Determining Neutrino Mass Ordering with NOvA and Upcoming JUNO Measurements

NOvA has reported a significance of mass ordering determination using ten years of data together with external constraints from reactor-based experiments. The JUNO collaboration is poised to provide a more precise reactor-based constraint on $|\Delta m^2_{32}|$. In this Letter, we explore the potential impact of this anticipated measurement on the determination of the neutrino mass ordering by NOvA. We find that $3\sigma$ evidence of the normal ordering is achievable over a range of plausible JUNO measurements within the next five years.

==> anc/nova_juno_datarelease.csv <==
juno_no,juno_io,pct_precision,no_posterior,io_posterior,bayes_factor,log10_bf,offset_slope
2.25,-2.37,0.3,0.00332,0.9967,0.003331,-2.477,-0.03617
2.25,-2.37,0.31,0.003358,0.9966,0.00337,-2.472,-0.03607
2.25,-2.37,0.32,0.003399,0.9966,0.003411,-2.467,-0.03597
2.25,-2.37,0.33,0.003443,0.9966,0.003454,-2.462,-0.03587
2.25,-2.37,0.34,0.003488,0.9965,0.0035,-2.456,-0.03577
2.25,-2.37,0.35,0.003536,0.9965,0.003548,-2.45,-0.03567
2.25,-2.37,0.36,0.003586,0.9964,0.003599,-2.444,-0.03556
2.25,-2.37,0.37,0.003638,0.9964,0.003651,-2.438,-0.03546
2.25,-2.37,0.38,0.003692,0.9963,0.003706,-2.431,-0.03536
2.25,-2.37,0.39,0.003748,0.9963,0.003762,-2.425,-0.03525
2.25,-2.37,0.4,0.003806,0.9962,0.003821,-2.418,-0.03514
2.25,-2.37,0.41,0.003867,0.9961,0.003882,-2.411,-0.03503
2.25,-2.37,0.42,0.003929,0.9961,0.003944,-2.404,-0.03492
2.25,-2.37,0.43,0.003993,0.996,0.004009,-2.397,-0.03481
2.25,-2.37,0.44,0.004059,0.9959,0.004076,-2.39,-0.0347
2.25,-2.37,0.45,0.004128,0.9959,0.004145,-2.382,-0.03458
2.25,-2.37,0.46,0.004198,0.9958,0.004216,-2.375,-0.03446
2.25,-2.37,0.47,0.004271,0.9957,0.004289,-2.368,-0.03434
2.25,-2.37,0.48,0.004346,0.9957,0.004365,-2.36,-0.03422
2.25,-2.37,0.49,0.004423,0.9956,0.004443,-2.352,-0.0341
2.25,-2.37,0.5,0.004502,0.9955,0.004523,-2.345,-0.03398
2.25,-2.37,0.51,0.004584,0.9954,0.004605,-2.337,-0.03385
2.25,-2.37,0.52,0.004668,0.9953,0.00469,-2.329,-0.03372
2.25,-2.37,0.53,0.004755,0.9952,0.004777,-2.321,-0.0336
2.25,-2.37,0.54,0.004844,0.9952,0.004867,-2.313,-0.03347
2.25,-2.37,0.55,0.004935,0.9951,0.00496,-2.305,-0.03333
2.25,-2.37,0.56,0.00503,0.995,0.005055,-2.296,-0.0332
2.25,-2.37,0.57,0.005127,0.9949,0.005153,-2.288,-0.03307
2.25,-2.37,0.58,0.005226,0.9948,0.005254,-2.28,-0.03293
2.25,-2.37,0.59,0.005329,0.9947,0.005358,-2.271,-0.03279
2.25,-2.37,0.6,0.005435,0.9946,0.005465,-2.262,-0.03265
2.25,-2.37,0.61,0.005544,0.9945,0.005574,-2.254,-0.03251
2.25,-2.37,0.62,0.005655,0.9943,0.005688,-2.245,-0.03237
2.25,-2.37,0.63,0.005771,0.9942,0.005804,-2.236,-0.03223
2.25,-2.37,0.64,0.005889,0.9941,0.005924,-2.227,-0.03209
2.25,-2.37,0.65,0.006011,0.994,0.006047,-2.218,-0.03194
2.25,-2.37,0.66,0.006136,0.9939,0.006174,-2.209,-0.0318
2.25,-2.37,0.67,0.006266,0.9937,0.006305,-2.2,-0.03165
2.25,-2.37,0.68,0.006398,0.9936,0.00644,-2.191,-0.0315
2.25,-2.37,0.69,0.006535,0.9935,0.006578,-2.182,-0.03135
2.25,-2.37,0.7,0.006676,0.9933,0.006721,-2.173,-0.0312
2.25,-2.37,0.71,0.006821,0.9932,0.006868,-2.163,-0.03105
2.25,-2.37,0.72,0.00697,0.993,0.007019,-2.154,-0.0309
2.25,-2.37,0.73,0.007123,0.9929,0.007174,-2.144,-0.03075
2.25,-2.37,0.74,0.007281,0.9927,0.007334,-2.135,-0.03059
2.25,-2.37,0.75,0.007443,0.9926,0.007499,-2.125,-0.03044
2.25,-2.37,0.76,0.007611,0.9924,0.007669,-2.115,-0.03029
2.25,-2.37,0.77,0.007783,0.9922,0.007844,-2.105,-0.03013
2.25,-2.37,0.78,0.00796,0.992,0.008023,-2.096,-0.02998
2.25,-2.37,0.79,0.008142,0.9919,0.008209,-2.086,-0.02982
2.25,-2.37,0.8,0.008329,0.9917,0.008399,-2.076,-0.02967
2.25,-2.37,0.81,0.008522,0.9915,0.008595,-2.066,-0.02951
2.25,-2.37,0.82,0.00872,0.9913,0.008797,-2.056,-0.02935
2.25,-2.37,0.83,0.008924,0.9911,0.009005,-2.046,-0.02919
2.25,-2.37,0.84,0.009134,0.9909,0.009218,-2.035,-0.02904
2.25,-2.37,0.85,0.00935,0.9906,0.009438,-2.025,-0.02888
2.25,-2.37,0.86,0.009572,0.9904,0.009665,-2.015,-0.02872
2.25,-2.37,0.87,0.009801,0.9902,0.009898,-2.004,-0.02856
2.25,-2.37,0.88,0.01004,0.99,0.01014,-1.994,-0.0284
2.25,-2.37,0.89,0.01028,0.9897,0.01038,-1.984,-0.02824
2.25,-2.37,0.9,0.01053,0.9895,0.01064,-1.973,-0.02809
2.25,-2.37,0.91,0.01078,0.9892,0.0109,-1.963,-0.02793
2.25,-2.37,0.92,0.01104,0.989,0.01117,-1.952,-0.02777
2.25,-2.37,0.93,0.01131,0.9887,0.01144,-1.941,-0.02761
2.25,-2.37,0.94,0.01159,0.9884,0.01173,-1.931,-0.02745
2.25,-2.37,0.95,0.01188,0.9881,0.01202,-1.92,-0.02729
2.25,-2.37,0.96,0.01217,0.9878,0.01232,-1.909,-0.02713
2.25,-2.37,0.97,0.01247,0.9875,0.01263,-1.899,-0.02697
2.25,-2.37,0.98,0.01278,0.9872,0.01295,-1.888,-0.02681
2.25,-2.37,0.99,0.0131,0.9869,0.01327,-1.877,-0.02666
2.25,-2.37,1.0,0.01343,0.9866,0.01361,-1.866,-0.0265
2.25,-2.37,1.01,0.01376,0.9862,0.01395,-1.855,-0.02634
2.25,-2.37,1.02,0.01411,0.9859,0.01431,-1.844,-0.02618
2.25,-2.37,1.03,0.01446,0.9855,0.01467,-1.833,-0.02602
2.25,-2.37,1.04,0.01483,0.9852,0.01505,-1.823,-0.02587
2.25,-2.37,1.05,0.0152,0.9848,0.01543,-1.812,-0.02571
2.25,-2.37,1.06,0.01558,0.9844,0.01583,-1.801,-0.02555
2.25,-2.37,1.07,0.01598,0.984,0.01624,-1.79,-0.0254
2.25,-2.37,1.08,0.01638,0.9836,0.01665,-1.779,-0.02524
2.25,-2.37,1.09,0.0168,0.9832,0.01708,-1.767,-0.02509
2.25,-2.37,1.1,0.01722,0.9828,0.01752,-1.756,-0.02493
2.25,-2.37,1.11,0.01766,0.9823,0.01798,-1.745,-0.02478
2.25,-2.37,1.12,0.01811,0.9819,0.01844,-1.734,-0.02462
2.25,-2.37,1.13,0.01857,0.9814,0.01892,-1.723,-0.02447
2.25,-2.37,1.14,0.01904,0.981,0.01941,-1.712,-0.02431
2.25,-2.37,1.15,0.01952,0.9805,0.01991,-1.701,-0.02416
2.25,-2.37,1.16,0.02002,0.98,0.02042,-1.69,-0.02401
2.25,-2.37,1.17,0.02052,0.9795,0.02095,-1.679,-0.02386
2.25,-2.37,1.18,0.02104,0.979,0.0215,-1.668,-0.0237
2.25,-2.37,1.19,0.02158,0.9784,0.02205,-1.657,-0.02355
2.25,-2.37,1.2,0.02212,0.9779,0.02263,-1.645,-0.0234
2.25,-2.37,1.21,0.02268,0.9773,0.02321,-1.634,-0.02325
2.25,-2.37,1.22,0.02326,0.9767,0.02381,-1.623,-0.02311
2.25,-2.37,1.23,0.02385,0.9762,0.02443,-1.612,-0.02296
2.25,-2.37,1.24,0.02445,0.9756,0.02506,-1.601,-0.02281
2.25,-2.37,1.25,0.02506,0.9749,0.02571,-1.59,-0.02266
2.25,-2.37,1.26,0.02569,0.9743,0.02637,-1.579,-0.02252
2.25,-2.37,1.27,0.02634,0.9737,0.02705,-1.568,-0.02237
2.25,-2.37,1.28,0.027,0.973,0.02775,-1.557,-0.02222
2.25,-2.37,1.29,0.02767,0.9723,0.02846,-1.546,-0.02208
2.25,-2.37,1.3,0.02836,0.9716,0.02919,-1.535,-0.02194
2.25,-2.37,1.31,0.02907,0.9709,0.02994,-1.524,-0.02179
2.25,-2.37,1.32,0.02979,0.9702,0.03071,-1.513,-0.02165
2.25,-2.37,1.33,0.03053,0.9695,0.03149,-1.502,-0.02151
2.25,-2.37,1.34,0.03128,0.9687,0.03229,-1.491,-0.02137
2.25,-2.37,1.35,0.03205,0.9679,0.03311,-1.48,-0.02123
2.25,-2.37,1.36,0.03284,0.9672,0.03395,-1.469,-0.02109
2.25,-2.37,1.37,0.03364,0.9664,0.03481,-1.458,-0.02095
2.25,-2.37,1.38,0.03446,0.9655,0.03569,-1.447,-0.02081
2.25,-2.37,1.39,0.0353,0.9647,0.03659,-1.437,-0.02068
2.25,-2.37,1.4,0.03616,0.9638,0.03751,-1.426,-0.02054
2.25,-2.37,1.41,0.03703,0.963,0.03845,-1.415,-0.0204
2.25,-2.37,1.42,0.03792,0.9621,0.03942,-1.404,-0.02027
2.25,-2.37,1.43,0.03883,0.9612,0.0404,-1.394,-0.02013
2.25,-2.37,1.44,0.03976,0.9602,0.0414,-1.383,-0.02
2.25,-2.37,1.45,0.0407,0.9593,0.04243,-1.372,-0.01987
2.25,-2.37,1.46,0.04167,0.9583,0.04348,-1.362,-0.01974
2.25,-2.37,1.47,0.04265,0.9574,0.04455,-1.351,-0.01961
2.25,-2.37,1.48,0.04365,0.9564,0.04564,-1.341,-0.01948
2.25,-2.37,1.49,0.04467,0.9553,0.04676,-1.33,-0.01935
2.25,-2.37,1.5,0.04571,0.9543,0.0479,-1.32,-0.01922
2.25,-2.37,1.51,0.04676,0.9532,0.04906,-1.309,-0.01909
2.25,-2.37,1.52,0.04784,0.9522,0.05024,-1.299,-0.01896
2.25,-2.37,1.53,0.04894,0.9511,0.05145,-1.289,-0.01884
2.25,-2.37,1.54,0.05005,0.9499,0.05269,-1.278,-0.01871
2.25,-2.37,1.55,0.05119,0.9488,0.05395,-1.268,-0.01859
2.25,-2.37,1.56,0.05234,0.9477,0.05523,-1.258,-0.01847
2.25,-2.37,1.57,0.05352,0.9465,0.05654,-1.248,-0.01834
2.25,-2.37,1.58,0.05471,0.9453,0.05788,-1.237,-0.01822
2.25,-2.37,1.59,0.05593,0.9441,0.05924,-1.227,-0.0181
2.25,-2.37,1.6,0.05716,0.9428,0.06063,-1.217,-0.01798
2.25,-2.37,1.61,0.05842,0.9416,0.06204,-1.207,-0.01786
2.25,-2.37,1.62,0.05969,0.9403,0.06348,-1.197,-0.01774
2.25,-2.37,1.63,0.06098,0.939,0.06495,-1.187,-0.01762
2.25,-2.37,1.64,0.0623,0.9377,0.06644,-1.178,-0.01751
2.25,-2.37,1.65,0.06363,0.9364,0.06796,-1.168,-0.01739
2.25,-2.37,1.66,0.06499,0.935,0.06951,-1.158,-0.01727
2.25,-2.37,1.67,0.06636,0.9336,0.07108,-1.148,-0.01716
2.25,-2.37,1.68,0.06776,0.9322,0.07269,-1.139,-0.01705
2.25,-2.37,1.69,0.06918,0.9308,0.07432,-1.129,-0.01693
2.25,-2.37,1.7,0.07061,0.9294,0.07598,-1.119,-0.01682
2.25,-2.37,1.71,0.07207,0.9279,0.07767,-1.11,-0.01671
2.25,-2.37,1.72,0.07354,0.9265,0.07938,-1.1,-0.0166
2.25,-2.37,1.73,0.07504,0.925,0.08113,-1.091,-0.01649
2.25,-2.37,1.74,0.07656,0.9234,0.0829,-1.081,-0.01638
2.25,-2.37,1.75,0.07809,0.9219,0.08471,-1.072,-0.01627
2.25,-2.37,1.76,0.07965,0.9204,0.08654,-1.063,-0.01616
2.25,-2.37,1.77,0.08122,0.9188,0.08841,-1.054,-0.01606
2.25,-2.37,1.78,0.08282,0.9172,0.0903,-1.044,-0.01595
2.25,-2.37,1.79,0.08444,0.9156,0.09222,-1.035,-0.01585
2.25,-2.37,1.8,0.08607,0.9139,0.09418,-1.026,-0.01574
2.255,-2.375,0.3,0.004001,0.996,0.004017,-2.396,-0.0344
2.255,-2.375,0.31,0.004059,0.9959,0.004075,-2.39,-0.03433
2.255,-2.375,0.32,0.004117,0.9959,0.004134,-2.384,-0.03426
2.255,-2.375,0.33,0.004177,0.9958,0.004194,-2.377,-0.03418
2.255,-2.375,0.34,0.004238,0.9958,0.004256,-2.371,-0.03411
2.255,-2.375,0.35,0.004301,0.9957,0.00432,-2.365,-0.03402
2.255,-2.375,0.36,0.004365,0.9956,0.004385,-2.358,-0.03394
2.255,-2.375,0.37,0.004431,0.9956,0.004451,-2.352,-0.03385
2.255,-2.375,0.38,0.004499,0.9955,0.004519,-2.345,-0.03376
2.255,-2.375,0.39,0.004569,0.9954,0.00459,-2.338,-0.03367
2.255,-2.375,0.4,0.00464,0.9954,0.004661,-2.331,-0.03357
2.255,-2.375,0.41,0.004713,0.9953,0.004735,-2.325,-0.03348
2.255,-2.375,0.42,0.004788,0.9952,0.004811,-2.318,-0.03337
2.255,-2.375,0.43,0.004865,0.9951,0.004889,-2.311,-0.03327
2.255,-2.375,0.44,0.004944,0.9951,0.004969,-2.304,-0.03316
2.255,-2.375,0.45,0.005026,0.995,0.005051,-2.297,-0.03306
2.255,-2.375,0.46,0.005109,0.9949,0.005136,-2.289,-0.03295
2.255,-2.375,0.47,0.005195,0.9948,0.005223,-2.282,-0.03283
2.255,-2.375,0.48,0.005284,0.9947,0.005312,-2.275,-0.03272
2.255,-2.375,0.49,0.005375,0.9946,0.005404,-2.267,-0.0326
2.255,-2.375,0.5,0.005468,0.9945,0.005498,-2.26,-0.03248
2.255,-2.375,0.51,0.005564,0.9944,0.005595,-2.252,-0.03236
2.255,-2.375,0.52,0.005663,0.9943,0.005695,-2.244,-0.03224
2.255,-2.375,0.53,0.005765,0.9942,0.005798,-2.237,-0.03212
2.255,-2.375,0.54,0.005869,0.9941,0.005904,-2.229,-0.03199
2.255,-2.375,0.55,0.005977,0.994,0.006013,-2.221,-0.03186
2.255,-2.375,0.56,0.006088,0.9939,0.006125,-2.213,-0.03173
2.255,-2.375,0.57,0.006202,0.9938,0.006241,-2.205,-0.0316
2.255,-2.375,0.58,0.006319,0.9937,0.006359,-2.197,-0.03147
2.255,-2.375,0.59,0.00644,0.9936,0.006482,-2.188,-0.03134
2.255,-2.375,0.6,0.006564,0.9934,0.006608,-2.18,-0.0312
2.255,-2.375,0.61,0.006692,0.9933,0.006737,-2.172,-0.03107
2.255,-2.375,0.62,0.006824,0.9932,0.006871,-2.163,-0.03093
2.255,-2.375,0.63,0.00696,0.993,0.007008,-2.154,-0.03079
2.255,-2.375,0.64,0.007099,0.9929,0.00715,-2.146,-0.03065
2.255,-2.375,0.65,0.007243,0.9928,0.007296,-2.137,-0.03051
2.255,-2.375,0.66,0.007391,0.9926,0.007446,-2.128,-0.03037
2.255,-2.375,0.67,0.007543,0.9925,0.0076,-2.119,-0.03023
2.255,-2.375,0.68,0.0077,0.9923,0.007759,-2.11,-0.03008
2.255,-2.375,0.69,0.007861,0.9921,0.007923,-2.101,-0.02994
2.255,-2.375,0.7,0.008027,0.992,0.008092,-2.092,-0.0298
2.255,-2.375,0.71,0.008198,0.9918,0.008265,-2.083,-0.02965
2.255,-2.375,0.72,0.008374,0.9916,0.008444,-2.073,-0.0295
2.255,-2.375,0.73,0.008554,0.9914,0.008628,-2.064,-0.02936
2.255,-2.375,0.74,0.008741,0.9913,0.008818,-2.055,-0.02921
2.255,-2.375,0.75,0.008932,0.9911,0.009013,-2.045,-0.02906
2.255,-2.375,0.76,0.009129,0.9909,0.009213,-2.036,-0.02891
2.255,-2.375,0.77,0.009332,0.9907,0.00942,-2.026,-0.02876
2.255,-2.375,0.78,0.009541,0.9905,0.009633,-2.016,-0.02861
2.255,-2.375,0.79,0.009755,0.9902,0.009852,-2.006,-0.02846
2.255,-2.375,0.8,0.009976,0.99,0.01008,-1.997,-0.02831
2.255,-2.375,0.81,0.0102,0.9898,0.01031,-1.987,-0.02816
2.255,-2.375,0.82,0.01044,0.9896,0.01055,-1.977,-0.02801
2.255,-2.375,0.83,0.01068,0.9893,0.01079,-1.967,-0.02785
2.255,-2.375,0.84,0.01092,0.9891,0.01105,-1.957,-0.0277
2.255,-2.375,0.85,0.01118,0.9888,0.01131,-1.947,-0.02755
2.255,-2.375,0.86,0.01144,0.9886,0.01157,-1.937,-0.0274
2.255,-2.375,0.87,0.01171,0.9883,0.01185,-1.926,-0.02724
2.255,-2.375,0.88,0.01198,0.988,0.01213,-1.916,-0.02709
2.255,-2.375,0.89,0.01227,0.9877,0.01242,-1.906,-0.02694
2.255,-2.375,0.9,0.01256,0.9874,0.01272,-1.895,-0.02678
2.255,-2.375,0.91,0.01286,0.9871,0.01303,-1.885,-0.02663
2.255,-2.375,0.92,0.01317,0.9868,0.01334,-1.875,-0.02648
2.255,-2.375,0.93,0.01349,0.9865,0.01367,-1.864,-0.02633
2.255,-2.375,0.94,0.01381,0.9862,0.014,-1.854,-0.02617
2.255,-2.375,0.95,0.01415,0.9859,0.01435,-1.843,-0.02602
2.255,-2.375,0.96,0.01449,0.9855,0.0147,-1.833,-0.02587
2.255,-2.375,0.97,0.01484,0.9852,0.01507,-1.822,-0.02571
2.255,-2.375,0.98,0.01521,0.9848,0.01544,-1.811,-0.02556
2.255,-2.375,0.99,0.01558,0.9844,0.01582,-1.801,-0.02541
2.255,-2.375,1.0,0.01596,0.984,0.01622,-1.79,-0.02526
2.255,-2.375,1.01,0.01635,0.9836,0.01662,-1.779,-0.0251
2.255,-2.375,1.02,0.01675,0.9832,0.01704,-1.769,-0.02495
2.255,-2.375,1.03,0.01717,0.9828,0.01747,-1.758,-0.0248
2.255,-2.375,1.04,0.01759,0.9824,0.01791,-1.747,-0.02465
2.255,-2.375,1.05,0.01803,0.982,0.01836,-1.736,-0.0245
2.255,-2.375,1.06,0.01847,0.9815,0.01882,-1.725,-0.02435
2.255,-2.375,1.07,0.01893,0.9811,0.0193,-1.714,-0.0242
2.255,-2.375,1.08,0.0194,0.9806,0.01979,-1.704,-0.02405
2.255,-2.375,1.09,0.01989,0.9801,0.02029,-1.693,-0.0239
2.255,-2.375,1.1,0.02038,0.9796,0.0208,-1.682,-0.02375
2.255,-2.375,1.11,0.02089,0.9791,0.02133,-1.671,-0.0236
2.255,-2.375,1.12,0.02141,0.9786,0.02187,-1.66,-0.02345
2.255,-2.375,1.13,0.02194,0.9781,0.02243,-1.649,-0.0233
2.255,-2.375,1.14,0.02248,0.9775,0.023,-1.638,-0.02316
2.255,-2.375,1.15,0.02304,0.977,0.02359,-1.627,-0.02301
2.255,-2.375,1.16,0.02362,0.9764,0.02419,-1.616,-0.02286
2.255,-2.375,1.17,0.0242,0.9758,0.0248,-1.605,-0.02272
2.255,-2.375,1.18,0.0248,0.9752,0.02544,-1.595,-0.02257
2.255,-2.375,1.19,0.02542,0.9746,0.02608,-1.584,-0.02243
2.255,-2.375,1.2,0.02605,0.974,0.02675,-1.573,-0.02228
2.255,-2.375,1.21,0.02669,0.9733,0.02743,-1.562,-0.02214
2.255,-2.375,1.22,0.02735,0.9726,0.02812,-1.551,-0.022
2.255,-2.375,1.23,0.02803,0.972,0.02884,-1.54,-0.02185
2.255,-2.375,1.24,0.02872,0.9713,0.02957,-1.529,-0.02171
2.255,-2.375,1.25,0.02943,0.9706,0.03032,-1.518,-0.02157
2.255,-2.375,1.26,0.03015,0.9699,0.03108,-1.507,-0.02143
2.255,-2.375,1.27,0.03089,0.9691,0.03187,-1.497,-0.02129
2.255,-2.375,1.28,0.03164,0.9684,0.03267,-1.486,-0.02115
2.255,-2.375,1.29,0.03241,0.9676,0.0335,-1.475,-0.02101
2.255,-2.375,1.3,0.0332,0.9668,0.03434,-1.464,-0.02088
2.255,-2.375,1.31,0.034,0.966,0.0352,-1.453,-0.02074
2.255,-2.375,1.32,0.03483,0.9652,0.03608,-1.443,-0.0206
2.255,-2.375,1.33,0.03567,0.9643,0.03699,-1.432,-0.02047
2.255,-2.375,1.34,0.03652,0.9635,0.03791,-1.421,-0.02033
2.255,-2.375,1.35,0.0374,0.9626,0.03885,-1.411,-0.0202
2.255,-2.375,1.36,0.03829,0.9617,0.03982,-1.4,-0.02006
2.255,-2.375,1.37,0.0392,0.9608,0.0408,-1.389,-0.01993
2.255,-2.375,1.38,0.04013,0.9599,0.04181,-1.379,-0.0198
2.255,-2.375,1.39,0.04108,0.9589,0.04284,-1.368,-0.01967
2.255,-2.375,1.4,0.04205,0.958,0.04389,-1.358,-0.01954
2.255,-2.375,1.41,0.04303,0.957,0.04497,-1.347,-0.01941
2.255,-2.375,1.42,0.04404,0.956,0.04607,-1.337,-0.01928
2.255,-2.375,1.43,0.04506,0.9549,0.04719,-1.326,-0.01915
2.255,-2.375,1.44,0.04611,0.9539,0.04833,-1.316,-0.01902
2.255,-2.375,1.45,0.04717,0.9528,0.0495,-1.305,-0.0189
2.255,-2.375,1.46,0.04825,0.9517,0.0507,-1.295,-0.01877
2.255,-2.375,1.47,0.04935,0.9506,0.05192,-1.285,-0.01864
2.255,-2.375,1.48,0.05047,0.9495,0.05316,-1.274,-0.01852
2.255,-2.375,1.49,0.05162,0.9484,0.05443,-1.264,-0.0184
2.255,-2.375,1.5,0.05278,0.9472,0.05572,-1.254,-0.01827
2.255,-2.375,1.51,0.05396,0.946,0.05704,-1.244,-0.01815
2.255,-2.375,1.52,0.05516,0.9448,0.05838,-1.234,-0.01803
2.255,-2.375,1.53,0.05638,0.9436,0.05975,-1.224,-0.01791
2.255,-2.375,1.54,0.05763,0.9424,0.06115,-1.214,-0.01779
2.255,-2.375,1.55,0.05889,0.9411,0.06258,-1.204,-0.01767
2.255,-2.375,1.56,0.06017,0.9398,0.06403,-1.194,-0.01755
2.255,-2.375,1.57,0.06148,0.9385,0.06551,-1.184,-0.01744
2.255,-2.375,1.58,0.0628,0.9372,0.06701,-1.174,-0.01732
2.255,-2.375,1.59,0.06415,0.9359,0.06854,-1.164,-0.0172
2.255,-2.375,1.6,0.06551,0.9345,0.07011,-1.154,-0.01709
2.255,-2.375,1.61,0.0669,0.9331,0.0717,-1.144,-0.01697
2.255,-2.375,1.62,0.06831,0.9317,0.07332,-1.135,-0.01686
2.255,-2.375,1.63,0.06974,0.9303,0.07496,-1.125,-0.01675
2.255,-2.375,1.64,0.07118,0.9288,0.07664,-1.116,-0.01664
2.255,-2.375,1.65,0.07265,0.9273,0.07835,-1.106,-0.01653
2.255,-2.375,1.66,0.07414,0.9259,0.08008,-1.096,-0.01642
2.255,-2.375,1.67,0.07565,0.9243,0.08184,-1.087,-0.01631
2.255,-2.375,1.68,0.07718,0.9228,0.08364,-1.078,-0.0162
2.255,-2.375,1.69,0.07873,0.9213,0.08546,-1.068,-0.01609
2.255,-2.375,1.7,0.08031,0.9197,0.08732,-1.059,-0.01598
2.255,-2.375,1.71,0.0819,0.9181,0.0892,-1.05,-0.01588
2.255,-2.375,1.72,0.08351,0.9165,0.09112,-1.04,-0.01577
2.255,-2.375,1.73,0.08514,0.9149,0.09307,-1.031,-0.01567
2.255,-2.375,1.74,0.08679,0.9132,0.09504,-1.022,-0.01556
2.255,-2.375,1.75,0.08847,0.9115,0.09705,-1.013,-0.01546
2.255,-2.375,1.76,0.09016,0.9098,0.09909,-1.004,-0.01536
2.255,-2.375,1.77,0.09187,0.9081,0.1012,-0.995,-0.01525
2.255,-2.375,1.78,0.0936,0.9064,0.1033,-0.986,-0.01515
2.255,-2.375,1.79,0.09535,0.9046,0.1054,-0.9772,-0.01505
2.255,-2.375,1.8,0.09712,0.9029,0.1076,-0.9683,-0.01495
2.26,-2.38,0.3,0.004991,0.995,0.005016,-2.3,-0.03286
2.26,-2.38,0.31,0.005053,0.9949,0.005079,-2.294,-0.0328
2.26,-2.38,0.32,0.005117,0.9949,0.005143,-2.289,-0.03273
2.26,-2.38,0.33,0.005183,0.9948,0.00521,-2.283,-0.03265
2.26,-2.38,0.34,0.00525,0.9947,0.005278,-2.278,-0.03258
2.26,-2.38,0.35,0.00532,0.9947,0.005348,-2.272,-0.0325
2.26,-2.38,0.36,0.005391,0.9946,0.005421,-2.266,-0.03241
2.26,-2.38,0.37,0.005465,0.9945,0.005495,-2.26,-0.03233
2.26,-2.38,0.38,0.005541,0.9945,0.005572,-2.254,-0.03224
2.26,-2.38,0.39,0.005619,0.9944,0.005651,-2.248,-0.03215
2.26,-2.38,0.4,0.005699,0.9943,0.005732,-2.242,-0.03205
2.26,-2.38,0.41,0.005782,0.9942,0.005816,-2.235,-0.03196
2.26,-2.38,0.42,0.005867,0.9941,0.005902,-2.229,-0.03186
2.26,-2.38,0.43,0.005955,0.994,0.005991,-2.222,-0.03176
2.26,-2.38,0.44,0.006046,0.994,0.006083,-2.216,-0.03165
2.26,-2.38,0.45,0.006139,0.9939,0.006177,-2.209,-0.03155
2.26,-2.38,0.46,0.006235,0.9938,0.006275,-2.202,-0.03144
2.26,-2.38,0.47,0.006335,0.9937,0.006375,-2.196,-0.03133
2.26,-2.38,0.48,0.006437,0.9936,0.006478,-2.189,-0.03122
2.26,-2.38,0.49,0.006542,0.9935,0.006585,-2.181,-0.0311
2.26,-2.38,0.5,0.00665,0.9933,0.006695,-2.174,-0.03099
2.26,-2.38,0.51,0.006762,0.9932,0.006808,-2.167,-0.03087
2.26,-2.38,0.52,0.006877,0.9931,0.006925,-2.16,-0.03075
2.26,-2.38,0.53,0.006996,0.993,0.007045,-2.152,-0.03063
2.26,-2.38,0.54,0.007118,0.9929,0.007169,-2.145,-0.03051
2.26,-2.38,0.55,0.007244,0.9928,0.007297,-2.137,-0.03038
2.26,-2.38,0.56,0.007374,0.9926,0.007429,-2.129,-0.03026
2.26,-2.38,0.57,0.007508,0.9925,0.007565,-2.121,-0.03013
2.26,-2.38,0.58,0.007646,0.9924,0.007705,-2.113,-0.03
2.26,-2.38,0.59,0.007788,0.9922,0.007849,-2.105,-0.02987
2.26,-2.38,0.6,0.007934,0.9921,0.007998,-2.097,-0.02974
2.26,-2.38,0.61,0.008085,0.9919,0.008151,-2.089,-0.02961
2.26,-2.38,0.62,0.00824,0.9918,0.008309,-2.08,-0.02948
2.26,-2.38,0.63,0.0084,0.9916,0.008472,-2.072,-0.02934
2.26,-2.38,0.64,0.008565,0.9914,0.008639,-2.064,-0.02921
2.26,-2.38,0.65,0.008735,0.9913,0.008812,-2.055,-0.02907
2.26,-2.38,0.66,0.008909,0.9911,0.008989,-2.046,-0.02893
2.26,-2.38,0.67,0.009089,0.9909,0.009172,-2.038,-0.0288
2.26,-2.38,0.68,0.009274,0.9907,0.009361,-2.029,-0.02866
2.26,-2.38,0.69,0.009465,0.9905,0.009555,-2.02,-0.02852
2.26,-2.38,0.7,0.009661,0.9903,0.009755,-2.011,-0.02838
2.26,-2.38,0.71,0.009863,0.9901,0.009961,-2.002,-0.02824
2.26,-2.38,0.72,0.01007,0.9899,0.01017,-1.993,-0.0281
2.26,-2.38,0.73,0.01028,0.9897,0.01039,-1.983,-0.02795
2.26,-2.38,0.74,0.0105,0.9895,0.01062,-1.974,-0.02781
2.26,-2.38,0.75,0.01073,0.9893,0.01085,-1.965,-0.02767
2.26,-2.38,0.76,0.01096,0.989,0.01109,-1.955,-0.02753
2.26,-2.38,0.77,0.0112,0.9888,0.01133,-1.946,-0.02738
2.26,-2.38,0.78,0.01145,0.9886,0.01158,-1.936,-0.02724
2.26,-2.38,0.79,0.0117,0.9883,0.01184,-1.927,-0.02709
2.26,-2.38,0.8,0.01196,0.988,0.01211,-1.917,-0.02695
2.26,-2.38,0.81,0.01223,0.9878,0.01238,-1.907,-0.0268
2.26,-2.38,0.82,0.01251,0.9875,0.01267,-1.897,-0.02666
2.26,-2.38,0.83,0.01279,0.9872,0.01296,-1.888,-0.02651
2.26,-2.38,0.84,0.01308,0.9869,0.01325,-1.878,-0.02636
2.26,-2.38,0.85,0.01338,0.9866,0.01356,-1.868,-0.02622
2.26,-2.38,0.86,0.01369,0.9863,0.01388,-1.858,-0.02607
2.26,-2.38,0.87,0.014,0.986,0.0142,-1.848,-0.02592
2.26,-2.38,0.88,0.01433,0.9857,0.01454,-1.837,-0.02577
2.26,-2.38,0.89,0.01466,0.9853,0.01488,-1.827,-0.02563
2.26,-2.38,0.9,0.01501,0.985,0.01524,-1.817,-0.02548
2.26,-2.38,0.91,0.01536,0.9846,0.0156,-1.807,-0.02533
2.26,-2.38,0.92,0.01572,0.9843,0.01597,-1.797,-0.02519
2.26,-2.38,0.93,0.01609,0.9839,0.01636,-1.786,-0.02504
2.26,-2.38,0.94,0.01648,0.9835,0.01675,-1.776,-0.02489
2.26,-2.38,0.95,0.01687,0.9831,0.01716,-1.766,-0.02474
2.26,-2.38,0.96,0.01727,0.9827,0.01757,-1.755,-0.0246
2.26,-2.38,0.97,0.01768,0.9823,0.018,-1.745,-0.02445
2.26,-2.38,0.98,0.01811,0.9819,0.01844,-1.734,-0.0243
2.26,-2.38,0.99,0.01854,0.9815,0.01889,-1.724,-0.02416
2.26,-2.38,1.0,0.01899,0.981,0.01936,-1.713,-0.02401
2.26,-2.38,1.01,0.01945,0.9806,0.01983,-1.703,-0.02387
2.26,-2.38,1.02,0.01992,0.9801,0.02032,-1.692,-0.02372
2.26,-2.38,1.03,0.0204,0.9796,0.02082,-1.681,-0.02357
2.26,-2.38,1.04,0.02089,0.9791,0.02134,-1.671,-0.02343
2.26,-2.38,1.05,0.0214,0.9786,0.02187,-1.66,-0.02328
2.26,-2.38,1.06,0.02192,0.9781,0.02241,-1.65,-0.02314
2.26,-2.38,1.07,0.02245,0.9775,0.02297,-1.639,-0.023
2.26,-2.38,1.08,0.023,0.977,0.02354,-1.628,-0.02285
2.26,-2.38,1.09,0.02356,0.9764,0.02413,-1.617,-0.02271
2.26,-2.38,1.1,0.02413,0.9759,0.02473,-1.607,-0.02257
2.26,-2.38,1.11,0.02472,0.9753,0.02535,-1.596,-0.02242
2.26,-2.38,1.12,0.02532,0.9747,0.02598,-1.585,-0.02228
2.26,-2.38,1.13,0.02594,0.9741,0.02663,-1.575,-0.02214
2.26,-2.38,1.14,0.02657,0.9734,0.02729,-1.564,-0.022
2.26,-2.38,1.15,0.02721,0.9728,0.02798,-1.553,-0.02186
2.26,-2.38,1.16,0.02788,0.9721,0.02867,-1.542,-0.02172
2.26,-2.38,1.17,0.02855,0.9714,0.02939,-1.532,-0.02158
2.26,-2.38,1.18,0.02924,0.9708,0.03013,-1.521,-0.02144
2.26,-2.38,1.19,0.02995,0.97,0.03088,-1.51,-0.0213
2.26,-2.38,1.2,0.03068,0.9693,0.03165,-1.5,-0.02116
2.26,-2.38,1.21,0.03142,0.9686,0.03244,-1.489,-0.02102
2.26,-2.38,1.22,0.03217,0.9678,0.03324,-1.478,-0.02089
2.26,-2.38,1.23,0.03295,0.9671,0.03407,-1.468,-0.02075
2.26,-2.38,1.24,0.03374,0.9663,0.03492,-1.457,-0.02062
2.26,-2.38,1.25,0.03455,0.9655,0.03578,-1.446,-0.02048
2.26,-2.38,1.26,0.03537,0.9646,0.03667,-1.436,-0.02035
2.26,-2.38,1.27,0.03621,0.9638,0.03757,-1.425,-0.02021
2.26,-2.38,1.28,0.03708,0.9629,0.0385,-1.415,-0.02008
2.26,-2.38,1.29,0.03795,0.962,0.03945,-1.404,-0.01995
2.26,-2.38,1.3,0.03885,0.9611,0.04042,-1.393,-0.01982
2.26,-2.38,1.31,0.03977,0.9602,0.04141,-1.383,-0.01969
2.26,-2.38,1.32,0.0407,0.9593,0.04243,-1.372,-0.01955
2.26,-2.38,1.33,0.04165,0.9583,0.04346,-1.362,-0.01943
2.26,-2.38,1.34,0.04263,0.9574,0.04452,-1.351,-0.0193
2.26,-2.38,1.35,0.04362,0.9564,0.04561,-1.341,-0.01917
2.26,-2.38,1.36,0.04463,0.9554,0.04671,-1.331,-0.01904
2.26,-2.38,1.37,0.04566,0.9543,0.04784,-1.32,-0.01891
2.26,-2.38,1.38,0.04671,0.9533,0.049,-1.31,-0.01879
2.26,-2.38,1.39,0.04778,0.9522,0.05017,-1.3,-0.01866
2.26,-2.38,1.4,0.04887,0.9511,0.05138,-1.289,-0.01854
2.26,-2.38,1.41,0.04998,0.95,0.0526,-1.279,-0.01841
2.26,-2.38,1.42,0.0511,0.9489,0.05386,-1.269,-0.01829
2.26,-2.38,1.43,0.05225,0.9477,0.05514,-1.259,-0.01817
2.26,-2.38,1.44,0.05342,0.9466,0.05644,-1.248,-0.01805
2.26,-2.38,1.45,0.05462,0.9454,0.05777,-1.238,-0.01793
2.26,-2.38,1.46,0.05583,0.9442,0.05913,-1.228,-0.01781
2.26,-2.38,1.47,0.05706,0.9429,0.06051,-1.218,-0.01769
2.26,-2.38,1.48,0.05831,0.9417,0.06192,-1.208,-0.01757
2.26,-2.38,1.49,0.05958,0.9404,0.06336,-1.198,-0.01745
2.26,-2.38,1.5,0.06088,0.9391,0.06483,-1.188,-0.01733
2.26,-2.38,1.51,0.06219,0.9378,0.06632,-1.178,-0.01722
2.26,-2.38,1.52,0.06353,0.9365,0.06784,-1.169,-0.0171
2.26,-2.38,1.53,0.06489,0.9351,0.06939,-1.159,-0.01699
2.26,-2.38,1.54,0.06627,0.9337,0.07097,-1.149,-0.01687
2.26,-2.38,1.55,0.06767,0.9323,0.07258,-1.139,-0.01676
2.26,-2.38,1.56,0.06909,0.9309,0.07421,-1.13,-0.01665
2.26,-2.38,1.57,0.07053,0.9295,0.07588,-1.12,-0.01653
2.26,-2.38,1.58,0.07199,0.928,0.07758,-1.11,-0.01642
2.26,-2.38,1.59,0.07347,0.9265,0.0793,-1.101,-0.01631
2.26,-2.38,1.6,0.07498,0.925,0.08106,-1.091,-0.0162
2.26,-2.38,1.61,0.07651,0.9235,0.08284,-1.082,-0.01609
2.26,-2.38,1.62,0.07805,0.9219,0.08466,-1.072,-0.01599
2.26,-2.38,1.63,0.07962,0.9204,0.08651,-1.063,-0.01588
2.26,-2.38,1.64,0.08121,0.9188,0.08839,-1.054,-0.01577
2.26,-2.38,1.65,0.08282,0.9172,0.0903,-1.044,-0.01567
2.26,-2.38,1.66,0.08445,0.9156,0.09224,-1.035,-0.01556
2.26,-2.38,1.67,0.0861,0.9139,0.09421,-1.026,-0.01546
2.26,-2.38,1.68,0.08777,0.9122,0.09621,-1.017,-0.01535
2.26,-2.38,1.69,0.08946,0.9105,0.09825,-1.008,-0.01525
2.26,-2.38,1.7,0.09117,0.9088,0.1003,-0.9986,-0.01515
2.26,-2.38,1.71,0.09291,0.9071,0.1024,-0.9896,-0.01505
2.26,-2.38,1.72,0.09466,0.9053,0.1046,-0.9807,-0.01495
2.26,-2.38,1.73,0.09643,0.9036,0.1067,-0.9718,-0.01485
2.26,-2.38,1.74,0.09822,0.9018,0.1089,-0.9629,-0.01475
2.26,-2.38,1.75,0.1,0.9,0.1111,-0.9541,-0.01465
2.26,-2.38,1.76,0.1019,0.8981,0.1134,-0.9453,-0.01455
2.26,-2.38,1.77,0.1037,0.8963,0.1157,-0.9366,-0.01446
2.26,-2.38,1.78,0.1056,0.8944,0.118,-0.928,-0.01436
2.26,-2.38,1.79,0.1075,0.8925,0.1204,-0.9193,-0.01426
2.26,-2.38,1.8,0.1094,0.8906,0.1228,-0.9108,-0.01417
2.265,-2.385,0.3,0.006206,0.9938,0.006245,-2.204,-0.03142
2.265,-2.385,0.31,0.00627,0.9937,0.00631,-2.2,-0.03134
2.265,-2.385,0.32,0.006337,0.9937,0.006377,-2.195,-0.03126
2.265,-2.385,0.33,0.006407,0.9936,0.006448,-2.191,-0.03118
2.265,-2.385,0.34,0.006479,0.9935,0.006521,-2.186,-0.03109
2.265,-2.385,0.35,0.006555,0.9934,0.006598,-2.181,-0.03101
2.265,-2.385,0.36,0.006633,0.9934,0.006677,-2.175,-0.03092
2.265,-2.385,0.37,0.006714,0.9933,0.00676,-2.17,-0.03083
2.265,-2.385,0.38,0.006799,0.9932,0.006845,-2.165,-0.03073
2.265,-2.385,0.39,0.006886,0.9931,0.006934,-2.159,-0.03064
2.265,-2.385,0.4,0.006977,0.993,0.007026,-2.153,-0.03054
2.265,-2.385,0.41,0.007071,0.9929,0.007122,-2.147,-0.03044
2.265,-2.385,0.42,0.007169,0.9928,0.00722,-2.141,-0.03034
2.265,-2.385,0.43,0.007269,0.9927,0.007323,-2.135,-0.03024
2.265,-2.385,0.44,0.007374,0.9926,0.007428,-2.129,-0.03014
2.265,-2.385,0.45,0.007482,0.9925,0.007538,-2.123,-0.03003
2.265,-2.385,0.46,0.007593,0.9924,0.007651,-2.116,-0.02992
2.265,-2.385,0.47,0.007708,0.9923,0.007768,-2.11,-0.02981
2.265,-2.385,0.48,0.007827,0.9922,0.007889,-2.103,-0.0297
2.265,-2.385,0.49,0.007951,0.992,0.008014,-2.096,-0.02959
2.265,-2.385,0.5,0.008078,0.9919,0.008143,-2.089,-0.02948
2.265,-2.385,0.51,0.008209,0.9918,0.008277,-2.082,-0.02936
2.265,-2.385,0.52,0.008344,0.9917,0.008414,-2.075,-0.02925
2.265,-2.385,0.53,0.008484,0.9915,0.008557,-2.068,-0.02913
2.265,-2.385,0.54,0.008628,0.9914,0.008703,-2.06,-0.02901
2.265,-2.385,0.55,0.008777,0.9912,0.008855,-2.053,-0.02889
2.265,-2.385,0.56,0.008931,0.9911,0.009011,-2.045,-0.02877
2.265,-2.385,0.57,0.009089,0.9909,0.009172,-2.038,-0.02864
2.265,-2.385,0.58,0.009252,0.9907,0.009338,-2.03,-0.02852
2.265,-2.385,0.59,0.00942,0.9906,0.00951,-2.022,-0.02839
2.265,-2.385,0.6,0.009594,0.9904,0.009687,-2.014,-0.02827
2.265,-2.385,0.61,0.009772,0.9902,0.009869,-2.006,-0.02814
2.265,-2.385,0.62,0.009956,0.99,0.01006,-1.998,-0.02801
2.265,-2.385,0.63,0.01015,0.9899,0.01025,-1.989,-0.02788
2.265,-2.385,0.64,0.01034,0.9897,0.01045,-1.981,-0.02775
2.265,-2.385,0.65,0.01054,0.9895,0.01065,-1.972,-0.02762
2.265,-2.385,0.66,0.01075,0.9893,0.01087,-1.964,-0.02749
2.265,-2.385,0.67,0.01096,0.989,0.01108,-1.955,-0.02736
2.265,-2.385,0.68,0.01118,0.9888,0.01131,-1.947,-0.02722
2.265,-2.385,0.69,0.01141,0.9886,0.01154,-1.938,-0.02709
2.265,-2.385,0.7,0.01164,0.9884,0.01178,-1.929,-0.02696
2.265,-2.385,0.71,0.01188,0.9881,0.01202,-1.92,-0.02682
2.265,-2.385,0.72,0.01213,0.9879,0.01227,-1.911,-0.02668
2.265,-2.385,0.73,0.01238,0.9876,0.01253,-1.902,-0.02655
2.265,-2.385,0.74,0.01264,0.9874,0.0128,-1.893,-0.02641
2.265,-2.385,0.75,0.01291,0.9871,0.01308,-1.884,-0.02627
2.265,-2.385,0.76,0.01318,0.9868,0.01336,-1.874,-0.02614
2.265,-2.385,0.77,0.01347,0.9865,0.01365,-1.865,-0.026
2.265,-2.385,0.78,0.01376,0.9862,0.01395,-1.855,-0.02586
2.265,-2.385,0.79,0.01406,0.9859,0.01426,-1.846,-0.02572
2.265,-2.385,0.8,0.01436,0.9856,0.01457,-1.836,-0.02558
2.265,-2.385,0.81,0.01468,0.9853,0.0149,-1.827,-0.02544
2.265,-2.385,0.82,0.01501,0.985,0.01524,-1.817,-0.0253
2.265,-2.385,0.83,0.01534,0.9847,0.01558,-1.807,-0.02516
2.265,-2.385,0.84,0.01568,0.9843,0.01593,-1.798,-0.02502
2.265,-2.385,0.85,0.01604,0.984,0.0163,-1.788,-0.02488
2.265,-2.385,0.86,0.0164,0.9836,0.01667,-1.778,-0.02474
2.265,-2.385,0.87,0.01677,0.9832,0.01706,-1.768,-0.0246
2.265,-2.385,0.88,0.01715,0.9828,0.01745,-1.758,-0.02446
2.265,-2.385,0.89,0.01755,0.9825,0.01786,-1.748,-0.02431
2.265,-2.385,0.9,0.01795,0.982,0.01828,-1.738,-0.02417
2.265,-2.385,0.91,0.01837,0.9816,0.01871,-1.728,-0.02403
2.265,-2.385,0.92,0.01879,0.9812,0.01915,-1.718,-0.02389
2.265,-2.385,0.93,0.01923,0.9808,0.0196,-1.708,-0.02375
2.265,-2.385,0.94,0.01967,0.9803,0.02007,-1.697,-0.02361
2.265,-2.385,0.95,0.02013,0.9799,0.02055,-1.687,-0.02347
2.265,-2.385,0.96,0.0206,0.9794,0.02104,-1.677,-0.02333
2.265,-2.385,0.97,0.02109,0.9789,0.02154,-1.667,-0.02319
2.265,-2.385,0.98,0.02158,0.9784,0.02206,-1.656,-0.02305
2.265,-2.385,0.99,0.02209,0.9779,0.02259,-1.646,-0.02291
2.265,-2.385,1.0,0.02261,0.9774,0.02314,-1.636,-0.02277
2.265,-2.385,1.01,0.02315,0.9769,0.0237,-1.625,-0.02263
2.265,-2.385,1.02,0.0237,0.9763,0.02427,-1.615,-0.02249
2.265,-2.385,1.03,0.02426,0.9757,0.02486,-1.604,-0.02235
2.265,-2.385,1.04,0.02483,0.9752,0.02547,-1.594,-0.02221
2.265,-2.385,1.05,0.02542,0.9746,0.02609,-1.584,-0.02207
2.265,-2.385,1.06,0.02603,0.974,0.02672,-1.573,-0.02193
2.265,-2.385,1.07,0.02665,0.9734,0.02738,-1.563,-0.0218
2.265,-2.385,1.08,0.02728,0.9727,0.02804,-1.552,-0.02166
2.265,-2.385,1.09,0.02793,0.9721,0.02873,-1.542,-0.02152
2.265,-2.385,1.1,0.02859,0.9714,0.02943,-1.531,-0.02138
2.265,-2.385,1.11,0.02927,0.9707,0.03015,-1.521,-0.02125
2.265,-2.385,1.12,0.02997,0.97,0.03089,-1.51,-0.02111
2.265,-2.385,1.13,0.03068,0.9693,0.03165,-1.5,-0.02098
2.265,-2.385,1.14,0.0314,0.9686,0.03242,-1.489,-0.02084
2.265,-2.385,1.15,0.03215,0.9679,0.03322,-1.479,-0.02071
2.265,-2.385,1.16,0.03291,0.9671,0.03403,-1.468,-0.02057
2.265,-2.385,1.17,0.03369,0.9663,0.03486,-1.458,-0.02044
2.265,-2.385,1.18,0.03448,0.9655,0.03571,-1.447,-0.02031
2.265,-2.385,1.19,0.0353,0.9647,0.03659,-1.437,-0.02018
2.265,-2.385,1.2,0.03613,0.9639,0.03748,-1.426,-0.02004
2.265,-2.385,1.21,0.03697,0.963,0.03839,-1.416,-0.01991
2.265,-2.385,1.22,0.03784,0.9622,0.03933,-1.405,-0.01978
2.265,-2.385,1.23,0.03872,0.9613,0.04028,-1.395,-0.01965
2.265,-2.385,1.24,0.03963,0.9604,0.04126,-1.384,-0.01952
2.265,-2.385,1.25,0.04055,0.9595,0.04226,-1.374,-0.01939
2.265,-2.385,1.26,0.04149,0.9585,0.04329,-1.364,-0.01927
2.265,-2.385,1.27,0.04245,0.9576,0.04433,-1.353,-0.01914
2.265,-2.385,1.28,0.04343,0.9566,0.0454,-1.343,-0.01901
2.265,-2.385,1.29,0.04443,0.9556,0.04649,-1.333,-0.01889
2.265,-2.385,1.3,0.04544,0.9546,0.04761,-1.322,-0.01876
2.265,-2.385,1.31,0.04648,0.9535,0.04875,-1.312,-0.01864
2.265,-2.385,1.32,0.04754,0.9525,0.04991,-1.302,-0.01851
2.265,-2.385,1.33,0.04862,0.9514,0.0511,-1.292,-0.01839
2.265,-2.385,1.34,0.04972,0.9503,0.05232,-1.281,-0.01826
2.265,-2.385,1.35,0.05084,0.9492,0.05356,-1.271,-0.01814
2.265,-2.385,1.36,0.05197,0.948,0.05482,-1.261,-0.01802
2.265,-2.385,1.37,0.05313,0.9469,0.05612,-1.251,-0.0179
2.265,-2.385,1.38,0.05431,0.9457,0.05743,-1.241,-0.01778
2.265,-2.385,1.39,0.05552,0.9445,0.05878,-1.231,-0.01766
2.265,-2.385,1.4,0.05674,0.9433,0.06015,-1.221,-0.01754
2.265,-2.385,1.41,0.05798,0.942,0.06155,-1.211,-0.01742
2.265,-2.385,1.42,0.05925,0.9408,0.06298,-1.201,-0.01731
2.265,-2.385,1.43,0.06053,0.9395,0.06443,-1.191,-0.01719
2.265,-2.385,1.44,0.06184,0.9382,0.06592,-1.181,-0.01707
2.265,-2.385,1.45,0.06317,0.9368,0.06743,-1.171,-0.01696
2.265,-2.385,1.46,0.06452,0.9355,0.06897,-1.161,-0.01685
2.265,-2.385,1.47,0.06589,0.9341,0.07054,-1.152,-0.01673
2.265,-2.385,1.48,0.06728,0.9327,0.07214,-1.142,-0.01662
2.265,-2.385,1.49,0.0687,0.9313,0.07376,-1.132,-0.01651
2.265,-2.385,1.5,0.07013,0.9299,0.07542,-1.123,-0.0164
2.265,-2.385,1.51,0.07159,0.9284,0.07711,-1.113,-0.01628
2.265,-2.385,1.52,0.07307,0.9269,0.07883,-1.103,-0.01617
2.265,-2.385,1.53,0.07457,0.9254,0.08058,-1.094,-0.01607
2.265,-2.385,1.54,0.07609,0.9239,0.08236,-1.084,-0.01596
2.265,-2.385,1.55,0.07763,0.9224,0.08417,-1.075,-0.01585
2.265,-2.385,1.56,0.0792,0.9208,0.08601,-1.065,-0.01574
2.265,-2.385,1.57,0.08079,0.9192,0.08789,-1.056,-0.01564
2.265,-2.385,1.58,0.08239,0.9176,0.08979,-1.047,-0.01553
2.265,-2.385,1.59,0.08402,0.916,0.09173,-1.037,-0.01543
2.265,-2.385,1.6,0.08567,0.9143,0.0937,-1.028,-0.01532
2.265,-2.385,1.61,0.08734,0.9127,0.0957,-1.019,-0.01522
2.265,-2.385,1.62,0.08904,0.911,0.09774,-1.01,-0.01512
2.265,-2.385,1.63,0.09075,0.9093,0.09981,-1.001,-0.01501
2.265,-2.385,1.64,0.09248,0.9075,0.1019,-0.9918,-0.01491
2.265,-2.385,1.65,0.09424,0.9058,0.104,-0.9828,-0.01481
2.265,-2.385,1.66,0.09601,0.904,0.1062,-0.9738,-0.01471
2.265,-2.385,1.67,0.09781,0.9022,0.1084,-0.9649,-0.01461
2.265,-2.385,1.68,0.09962,0.9004,0.1106,-0.9561,-0.01451
2.265,-2.385,1.69,0.1015,0.8985,0.1129,-0.9473,-0.01442
2.265,-2.385,1.7,0.1033,0.8967,0.1152,-0.9385,-0.01432
2.265,-2.385,1.71,0.1052,0.8948,0.1176,-0.9298,-0.01422
2.265,-2.385,1.72,0.1071,0.8929,0.1199,-0.9211,-0.01413
2.265,-2.385,1.73,0.109,0.891,0.1223,-0.9125,-0.01403
2.265,-2.385,1.74,0.1109,0.8891,0.1248,-0.9039,-0.01394
2.265,-2.385,1.75,0.1129,0.8871,0.1272,-0.8954,-0.01385
2.265,-2.385,1.76,0.1148,0.8852,0.1297,-0.8869,-0.01375
2.265,-2.385,1.77,0.1168,0.8832,0.1323,-0.8785,-0.01366
2.265,-2.385,1.78,0.1188,0.8812,0.1349,-0.8701,-0.01357
2.265,-2.385,1.79,0.1209,0.8791,0.1375,-0.8617,-0.01348
2.265,-2.385,1.8,0.1229,0.8771,0.1401,-0.8535,-0.01339
2.27,-2.39,0.3,0.007591,0.9924,0.007649,-2.116,-0.02988
2.27,-2.39,0.31,0.007666,0.9923,0.007725,-2.112,-0.0298
2.27,-2.39,0.32,0.007743,0.9923,0.007804,-2.108,-0.02971
2.27,-2.39,0.33,0.007825,0.9922,0.007886,-2.103,-0.02963
2.27,-2.39,0.34,0.007909,0.9921,0.007972,-2.098,-0.02954
2.27,-2.39,0.35,0.007998,0.992,0.008062,-2.094,-0.02945
2.27,-2.39,0.36,0.008089,0.9919,0.008155,-2.089,-0.02936
2.27,-2.39,0.37,0.008185,0.9918,0.008253,-2.083,-0.02927
2.27,-2.39,0.38,0.008284,0.9917,0.008353,-2.078,-0.02918
2.27,-2.39,0.39,0.008387,0.9916,0.008458,-2.073,-0.02909
2.27,-2.39,0.4,0.008495,0.9915,0.008567,-2.067,-0.02899
2.27,-2.39,0.41,0.008606,0.9914,0.00868,-2.061,-0.02889
2.27,-2.39,0.42,0.008721,0.9913,0.008798,-2.056,-0.02879
2.27,-2.39,0.43,0.00884,0.9912,0.008919,-2.05,-0.02869
2.27,-2.39,0.44,0.008964,0.991,0.009045,-2.044,-0.02859
2.27,-2.39,0.45,0.009092,0.9909,0.009176,-2.037,-0.02849
2.27,-2.39,0.46,0.009225,0.9908,0.009311,-2.031,-0.02838
2.27,-2.39,0.47,0.009362,0.9906,0.009451,-2.025,-0.02827
2.27,-2.39,0.48,0.009504,0.9905,0.009595,-2.018,-0.02817
2.27,-2.39,0.49,0.009651,0.9903,0.009745,-2.011,-0.02806
2.27,-2.39,0.5,0.009802,0.9902,0.009899,-2.004,-0.02795
2.27,-2.39,0.51,0.009958,0.99,0.01006,-1.997,-0.02784
2.27,-2.39,0.52,0.01012,0.9899,0.01022,-1.99,-0.02772
2.27,-2.39,0.53,0.01029,0.9897,0.01039,-1.983,-0.02761
2.27,-2.39,0.54,0.01046,0.9895,0.01057,-1.976,-0.02749
2.27,-2.39,0.55,0.01064,0.9894,0.01075,-1.969,-0.02738
2.27,-2.39,0.56,0.01082,0.9892,0.01094,-1.961,-0.02726
2.27,-2.39,0.57,0.01101,0.989,0.01113,-1.953,-0.02714
2.27,-2.39,0.58,0.0112,0.9888,0.01133,-1.946,-0.02702
2.27,-2.39,0.59,0.0114,0.9886,0.01153,-1.938,-0.0269
2.27,-2.39,0.6,0.01161,0.9884,0.01175,-1.93,-0.02678
2.27,-2.39,0.61,0.01182,0.9882,0.01196,-1.922,-0.02666
2.27,-2.39,0.62,0.01204,0.988,0.01219,-1.914,-0.02654
2.27,-2.39,0.63,0.01227,0.9877,0.01242,-1.906,-0.02641
2.27,-2.39,0.64,0.0125,0.9875,0.01266,-1.898,-0.02629
2.27,-2.39,0.65,0.01274,0.9873,0.0129,-1.889,-0.02616
2.27,-2.39,0.66,0.01299,0.987,0.01316,-1.881,-0.02604
2.27,-2.39,0.67,0.01324,0.9868,0.01342,-1.872,-0.02591
2.27,-2.39,0.68,0.0135,0.9865,0.01369,-1.864,-0.02578
2.27,-2.39,0.69,0.01377,0.9862,0.01396,-1.855,-0.02565
2.27,-2.39,0.7,0.01405,0.986,0.01425,-1.846,-0.02553
2.27,-2.39,0.71,0.01433,0.9857,0.01454,-1.838,-0.0254
2.27,-2.39,0.72,0.01462,0.9854,0.01484,-1.829,-0.02527
2.27,-2.39,0.73,0.01492,0.9851,0.01515,-1.82,-0.02514
2.27,-2.39,0.74,0.01523,0.9848,0.01547,-1.811,-0.025
2.27,-2.39,0.75,0.01555,0.9845,0.01579,-1.802,-0.02487
2.27,-2.39,0.76,0.01587,0.9841,0.01613,-1.792,-0.02474
2.27,-2.39,0.77,0.01621,0.9838,0.01648,-1.783,-0.02461
2.27,-2.39,0.78,0.01655,0.9834,0.01683,-1.774,-0.02448
2.27,-2.39,0.79,0.01691,0.9831,0.0172,-1.764,-0.02434
2.27,-2.39,0.8,0.01727,0.9827,0.01758,-1.755,-0.02421
2.27,-2.39,0.81,0.01765,0.9824,0.01796,-1.746,-0.02408
2.27,-2.39,0.82,0.01803,0.982,0.01836,-1.736,-0.02394
2.27,-2.39,0.83,0.01843,0.9816,0.01877,-1.726,-0.02381
2.27,-2.39,0.84,0.01883,0.9812,0.01919,-1.717,-0.02367
2.27,-2.39,0.85,0.01925,0.9808,0.01963,-1.707,-0.02354
2.27,-2.39,0.86,0.01967,0.9803,0.02007,-1.697,-0.0234
2.27,-2.39,0.87,0.02011,0.9799,0.02053,-1.688,-0.02327
2.27,-2.39,0.88,0.02056,0.9794,0.02099,-1.678,-0.02313
2.27,-2.39,0.89,0.02102,0.979,0.02148,-1.668,-0.023
2.27,-2.39,0.9,0.0215,0.9785,0.02197,-1.658,-0.02286
2.27,-2.39,0.91,0.02198,0.978,0.02248,-1.648,-0.02273
2.27,-2.39,0.92,0.02248,0.9775,0.023,-1.638,-0.0226
2.27,-2.39,0.93,0.02299,0.977,0.02354,-1.628,-0.02246
2.27,-2.39,0.94,0.02352,0.9765,0.02409,-1.618,-0.02233
2.27,-2.39,0.95,0.02406,0.9759,0.02465,-1.608,-0.02219
2.27,-2.39,0.96,0.02461,0.9754,0.02523,-1.598,-0.02206
2.27,-2.39,0.97,0.02517,0.9748,0.02582,-1.588,-0.02192
2.27,-2.39,0.98,0.02575,0.9742,0.02643,-1.578,-0.02179
2.27,-2.39,0.99,0.02635,0.9737,0.02706,-1.568,-0.02166
2.27,-2.39,1.0,0.02695,0.973,0.0277,-1.558,-0.02152
2.27,-2.39,1.01,0.02758,0.9724,0.02836,-1.547,-0.02139
2.27,-2.39,1.02,0.02821,0.9718,0.02903,-1.537,-0.02126
2.27,-2.39,1.03,0.02887,0.9711,0.02972,-1.527,-0.02112
2.27,-2.39,1.04,0.02954,0.9705,0.03043,-1.517,-0.02099
2.27,-2.39,1.05,0.03022,0.9698,0.03116,-1.506,-0.02086
2.27,-2.39,1.06,0.03092,0.9691,0.03191,-1.496,-0.02073
2.27,-2.39,1.07,0.03164,0.9684,0.03267,-1.486,-0.0206
2.27,-2.39,1.08,0.03237,0.9676,0.03345,-1.476,-0.02046
2.27,-2.39,1.09,0.03312,0.9669,0.03425,-1.465,-0.02033
2.27,-2.39,1.1,0.03389,0.9661,0.03507,-1.455,-0.0202
2.27,-2.39,1.11,0.03467,0.9653,0.03591,-1.445,-0.02007
2.27,-2.39,1.12,0.03547,0.9645,0.03678,-1.434,-0.01994
2.27,-2.39,1.13,0.03629,0.9637,0.03766,-1.424,-0.01982
2.27,-2.39,1.14,0.03713,0.9629,0.03856,-1.414,-0.01969
2.27,-2.39,1.15,0.03798,0.962,0.03948,-1.404,-0.01956
2.27,-2.39,1.16,0.03886,0.9611,0.04043,-1.393,-0.01943
2.27,-2.39,1.17,0.03975,0.9603,0.04139,-1.383,-0.0193
2.27,-2.39,1.18,0.04066,0.9593,0.04238,-1.373,-0.01918
2.27,-2.39,1.19,0.04159,0.9584,0.04339,-1.363,-0.01905
2.27,-2.39,1.2,0.04254,0.9575,0.04443,-1.352,-0.01893
2.27,-2.39,1.21,0.04351,0.9565,0.04548,-1.342,-0.0188
2.27,-2.39,1.22,0.04449,0.9555,0.04657,-1.332,-0.01868
2.27,-2.39,1.23,0.0455,0.9545,0.04767,-1.322,-0.01855
2.27,-2.39,1.24,0.04653,0.9535,0.0488,-1.312,-0.01843
2.27,-2.39,1.25,0.04758,0.9524,0.04995,-1.301,-0.01831
2.27,-2.39,1.26,0.04864,0.9514,0.05113,-1.291,-0.01819
2.27,-2.39,1.27,0.04973,0.9503,0.05234,-1.281,-0.01807
2.27,-2.39,1.28,0.05084,0.9492,0.05357,-1.271,-0.01795
2.27,-2.39,1.29,0.05197,0.948,0.05482,-1.261,-0.01783
2.27,-2.39,1.3,0.05312,0.9469,0.0561,-1.251,-0.01771
2.27,-2.39,1.31,0.05429,0.9457,0.05741,-1.241,-0.01759
2.27,-2.39,1.32,0.05549,0.9445,0.05875,-1.231,-0.01747
2.27,-2.39,1.33,0.0567,0.9433,0.06011,-1.221,-0.01735
2.27,-2.39,1.34,0.05794,0.9421,0.0615,-1.211,-0.01724
2.27,-2.39,1.35,0.05919,0.9408,0.06292,-1.201,-0.01712
2.27,-2.39,1.36,0.06047,0.9395,0.06437,-1.191,-0.017
2.27,-2.39,1.37,0.06177,0.9382,0.06584,-1.182,-0.01689
2.27,-2.39,1.38,0.0631,0.9369,0.06735,-1.172,-0.01678
2.27,-2.39,1.39,0.06444,0.9356,0.06888,-1.162,-0.01666
2.27,-2.39,1.4,0.06581,0.9342,0.07044,-1.152,-0.01655
2.27,-2.39,1.41,0.06719,0.9328,0.07203,-1.142,-0.01644
2.27,-2.39,1.42,0.0686,0.9314,0.07366,-1.133,-0.01633
2.27,-2.39,1.43,0.07003,0.93,0.07531,-1.123,-0.01622
2.27,-2.39,1.44,0.07149,0.9285,0.07699,-1.114,-0.01611
2.27,-2.39,1.45,0.07296,0.927,0.07871,-1.104,-0.016
2.27,-2.39,1.46,0.07446,0.9255,0.08045,-1.094,-0.01589
2.27,-2.39,1.47,0.07598,0.924,0.08223,-1.085,-0.01578
2.27,-2.39,1.48,0.07752,0.9225,0.08404,-1.076,-0.01567
2.27,-2.39,1.49,0.07908,0.9209,0.08588,-1.066,-0.01557
2.27,-2.39,1.5,0.08067,0.9193,0.08775,-1.057,-0.01546
2.27,-2.39,1.51,0.08228,0.9177,0.08965,-1.047,-0.01536
2.27,-2.39,1.52,0.08391,0.9161,0.09159,-1.038,-0.01525
2.27,-2.39,1.53,0.08556,0.9144,0.09356,-1.029,-0.01515
2.27,-2.39,1.54,0.08723,0.9128,0.09556,-1.02,-0.01505
2.27,-2.39,1.55,0.08892,0.9111,0.0976,-1.011,-0.01494
2.27,-2.39,1.56,0.09064,0.9094,0.09967,-1.001,-0.01484
2.27,-2.39,1.57,0.09237,0.9076,0.1018,-0.9924,-0.01474
2.27,-2.39,1.58,0.09413,0.9059,0.1039,-0.9833,-0.01464
2.27,-2.39,1.59,0.09591,0.9041,0.1061,-0.9743,-0.01454
2.27,-2.39,1.6,0.09771,0.9023,0.1083,-0.9654,-0.01444
2.27,-2.39,1.61,0.09953,0.9005,0.1105,-0.9565,-0.01435
2.27,-2.39,1.62,0.1014,0.8986,0.1128,-0.9477,-0.01425
2.27,-2.39,1.63,0.1032,0.8968,0.1151,-0.9389,-0.01415
2.27,-2.39,1.64,0.1051,0.8949,0.1175,-0.9301,-0.01406
2.27,-2.39,1.65,0.107,0.893,0.1198,-0.9214,-0.01396
2.27,-2.39,1.66,0.1089,0.8911,0.1223,-0.9127,-0.01387
2.27,-2.39,1.67,0.1109,0.8891,0.1247,-0.9041,-0.01377
2.27,-2.39,1.68,0.1128,0.8872,0.1272,-0.8955,-0.01368
2.27,-2.39,1.69,0.1148,0.8852,0.1297,-0.887,-0.01359
2.27,-2.39,1.7,0.1168,0.8832,0.1323,-0.8785,-0.0135
2.27,-2.39,1.71,0.1188,0.8812,0.1349,-0.8701,-0.01341
2.27,-2.39,1.72,0.1209,0.8791,0.1375,-0.8617,-0.01332
2.27,-2.39,1.73,0.1229,0.8771,0.1402,-0.8534,-0.01323
2.27,-2.39,1.74,0.125,0.875,0.1429,-0.8451,-0.01314
2.27,-2.39,1.75,0.1271,0.8729,0.1456,-0.8369,-0.01305
2.27,-2.39,1.76,0.1292,0.8708,0.1484,-0.8287,-0.01296
2.27,-2.39,1.77,0.1313,0.8687,0.1512,-0.8205,-0.01287
2.27,-2.39,1.78,0.1335,0.8665,0.154,-0.8124,-0.01279
2.27,-2.39,1.79,0.1356,0.8644,0.1569,-0.8044,-0.0127
2.27,-2.39,1.8,0.1378,0.8622,0.1598,-0.7964,-0.01262
2.275,-2.395,0.3,0.009219,0.9908,0.009305,-2.031,-0.02823
2.275,-2.395,0.31,0.009311,0.9907,0.009398,-2.027,-0.02816
2.275,-2.395,0.32,0.009407,0.9906,0.009496,-2.022,-0.02808
2.275,-2.395,0.33,0.009506,0.9905,0.009598,-2.018,-0.028
2.275,-2.395,0.34,0.00961,0.9904,0.009703,-2.013,-0.02792
2.275,-2.395,0.35,0.009718,0.9903,0.009813,-2.008,-0.02783
2.275,-2.395,0.36,0.00983,0.9902,0.009928,-2.003,-0.02775
2.275,-2.395,0.37,0.009947,0.9901,0.01005,-1.998,-0.02766
2.275,-2.395,0.38,0.01007,0.9899,0.01017,-1.993,-0.02757
2.275,-2.395,0.39,0.01019,0.9898,0.0103,-1.987,-0.02748
2.275,-2.395,0.4,0.01032,0.9897,0.01043,-1.982,-0.02739
2.275,-2.395,0.41,0.01046,0.9895,0.01057,-1.976,-0.0273
2.275,-2.395,0.42,0.0106,0.9894,0.01071,-1.97,-0.0272
2.275,-2.395,0.43,0.01074,0.9893,0.01086,-1.964,-0.02711
2.275,-2.395,0.44,0.01089,0.9891,0.01101,-1.958,-0.02701
2.275,-2.395,0.45,0.01105,0.989,0.01117,-1.952,-0.02691
2.275,-2.395,0.46,0.01121,0.9888,0.01134,-1.946,-0.02681
2.275,-2.395,0.47,0.01137,0.9886,0.01151,-1.939,-0.02671
2.275,-2.395,0.48,0.01155,0.9885,0.01168,-1.933,-0.02661
2.275,-2.395,0.49,0.01172,0.9883,0.01186,-1.926,-0.0265
2.275,-2.395,0.5,0.01191,0.9881,0.01205,-1.919,-0.0264
2.275,-2.395,0.51,0.01209,0.9879,0.01224,-1.912,-0.02629
2.275,-2.395,0.52,0.01229,0.9877,0.01244,-1.905,-0.02618
2.275,-2.395,0.53,0.01249,0.9875,0.01265,-1.898,-0.02608
2.275,-2.395,0.54,0.01269,0.9873,0.01286,-1.891,-0.02597
2.275,-2.395,0.55,0.01291,0.9871,0.01308,-1.884,-0.02586
2.275,-2.395,0.56,0.01313,0.9869,0.0133,-1.876,-0.02574
2.275,-2.395,0.57,0.01335,0.9866,0.01353,-1.869,-0.02563
2.275,-2.395,0.58,0.01359,0.9864,0.01377,-1.861,-0.02552
2.275,-2.395,0.59,0.01383,0.9862,0.01402,-1.853,-0.0254
2.275,-2.395,0.6,0.01407,0.9859,0.01427,-1.845,-0.02529
2.275,-2.395,0.61,0.01433,0.9857,0.01454,-1.838,-0.02517
2.275,-2.395,0.62,0.01459,0.9854,0.01481,-1.83,-0.02505
2.275,-2.395,0.63,0.01486,0.9851,0.01508,-1.822,-0.02494
2.275,-2.395,0.64,0.01514,0.9849,0.01537,-1.813,-0.02482
2.275,-2.395,0.65,0.01542,0.9846,0.01566,-1.805,-0.0247
2.275,-2.395,0.66,0.01572,0.9843,0.01597,-1.797,-0.02458
2.275,-2.395,0.67,0.01602,0.984,0.01628,-1.788,-0.02446
2.275,-2.395,0.68,0.01633,0.9837,0.0166,-1.78,-0.02434
2.275,-2.395,0.69,0.01665,0.9834,0.01693,-1.771,-0.02421
2.275,-2.395,0.7,0.01698,0.983,0.01727,-1.763,-0.02409
2.275,-2.395,0.71,0.01731,0.9827,0.01762,-1.754,-0.02397
2.275,-2.395,0.72,0.01766,0.9823,0.01798,-1.745,-0.02384
2.275,-2.395,0.73,0.01802,0.982,0.01835,-1.736,-0.02372
2.275,-2.395,0.74,0.01838,0.9816,0.01873,-1.728,-0.02359
2.275,-2.395,0.75,0.01876,0.9812,0.01912,-1.719,-0.02347
2.275,-2.395,0.76,0.01915,0.9809,0.01952,-1.71,-0.02334
2.275,-2.395,0.77,0.01954,0.9805,0.01993,-1.7,-0.02322
2.275,-2.395,0.78,0.01995,0.98,0.02036,-1.691,-0.02309
2.275,-2.395,0.79,0.02037,0.9796,0.0208,-1.682,-0.02296
2.275,-2.395,0.8,0.0208,0.9792,0.02124,-1.673,-0.02283
2.275,-2.395,0.81,0.02124,0.9788,0.02171,-1.663,-0.02271
2.275,-2.395,0.82,0.0217,0.9783,0.02218,-1.654,-0.02258
2.275,-2.395,0.83,0.02216,0.9778,0.02267,-1.645,-0.02245
2.275,-2.395,0.84,0.02264,0.9774,0.02317,-1.635,-0.02232
2.275,-2.395,0.85,0.02313,0.9769,0.02368,-1.626,-0.0222
2.275,-2.395,0.86,0.02363,0.9764,0.02421,-1.616,-0.02207
2.275,-2.395,0.87,0.02415,0.9758,0.02475,-1.606,-0.02194
2.275,-2.395,0.88,0.02468,0.9753,0.0253,-1.597,-0.02181
2.275,-2.395,0.89,0.02522,0.9748,0.02587,-1.587,-0.02168
2.275,-2.395,0.9,0.02578,0.9742,0.02646,-1.577,-0.02155
2.275,-2.395,0.91,0.02635,0.9737,0.02706,-1.568,-0.02143
2.275,-2.395,0.92,0.02693,0.9731,0.02768,-1.558,-0.0213
2.275,-2.395,0.93,0.02753,0.9725,0.02831,-1.548,-0.02117
2.275,-2.395,0.94,0.02814,0.9719,0.02896,-1.538,-0.02104
2.275,-2.395,0.95,0.02877,0.9712,0.02963,-1.528,-0.02091
2.275,-2.395,0.96,0.02942,0.9706,0.03031,-1.518,-0.02079
2.275,-2.395,0.97,0.03008,0.9699,0.03101,-1.509,-0.02066
2.275,-2.395,0.98,0.03075,0.9692,0.03173,-1.499,-0.02053
2.275,-2.395,0.99,0.03144,0.9686,0.03246,-1.489,-0.0204
2.275,-2.395,1.0,0.03215,0.9679,0.03322,-1.479,-0.02028
2.275,-2.395,1.01,0.03287,0.9671,0.03399,-1.469,-0.02015
2.275,-2.395,1.02,0.03361,0.9664,0.03478,-1.459,-0.02002
2.275,-2.395,1.03,0.03437,0.9656,0.03559,-1.449,-0.0199
2.275,-2.395,1.04,0.03514,0.9649,0.03642,-1.439,-0.01977
2.275,-2.395,1.05,0.03594,0.9641,0.03728,-1.429,-0.01965
2.275,-2.395,1.06,0.03675,0.9633,0.03815,-1.419,-0.01952
2.275,-2.395,1.07,0.03757,0.9624,0.03904,-1.408,-0.0194
2.275,-2.395,1.08,0.03842,0.9616,0.03995,-1.398,-0.01927
2.275,-2.395,1.09,0.03928,0.9607,0.04089,-1.388,-0.01915
2.275,-2.395,1.1,0.04017,0.9598,0.04185,-1.378,-0.01902
2.275,-2.395,1.11,0.04107,0.9589,0.04283,-1.368,-0.0189
2.275,-2.395,1.12,0.04199,0.958,0.04383,-1.358,-0.01878
2.275,-2.395,1.13,0.04293,0.9571,0.04485,-1.348,-0.01866
2.275,-2.395,1.14,0.04389,0.9561,0.0459,-1.338,-0.01853
2.275,-2.395,1.15,0.04487,0.9551,0.04698,-1.328,-0.01841
2.275,-2.395,1.16,0.04587,0.9541,0.04807,-1.318,-0.01829
2.275,-2.395,1.17,0.04689,0.9531,0.04919,-1.308,-0.01817
2.275,-2.395,1.18,0.04793,0.9521,0.05034,-1.298,-0.01805
2.275,-2.395,1.19,0.04899,0.951,0.05151,-1.288,-0.01793
2.275,-2.395,1.2,0.05007,0.9499,0.05271,-1.278,-0.01781
2.275,-2.395,1.21,0.05117,0.9488,0.05393,-1.268,-0.01769
2.275,-2.395,1.22,0.05229,0.9477,0.05518,-1.258,-0.01758
2.275,-2.395,1.23,0.05343,0.9466,0.05645,-1.248,-0.01746
2.275,-2.395,1.24,0.0546,0.9454,0.05775,-1.238,-0.01734
2.275,-2.395,1.25,0.05579,0.9442,0.05908,-1.229,-0.01723
2.275,-2.395,1.26,0.05699,0.943,0.06044,-1.219,-0.01711
2.275,-2.395,1.27,0.05822,0.9418,0.06182,-1.209,-0.017
2.275,-2.395,1.28,0.05947,0.9405,0.06324,-1.199,-0.01688
2.275,-2.395,1.29,0.06075,0.9393,0.06468,-1.189,-0.01677
2.275,-2.395,1.3,0.06204,0.938,0.06615,-1.179,-0.01666
2.275,-2.395,1.31,0.06336,0.9366,0.06765,-1.17,-0.01654
2.275,-2.395,1.32,0.0647,0.9353,0.06917,-1.16,-0.01643
2.275,-2.395,1.33,0.06606,0.9339,0.07073,-1.15,-0.01632
2.275,-2.395,1.34,0.06744,0.9326,0.07232,-1.141,-0.01621
2.275,-2.395,1.35,0.06885,0.9311,0.07394,-1.131,-0.0161
2.275,-2.395,1.36,0.07028,0.9297,0.07559,-1.122,-0.01599
2.275,-2.395,1.37,0.07173,0.9283,0.07727,-1.112,-0.01588
2.275,-2.395,1.38,0.0732,0.9268,0.07899,-1.102,-0.01578
2.275,-2.395,1.39,0.0747,0.9253,0.08073,-1.093,-0.01567
2.275,-2.395,1.4,0.07622,0.9238,0.08251,-1.084,-0.01556
2.275,-2.395,1.41,0.07776,0.9222,0.08432,-1.074,-0.01546
2.275,-2.395,1.42,0.07932,0.9207,0.08616,-1.065,-0.01535
2.275,-2.395,1.43,0.08091,0.9191,0.08803,-1.055,-0.01525
2.275,-2.395,1.44,0.08252,0.9175,0.08994,-1.046,-0.01514
2.275,-2.395,1.45,0.08415,0.9159,0.09188,-1.037,-0.01504
2.275,-2.395,1.46,0.0858,0.9142,0.09385,-1.028,-0.01494
2.275,-2.395,1.47,0.08747,0.9125,0.09586,-1.018,-0.01484
2.275,-2.395,1.48,0.08917,0.9108,0.0979,-1.009,-0.01473
2.275,-2.395,1.49,0.09089,0.9091,0.09997,-1.0,-0.01463
2.275,-2.395,1.5,0.09263,0.9074,0.1021,-0.991,-0.01453
2.275,-2.395,1.51,0.09439,0.9056,0.1042,-0.982,-0.01443
2.275,-2.395,1.52,0.09617,0.9038,0.1064,-0.973,-0.01434
2.275,-2.395,1.53,0.09798,0.902,0.1086,-0.9641,-0.01424
2.275,-2.395,1.54,0.09981,0.9002,0.1109,-0.9552,-0.01414
2.275,-2.395,1.55,0.1017,0.8983,0.1132,-0.9463,-0.01405
2.275,-2.395,1.56,0.1035,0.8965,0.1155,-0.9375,-0.01395
2.275,-2.395,1.57,0.1054,0.8946,0.1178,-0.9287,-0.01385
2.275,-2.395,1.58,0.1073,0.8927,0.1202,-0.92,-0.01376
2.275,-2.395,1.59,0.1093,0.8907,0.1227,-0.9113,-0.01367
2.275,-2.395,1.6,0.1112,0.8888,0.1251,-0.9027,-0.01357
2.275,-2.395,1.61,0.1132,0.8868,0.1276,-0.8941,-0.01348
2.275,-2.395,1.62,0.1152,0.8848,0.1302,-0.8855,-0.01339
2.275,-2.395,1.63,0.1172,0.8828,0.1327,-0.877,-0.0133
2.275,-2.395,1.64,0.1192,0.8808,0.1353,-0.8686,-0.01321
2.275,-2.395,1.65,0.1213,0.8787,0.138,-0.8601,-0.01312
2.275,-2.395,1.66,0.1233,0.8767,0.1407,-0.8518,-0.01303
2.275,-2.395,1.67,0.1254,0.8746,0.1434,-0.8434,-0.01294
2.275,-2.395,1.68,0.1275,0.8725,0.1462,-0.8352,-0.01285
2.275,-2.395,1.69,0.1296,0.8704,0.149,-0.8269,-0.01276
2.275,-2.395,1.7,0.1318,0.8682,0.1518,-0.8188,-0.01268
2.275,-2.395,1.71,0.1339,0.8661,0.1547,-0.8106,-0.01259
2.275,-2.395,1.72,0.1361,0.8639,0.1576,-0.8025,-0.01251
2.275,-2.395,1.73,0.1383,0.8617,0.1605,-0.7945,-0.01242
2.275,-2.395,1.74,0.1405,0.8595,0.1635,-0.7865,-0.01234
2.275,-2.395,1.75,0.1427,0.8573,0.1665,-0.7785,-0.01226
2.275,-2.395,1.76,0.145,0.855,0.1696,-0.7706,-0.01217
2.275,-2.395,1.77,0.1472,0.8528,0.1727,-0.7628,-0.01209
2.275,-2.395,1.78,0.1495,0.8505,0.1758,-0.755,-0.01201
2.275,-2.395,1.79,0.1518,0.8482,0.179,-0.7472,-0.01193
2.275,-2.395,1.8,0.1541,0.8459,0.1822,-0.7395,-0.01185
2.28,-2.4,0.3,0.01122,0.9888,0.01134,-1.945,-0.02654
2.28,-2.4,0.31,0.01133,0.9887,0.01146,-1.941,-0.02647
2.28,-2.4,0.32,0.01145,0.9885,0.01158,-1.936,-0.0264
2.28,-2.4,0.33,0.01157,0.9884,0.01171,-1.931,-0.02633
2.28,-2.4,0.34,0.0117,0.9883,0.01184,-1.927,-0.02625
2.28,-2.4,0.35,0.01184,0.9882,0.01198,-1.922,-0.02618
2.28,-2.4,0.36,0.01197,0.988,0.01212,-1.917,-0.0261
2.28,-2.4,0.37,0.01212,0.9879,0.01227,-1.911,-0.02602
2.28,-2.4,0.38,0.01227,0.9877,0.01242,-1.906,-0.02593
2.28,-2.4,0.39,0.01242,0.9876,0.01258,-1.9,-0.02585
2.28,-2.4,0.4,0.01258,0.9874,0.01274,-1.895,-0.02577
2.28,-2.4,0.41,0.01274,0.9873,0.01291,-1.889,-0.02568
2.28,-2.4,0.42,0.01291,0.9871,0.01308,-1.883,-0.02559
2.28,-2.4,0.43,0.01309,0.9869,0.01326,-1.877,-0.0255
2.28,-2.4,0.44,0.01327,0.9867,0.01345,-1.871,-0.02541
2.28,-2.4,0.45,0.01346,0.9865,0.01364,-1.865,-0.02532
2.28,-2.4,0.46,0.01365,0.9863,0.01384,-1.859,-0.02523
2.28,-2.4,0.47,0.01385,0.9861,0.01405,-1.852,-0.02513
2.28,-2.4,0.48,0.01406,0.9859,0.01426,-1.846,-0.02503
2.28,-2.4,0.49,0.01427,0.9857,0.01448,-1.839,-0.02494
2.28,-2.4,0.5,0.01449,0.9855,0.01471,-1.832,-0.02484
2.28,-2.4,0.51,0.01472,0.9853,0.01494,-1.826,-0.02474
2.28,-2.4,0.52,0.01495,0.985,0.01518,-1.819,-0.02464
2.28,-2.4,0.53,0.0152,0.9848,0.01543,-1.812,-0.02453
2.28,-2.4,0.54,0.01544,0.9846,0.01569,-1.804,-0.02443
2.28,-2.4,0.55,0.0157,0.9843,0.01595,-1.797,-0.02433
2.28,-2.4,0.56,0.01596,0.984,0.01622,-1.79,-0.02422
2.28,-2.4,0.57,0.01623,0.9838,0.0165,-1.782,-0.02411
2.28,-2.4,0.58,0.01651,0.9835,0.01679,-1.775,-0.02401
2.28,-2.4,0.59,0.0168,0.9832,0.01709,-1.767,-0.0239
2.28,-2.4,0.6,0.0171,0.9829,0.01739,-1.76,-0.02379
2.28,-2.4,0.61,0.0174,0.9826,0.01771,-1.752,-0.02368
2.28,-2.4,0.62,0.01771,0.9823,0.01803,-1.744,-0.02357
2.28,-2.4,0.63,0.01803,0.982,0.01837,-1.736,-0.02346
2.28,-2.4,0.64,0.01837,0.9816,0.01871,-1.728,-0.02334
2.28,-2.4,0.65,0.01871,0.9813,0.01906,-1.72,-0.02323
2.28,-2.4,0.66,0.01906,0.9809,0.01943,-1.712,-0.02311
2.28,-2.4,0.67,0.01942,0.9806,0.0198,-1.703,-0.023
2.28,-2.4,0.68,0.01979,0.9802,0.02019,-1.695,-0.02288
2.28,-2.4,0.69,0.02017,0.9798,0.02058,-1.687,-0.02277
2.28,-2.4,0.7,0.02056,0.9794,0.02099,-1.678,-0.02265
2.28,-2.4,0.71,0.02096,0.979,0.02141,-1.669,-0.02253
2.28,-2.4,0.72,0.02137,0.9786,0.02184,-1.661,-0.02242
2.28,-2.4,0.73,0.02179,0.9782,0.02228,-1.652,-0.0223
2.28,-2.4,0.74,0.02223,0.9778,0.02273,-1.643,-0.02218
2.28,-2.4,0.75,0.02267,0.9773,0.0232,-1.634,-0.02206
2.28,-2.4,0.76,0.02313,0.9769,0.02368,-1.626,-0.02194
2.28,-2.4,0.77,0.0236,0.9764,0.02417,-1.617,-0.02182
2.28,-2.4,0.78,0.02409,0.9759,0.02468,-1.608,-0.0217
2.28,-2.4,0.79,0.02458,0.9754,0.0252,-1.599,-0.02158
2.28,-2.4,0.8,0.02509,0.9749,0.02574,-1.589,-0.02146
2.28,-2.4,0.81,0.02561,0.9744,0.02629,-1.58,-0.02134
2.28,-2.4,0.82,0.02615,0.9739,0.02685,-1.571,-0.02122
2.28,-2.4,0.83,0.0267,0.9733,0.02743,-1.562,-0.02109
2.28,-2.4,0.84,0.02726,0.9727,0.02802,-1.552,-0.02097
2.28,-2.4,0.85,0.02784,0.9722,0.02863,-1.543,-0.02085
2.28,-2.4,0.86,0.02843,0.9716,0.02926,-1.534,-0.02073
2.28,-2.4,0.87,0.02903,0.971,0.0299,-1.524,-0.02061
2.28,-2.4,0.88,0.02965,0.9703,0.03056,-1.515,-0.02049
2.28,-2.4,0.89,0.03029,0.9697,0.03124,-1.505,-0.02036
2.28,-2.4,0.9,0.03094,0.9691,0.03193,-1.496,-0.02024
2.28,-2.4,0.91,0.03161,0.9684,0.03264,-1.486,-0.02012
2.28,-2.4,0.92,0.03229,0.9677,0.03337,-1.477,-0.02
2.28,-2.4,0.93,0.03299,0.967,0.03412,-1.467,-0.01988
2.28,-2.4,0.94,0.03371,0.9663,0.03488,-1.457,-0.01976
2.28,-2.4,0.95,0.03444,0.9656,0.03567,-1.448,-0.01963
2.28,-2.4,0.96,0.03519,0.9648,0.03647,-1.438,-0.01951
2.28,-2.4,0.97,0.03596,0.964,0.0373,-1.428,-0.01939
2.28,-2.4,0.98,0.03674,0.9633,0.03814,-1.419,-0.01927
2.28,-2.4,0.99,0.03754,0.9625,0.03901,-1.409,-0.01915
2.28,-2.4,1.0,0.03836,0.9616,0.03989,-1.399,-0.01903
2.28,-2.4,1.01,0.0392,0.9608,0.0408,-1.389,-0.01891
2.28,-2.4,1.02,0.04006,0.9599,0.04173,-1.38,-0.01879
2.28,-2.4,1.03,0.04093,0.9591,0.04268,-1.37,-0.01867
2.28,-2.4,1.04,0.04183,0.9582,0.04366,-1.36,-0.01855
2.28,-2.4,1.05,0.04274,0.9573,0.04465,-1.35,-0.01843
2.28,-2.4,1.06,0.04368,0.9563,0.04567,-1.34,-0.01831
2.28,-2.4,1.07,0.04463,0.9554,0.04671,-1.331,-0.0182
2.28,-2.4,1.08,0.0456,0.9544,0.04778,-1.321,-0.01808
2.28,-2.4,1.09,0.04659,0.9534,0.04887,-1.311,-0.01796
2.28,-2.4,1.1,0.04761,0.9524,0.04999,-1.301,-0.01784
2.28,-2.4,1.11,0.04864,0.9514,0.05113,-1.291,-0.01773
2.28,-2.4,1.12,0.04969,0.9503,0.05229,-1.282,-0.01761
2.28,-2.4,1.13,0.05077,0.9492,0.05348,-1.272,-0.0175
2.28,-2.4,1.14,0.05187,0.9481,0.0547,-1.262,-0.01738
2.28,-2.4,1.15,0.05298,0.947,0.05595,-1.252,-0.01727
2.28,-2.4,1.16,0.05412,0.9459,0.05722,-1.242,-0.01715
2.28,-2.4,1.17,0.05528,0.9447,0.05852,-1.233,-0.01704
2.28,-2.4,1.18,0.05646,0.9435,0.05984,-1.223,-0.01693
2.28,-2.4,1.19,0.05767,0.9423,0.06119,-1.213,-0.01681
2.28,-2.4,1.2,0.05889,0.9411,0.06258,-1.204,-0.0167
2.28,-2.4,1.21,0.06014,0.9399,0.06399,-1.194,-0.01659
2.28,-2.4,1.22,0.06141,0.9386,0.06543,-1.184,-0.01648
2.28,-2.4,1.23,0.0627,0.9373,0.06689,-1.175,-0.01637
2.28,-2.4,1.24,0.06401,0.936,0.06839,-1.165,-0.01626
2.28,-2.4,1.25,0.06535,0.9346,0.06992,-1.155,-0.01615
2.28,-2.4,1.26,0.06671,0.9333,0.07148,-1.146,-0.01604
2.28,-2.4,1.27,0.06809,0.9319,0.07307,-1.136,-0.01593
2.28,-2.4,1.28,0.0695,0.9305,0.07469,-1.127,-0.01582
2.28,-2.4,1.29,0.07092,0.9291,0.07634,-1.117,-0.01572
2.28,-2.4,1.3,0.07237,0.9276,0.07802,-1.108,-0.01561
2.28,-2.4,1.31,0.07385,0.9262,0.07974,-1.098,-0.0155
2.28,-2.4,1.32,0.07534,0.9247,0.08148,-1.089,-0.0154
2.28,-2.4,1.33,0.07686,0.9231,0.08326,-1.08,-0.01529
2.28,-2.4,1.34,0.0784,0.9216,0.08507,-1.07,-0.01519
2.28,-2.4,1.35,0.07997,0.92,0.08692,-1.061,-0.01509
2.28,-2.4,1.36,0.08156,0.9184,0.0888,-1.052,-0.01498
2.28,-2.4,1.37,0.08317,0.9168,0.09071,-1.042,-0.01488
2.28,-2.4,1.38,0.0848,0.9152,0.09266,-1.033,-0.01478
2.28,-2.4,1.39,0.08646,0.9135,0.09464,-1.024,-0.01468
2.28,-2.4,1.4,0.08813,0.9119,0.09665,-1.015,-0.01458
2.28,-2.4,1.41,0.08984,0.9102,0.0987,-1.006,-0.01448
2.28,-2.4,1.42,0.09156,0.9084,0.1008,-0.9966,-0.01438
2.28,-2.4,1.43,0.09331,0.9067,0.1029,-0.9876,-0.01428
2.28,-2.4,1.44,0.09507,0.9049,0.1051,-0.9786,-0.01418
2.28,-2.4,1.45,0.09686,0.9031,0.1073,-0.9696,-0.01409
2.28,-2.4,1.46,0.09868,0.9013,0.1095,-0.9607,-0.01399
2.28,-2.4,1.47,0.1005,0.8995,0.1117,-0.9518,-0.01389
2.28,-2.4,1.48,0.1024,0.8976,0.114,-0.9429,-0.0138
2.28,-2.4,1.49,0.1042,0.8958,0.1164,-0.9341,-0.0137
2.28,-2.4,1.5,0.1061,0.8939,0.1188,-0.9254,-0.01361
2.28,-2.4,1.51,0.1081,0.8919,0.1212,-0.9166,-0.01352
2.28,-2.4,1.52,0.11,0.89,0.1236,-0.908,-0.01342
2.28,-2.4,1.53,0.112,0.888,0.1261,-0.8993,-0.01333
2.28,-2.4,1.54,0.114,0.886,0.1286,-0.8907,-0.01324
2.28,-2.4,1.55,0.116,0.884,0.1312,-0.8822,-0.01315
2.28,-2.4,1.56,0.118,0.882,0.1338,-0.8737,-0.01306
2.28,-2.4,1.57,0.12,0.88,0.1364,-0.8652,-0.01297
2.28,-2.4,1.58,0.1221,0.8779,0.1391,-0.8568,-0.01288
2.28,-2.4,1.59,0.1242,0.8758,0.1418,-0.8484,-0.01279
2.28,-2.4,1.6,0.1263,0.8737,0.1445,-0.8401,-0.01271
2.28,-2.4,1.61,0.1284,0.8716,0.1473,-0.8318,-0.01262
2.28,-2.4,1.62,0.1305,0.8695,0.1501,-0.8235,-0.01253
2.28,-2.4,1.63,0.1327,0.8673,0.153,-0.8153,-0.01245
2.28,-2.4,1.64,0.1349,0.8651,0.1559,-0.8072,-0.01236
2.28,-2.4,1.65,0.1371,0.8629,0.1588,-0.7991,-0.01228
2.28,-2.4,1.66,0.1393,0.8607,0.1618,-0.791,-0.01219
2.28,-2.4,1.67,0.1415,0.8585,0.1648,-0.783,-0.01211
2.28,-2.4,1.68,0.1437,0.8563,0.1679,-0.775,-0.01203
2.28,-2.4,1.69,0.146,0.854,0.171,-0.7671,-0.01195
2.28,-2.4,1.7,0.1483,0.8517,0.1741,-0.7592,-0.01187
2.28,-2.4,1.71,0.1506,0.8494,0.1773,-0.7513,-0.01178
2.28,-2.4,1.72,0.1529,0.8471,0.1805,-0.7436,-0.0117
2.28,-2.4,1.73,0.1552,0.8448,0.1837,-0.7358,-0.01162
2.28,-2.4,1.74,0.1576,0.8424,0.187,-0.7281,-0.01155
2.28,-2.4,1.75,0.1599,0.8401,0.1903,-0.7205,-0.01147
2.28,-2.4,1.76,0.1623,0.8377,0.1937,-0.7129,-0.01139
2.28,-2.4,1.77,0.1647,0.8353,0.1971,-0.7053,-0.01131
2.28,-2.4,1.78,0.167,0.833,0.2005,-0.6978,-0.01124
2.28,-2.4,1.79,0.1695,0.8305,0.204,-0.6903,-0.01116
2.28,-2.4,1.8,0.1719,0.8281,0.2075,-0.6829,-0.01109
2.285,-2.405,0.3,0.01373,0.9863,0.01392,-1.856,-0.02486
2.285,-2.405,0.31,0.01387,0.9861,0.01407,-1.852,-0.02479
2.285,-2.405,0.32,0.01402,0.986,0.01422,-1.847,-0.02473
2.285,-2.405,0.33,0.01417,0.9858,0.01437,-1.843,-0.02466
2.285,-2.405,0.34,0.01432,0.9857,0.01453,-1.838,-0.02459
2.285,-2.405,0.35,0.01449,0.9855,0.0147,-1.833,-0.02452
2.285,-2.405,0.36,0.01466,0.9853,0.01487,-1.828,-0.02445
2.285,-2.405,0.37,0.01483,0.9852,0.01505,-1.822,-0.02438
2.285,-2.405,0.38,0.01501,0.985,0.01524,-1.817,-0.0243
2.285,-2.405,0.39,0.0152,0.9848,0.01543,-1.812,-0.02422
2.285,-2.405,0.4,0.01539,0.9846,0.01563,-1.806,-0.02415
2.285,-2.405,0.41,0.01559,0.9844,0.01584,-1.8,-0.02407
2.285,-2.405,0.42,0.01579,0.9842,0.01605,-1.795,-0.02398
2.285,-2.405,0.43,0.01601,0.984,0.01627,-1.789,-0.0239
2.285,-2.405,0.44,0.01623,0.9838,0.0165,-1.783,-0.02382
2.285,-2.405,0.45,0.01645,0.9835,0.01673,-1.777,-0.02373
2.285,-2.405,0.46,0.01669,0.9833,0.01697,-1.77,-0.02364
2.285,-2.405,0.47,0.01693,0.9831,0.01722,-1.764,-0.02355
2.285,-2.405,0.48,0.01718,0.9828,0.01748,-1.758,-0.02346
2.285,-2.405,0.49,0.01743,0.9826,0.01774,-1.751,-0.02337
2.285,-2.405,0.5,0.0177,0.9823,0.01802,-1.744,-0.02328
2.285,-2.405,0.51,0.01797,0.982,0.0183,-1.738,-0.02318
2.285,-2.405,0.52,0.01825,0.9817,0.01859,-1.731,-0.02309
2.285,-2.405,0.53,0.01854,0.9815,0.01889,-1.724,-0.02299
2.285,-2.405,0.54,0.01884,0.9812,0.0192,-1.717,-0.02289
2.285,-2.405,0.55,0.01914,0.9809,0.01952,-1.71,-0.0228
2.285,-2.405,0.56,0.01946,0.9805,0.01985,-1.702,-0.0227
2.285,-2.405,0.57,0.01978,0.9802,0.02018,-1.695,-0.0226
2.285,-2.405,0.58,0.02012,0.9799,0.02053,-1.688,-0.02249
2.285,-2.405,0.59,0.02046,0.9795,0.02089,-1.68,-0.02239
2.285,-2.405,0.6,0.02082,0.9792,0.02126,-1.672,-0.02229
2.285,-2.405,0.61,0.02118,0.9788,0.02164,-1.665,-0.02218
2.285,-2.405,0.62,0.02155,0.9784,0.02203,-1.657,-0.02208
2.285,-2.405,0.63,0.02194,0.9781,0.02243,-1.649,-0.02197
2.285,-2.405,0.64,0.02233,0.9777,0.02284,-1.641,-0.02186
2.285,-2.405,0.65,0.02274,0.9773,0.02327,-1.633,-0.02176
2.285,-2.405,0.66,0.02316,0.9768,0.0237,-1.625,-0.02165
2.285,-2.405,0.67,0.02358,0.9764,0.02415,-1.617,-0.02154
2.285,-2.405,0.68,0.02402,0.976,0.02462,-1.609,-0.02143
2.285,-2.405,0.69,0.02448,0.9755,0.02509,-1.6,-0.02132
2.285,-2.405,0.7,0.02494,0.9751,0.02558,-1.592,-0.02121
2.285,-2.405,0.71,0.02542,0.9746,0.02608,-1.584,-0.0211
2.285,-2.405,0.72,0.02591,0.9741,0.0266,-1.575,-0.02098
2.285,-2.405,0.73,0.02641,0.9736,0.02713,-1.567,-0.02087
2.285,-2.405,0.74,0.02692,0.9731,0.02767,-1.558,-0.02076
2.285,-2.405,0.75,0.02745,0.9725,0.02823,-1.549,-0.02065
2.285,-2.405,0.76,0.028,0.972,0.0288,-1.541,-0.02053
2.285,-2.405,0.77,0.02855,0.9714,0.02939,-1.532,-0.02042
2.285,-2.405,0.78,0.02912,0.9709,0.03,-1.523,-0.02031
2.285,-2.405,0.79,0.02971,0.9703,0.03062,-1.514,-0.02019
2.285,-2.405,0.8,0.03031,0.9697,0.03126,-1.505,-0.02008
2.285,-2.405,0.81,0.03092,0.9691,0.03191,-1.496,-0.01996
2.285,-2.405,0.82,0.03155,0.9684,0.03258,-1.487,-0.01985
2.285,-2.405,0.83,0.0322,0.9678,0.03327,-1.478,-0.01973
2.285,-2.405,0.84,0.03286,0.9671,0.03398,-1.469,-0.01962
2.285,-2.405,0.85,0.03354,0.9665,0.0347,-1.46,-0.0195
2.285,-2.405,0.86,0.03423,0.9658,0.03544,-1.45,-0.01939
2.285,-2.405,0.87,0.03494,0.9651,0.03621,-1.441,-0.01927
2.285,-2.405,0.88,0.03567,0.9643,0.03699,-1.432,-0.01916
2.285,-2.405,0.89,0.03641,0.9636,0.03779,-1.423,-0.01904
2.285,-2.405,0.9,0.03717,0.9628,0.03861,-1.413,-0.01893
2.285,-2.405,0.91,0.03795,0.962,0.03945,-1.404,-0.01881
2.285,-2.405,0.92,0.03875,0.9613,0.04031,-1.395,-0.0187
2.285,-2.405,0.93,0.03956,0.9604,0.04119,-1.385,-0.01858
2.285,-2.405,0.94,0.0404,0.9596,0.0421,-1.376,-0.01847
2.285,-2.405,0.95,0.04125,0.9588,0.04302,-1.366,-0.01835
2.285,-2.405,0.96,0.04212,0.9579,0.04397,-1.357,-0.01824
2.285,-2.405,0.97,0.04301,0.957,0.04494,-1.347,-0.01813
2.285,-2.405,0.98,0.04392,0.9561,0.04593,-1.338,-0.01801
2.285,-2.405,0.99,0.04484,0.9552,0.04695,-1.328,-0.0179
2.285,-2.405,1.0,0.04579,0.9542,0.04799,-1.319,-0.01778
2.285,-2.405,1.01,0.04676,0.9532,0.04905,-1.309,-0.01767
2.285,-2.405,1.02,0.04775,0.9523,0.05014,-1.3,-0.01756
2.285,-2.405,1.03,0.04876,0.9512,0.05126,-1.29,-0.01745
2.285,-2.405,1.04,0.04979,0.9502,0.05239,-1.281,-0.01733
2.285,-2.405,1.05,0.05084,0.9492,0.05356,-1.271,-0.01722
2.285,-2.405,1.06,0.05191,0.9481,0.05475,-1.262,-0.01711
2.285,-2.405,1.07,0.053,0.947,0.05597,-1.252,-0.017
2.285,-2.405,1.08,0.05411,0.9459,0.05721,-1.243,-0.01689
2.285,-2.405,1.09,0.05525,0.9448,0.05848,-1.233,-0.01678
2.285,-2.405,1.1,0.05641,0.9436,0.05978,-1.223,-0.01667
2.285,-2.405,1.11,0.05758,0.9424,0.0611,-1.214,-0.01656
2.285,-2.405,1.12,0.05879,0.9412,0.06246,-1.204,-0.01645
2.285,-2.405,1.13,0.06001,0.94,0.06384,-1.195,-0.01634
2.285,-2.405,1.14,0.06125,0.9387,0.06525,-1.185,-0.01623
2.285,-2.405,1.15,0.06252,0.9375,0.06669,-1.176,-0.01612
2.285,-2.405,1.16,0.06381,0.9362,0.06816,-1.166,-0.01602
2.285,-2.405,1.17,0.06513,0.9349,0.06966,-1.157,-0.01591
2.285,-2.405,1.18,0.06646,0.9335,0.07119,-1.148,-0.0158
2.285,-2.405,1.19,0.06782,0.9322,0.07276,-1.138,-0.0157
2.285,-2.405,1.2,0.0692,0.9308,0.07435,-1.129,-0.01559
2.285,-2.405,1.21,0.07061,0.9294,0.07597,-1.119,-0.01549
2.285,-2.405,1.22,0.07204,0.928,0.07763,-1.11,-0.01538
2.285,-2.405,1.23,0.07349,0.9265,0.07932,-1.101,-0.01528
2.285,-2.405,1.24,0.07496,0.925,0.08104,-1.091,-0.01518
2.285,-2.405,1.25,0.07646,0.9235,0.08279,-1.082,-0.01507
2.285,-2.405,1.26,0.07798,0.922,0.08458,-1.073,-0.01497
2.285,-2.405,1.27,0.07953,0.9205,0.0864,-1.063,-0.01487
2.285,-2.405,1.28,0.0811,0.9189,0.08825,-1.054,-0.01477
2.285,-2.405,1.29,0.08269,0.9173,0.09014,-1.045,-0.01467
2.285,-2.405,1.3,0.0843,0.9157,0.09206,-1.036,-0.01457
2.285,-2.405,1.31,0.08594,0.9141,0.09402,-1.027,-0.01447
2.285,-2.405,1.32,0.0876,0.9124,0.09601,-1.018,-0.01437
2.285,-2.405,1.33,0.08928,0.9107,0.09804,-1.009,-0.01427
2.285,-2.405,1.34,0.09099,0.909,0.1001,-0.9996,-0.01417
2.285,-2.405,1.35,0.09272,0.9073,0.1022,-0.9906,-0.01408
2.285,-2.405,1.36,0.09448,0.9055,0.1043,-0.9816,-0.01398
2.285,-2.405,1.37,0.09625,0.9037,0.1065,-0.9726,-0.01388
2.285,-2.405,1.38,0.09805,0.9019,0.1087,-0.9637,-0.01379
2.285,-2.405,1.39,0.09987,0.9001,0.111,-0.9549,-0.01369
2.285,-2.405,1.4,0.1017,0.8983,0.1132,-0.946,-0.0136
2.285,-2.405,1.41,0.1036,0.8964,0.1156,-0.9372,-0.01351
2.285,-2.405,1.42,0.1055,0.8945,0.1179,-0.9285,-0.01341
2.285,-2.405,1.43,0.1074,0.8926,0.1203,-0.9197,-0.01332
2.285,-2.405,1.44,0.1093,0.8907,0.1227,-0.911,-0.01323
2.285,-2.405,1.45,0.1113,0.8887,0.1252,-0.9024,-0.01314
2.285,-2.405,1.46,0.1132,0.8868,0.1277,-0.8938,-0.01305
2.285,-2.405,1.47,0.1152,0.8848,0.1303,-0.8852,-0.01296
2.285,-2.405,1.48,0.1173,0.8827,0.1328,-0.8767,-0.01287
2.285,-2.405,1.49,0.1193,0.8807,0.1355,-0.8682,-0.01278
2.285,-2.405,1.5,0.1214,0.8786,0.1381,-0.8598,-0.01269
2.285,-2.405,1.51,0.1234,0.8766,0.1408,-0.8513,-0.0126
2.285,-2.405,1.52,0.1255,0.8745,0.1436,-0.843,-0.01252
2.285,-2.405,1.53,0.1277,0.8723,0.1463,-0.8347,-0.01243
2.285,-2.405,1.54,0.1298,0.8702,0.1492,-0.8264,-0.01234
2.285,-2.405,1.55,0.1319,0.8681,0.152,-0.8181,-0.01226
2.285,-2.405,1.56,0.1341,0.8659,0.1549,-0.8099,-0.01218
2.285,-2.405,1.57,0.1363,0.8637,0.1578,-0.8018,-0.01209
2.285,-2.405,1.58,0.1385,0.8615,0.1608,-0.7937,-0.01201
2.285,-2.405,1.59,0.1408,0.8592,0.1638,-0.7856,-0.01193
2.285,-2.405,1.6,0.143,0.857,0.1669,-0.7776,-0.01184
2.285,-2.405,1.61,0.1453,0.8547,0.17,-0.7696,-0.01176
2.285,-2.405,1.62,0.1476,0.8524,0.1731,-0.7617,-0.01168
2.285,-2.405,1.63,0.1499,0.8501,0.1763,-0.7538,-0.0116
2.285,-2.405,1.64,0.1522,0.8478,0.1795,-0.7459,-0.01152
2.285,-2.405,1.65,0.1545,0.8455,0.1828,-0.7381,-0.01144
2.285,-2.405,1.66,0.1569,0.8431,0.186,-0.7304,-0.01136
2.285,-2.405,1.67,0.1592,0.8408,0.1894,-0.7227,-0.01129
2.285,-2.405,1.68,0.1616,0.8384,0.1927,-0.715,-0.01121
2.285,-2.405,1.69,0.164,0.836,0.1962,-0.7074,-0.01113
2.285,-2.405,1.7,0.1664,0.8336,0.1996,-0.6998,-0.01106
2.285,-2.405,1.71,0.1688,0.8312,0.2031,-0.6923,-0.01098
2.285,-2.405,1.72,0.1712,0.8288,0.2066,-0.6848,-0.01091
2.285,-2.405,1.73,0.1737,0.8263,0.2102,-0.6774,-0.01083
2.285,-2.405,1.74,0.1762,0.8238,0.2138,-0.67,-0.01076
2.285,-2.405,1.75,0.1786,0.8214,0.2175,-0.6626,-0.01068
2.285,-2.405,1.76,0.1811,0.8189,0.2212,-0.6553,-0.01061
2.285,-2.405,1.77,0.1836,0.8164,0.2249,-0.648,-0.01054
2.285,-2.405,1.78,0.1861,0.8139,0.2286,-0.6408,-0.01047
2.285,-2.405,1.79,0.1886,0.8114,0.2325,-0.6337,-0.0104
2.285,-2.405,1.8,0.1911,0.8089,0.2363,-0.6265,-0.01033
2.29,-2.41,0.3,0.01691,0.9831,0.0172,-1.765,-0.0232
2.29,-2.41,0.31,0.01708,0.9829,0.01737,-1.76,-0.02314
2.29,-2.41,0.32,0.01725,0.9827,0.01755,-1.756,-0.02308
2.29,-2.41,0.33,0.01743,0.9826,0.01774,-1.751,-0.02302
2.29,-2.41,0.34,0.01762,0.9824,0.01794,-1.746,-0.02296
2.29,-2.41,0.35,0.01782,0.9822,0.01814,-1.741,-0.02289
2.29,-2.41,0.36,0.01802,0.982,0.01835,-1.736,-0.02282
2.29,-2.41,0.37,0.01823,0.9818,0.01857,-1.731,-0.02275
2.29,-2.41,0.38,0.01845,0.9816,0.01879,-1.726,-0.02268
2.29,-2.41,0.39,0.01867,0.9813,0.01903,-1.721,-0.02261
2.29,-2.41,0.4,0.0189,0.9811,0.01927,-1.715,-0.02254
2.29,-2.41,0.41,0.01914,0.9809,0.01951,-1.71,-0.02246
2.29,-2.41,0.42,0.01939,0.9806,0.01977,-1.704,-0.02239
2.29,-2.41,0.43,0.01964,0.9804,0.02004,-1.698,-0.02231
2.29,-2.41,0.44,0.01991,0.9801,0.02031,-1.692,-0.02223
2.29,-2.41,0.45,0.02018,0.9798,0.0206,-1.686,-0.02215
2.29,-2.41,0.46,0.02046,0.9795,0.02089,-1.68,-0.02206
2.29,-2.41,0.47,0.02075,0.9793,0.02119,-1.674,-0.02198
2.29,-2.41,0.48,0.02105,0.979,0.0215,-1.668,-0.02189
2.29,-2.41,0.49,0.02136,0.9786,0.02182,-1.661,-0.02181
2.29,-2.41,0.5,0.02167,0.9783,0.02215,-1.655,-0.02172
2.29,-2.41,0.51,0.022,0.978,0.02249,-1.648,-0.02163
2.29,-2.41,0.52,0.02234,0.9777,0.02285,-1.641,-0.02154
2.29,-2.41,0.53,0.02268,0.9773,0.02321,-1.634,-0.02145
2.29,-2.41,0.54,0.02304,0.977,0.02358,-1.627,-0.02136
2.29,-2.41,0.55,0.02341,0.9766,0.02397,-1.62,-0.02126
2.29,-2.41,0.56,0.02378,0.9762,0.02436,-1.613,-0.02117
2.29,-2.41,0.57,0.02417,0.9758,0.02477,-1.606,-0.02107
2.29,-2.41,0.58,0.02457,0.9754,0.02519,-1.599,-0.02098
2.29,-2.41,0.59,0.02498,0.975,0.02562,-1.591,-0.02088
2.29,-2.41,0.6,0.0254,0.9746,0.02607,-1.584,-0.02078
2.29,-2.41,0.61,0.02584,0.9742,0.02652,-1.576,-0.02068
2.29,-2.41,0.62,0.02628,0.9737,0.02699,-1.569,-0.02058
2.29,-2.41,0.63,0.02674,0.9733,0.02748,-1.561,-0.02048
2.29,-2.41,0.64,0.02721,0.9728,0.02798,-1.553,-0.02038
2.29,-2.41,0.65,0.0277,0.9723,0.02849,-1.545,-0.02028
2.29,-2.41,0.66,0.02819,0.9718,0.02901,-1.537,-0.02018
2.29,-2.41,0.67,0.0287,0.9713,0.02955,-1.529,-0.02007
2.29,-2.41,0.68,0.02923,0.9708,0.03011,-1.521,-0.01997
2.29,-2.41,0.69,0.02976,0.9702,0.03068,-1.513,-0.01987
2.29,-2.41,0.7,0.03032,0.9697,0.03126,-1.505,-0.01976
2.29,-2.41,0.71,0.03088,0.9691,0.03187,-1.497,-0.01966
2.29,-2.41,0.72,0.03146,0.9685,0.03248,-1.488,-0.01955
2.29,-2.41,0.73,0.03206,0.9679,0.03312,-1.48,-0.01944
2.29,-2.41,0.74,0.03267,0.9673,0.03377,-1.471,-0.01934
2.29,-2.41,0.75,0.03329,0.9667,0.03444,-1.463,-0.01923
2.29,-2.41,0.76,0.03393,0.9661,0.03512,-1.454,-0.01912
2.29,-2.41,0.77,0.03459,0.9654,0.03583,-1.446,-0.01902
2.29,-2.41,0.78,0.03526,0.9647,0.03655,-1.437,-0.01891
2.29,-2.41,0.79,0.03595,0.964,0.03729,-1.428,-0.0188
2.29,-2.41,0.8,0.03666,0.9633,0.03805,-1.42,-0.01869
2.29,-2.41,0.81,0.03738,0.9626,0.03883,-1.411,-0.01859
2.29,-2.41,0.82,0.03812,0.9619,0.03963,-1.402,-0.01848
2.29,-2.41,0.83,0.03888,0.9611,0.04045,-1.393,-0.01837
2.29,-2.41,0.84,0.03965,0.9603,0.04129,-1.384,-0.01826
2.29,-2.41,0.85,0.04044,0.9596,0.04215,-1.375,-0.01815
2.29,-2.41,0.86,0.04125,0.9587,0.04303,-1.366,-0.01805
2.29,-2.41,0.87,0.04208,0.9579,0.04393,-1.357,-0.01794
2.29,-2.41,0.88,0.04293,0.9571,0.04486,-1.348,-0.01783
2.29,-2.41,0.89,0.0438,0.9562,0.04581,-1.339,-0.01772
2.29,-2.41,0.9,0.04469,0.9553,0.04678,-1.33,-0.01761
2.29,-2.41,0.91,0.04559,0.9544,0.04777,-1.321,-0.01751
2.29,-2.41,0.92,0.04652,0.9535,0.04879,-1.312,-0.0174
2.29,-2.41,0.93,0.04746,0.9525,0.04983,-1.303,-0.01729
2.29,-2.41,0.94,0.04843,0.9516,0.05089,-1.293,-0.01718
2.29,-2.41,0.95,0.04941,0.9506,0.05198,-1.284,-0.01707
2.29,-2.41,0.96,0.05042,0.9496,0.0531,-1.275,-0.01697
2.29,-2.41,0.97,0.05145,0.9486,0.05424,-1.266,-0.01686
2.29,-2.41,0.98,0.05249,0.9475,0.0554,-1.256,-0.01675
2.29,-2.41,0.99,0.05356,0.9464,0.0566,-1.247,-0.01665
2.29,-2.41,1.0,0.05466,0.9453,0.05781,-1.238,-0.01654
2.29,-2.41,1.01,0.05577,0.9442,0.05906,-1.229,-0.01643
2.29,-2.41,1.02,0.0569,0.9431,0.06034,-1.219,-0.01633
2.29,-2.41,1.03,0.05806,0.9419,0.06164,-1.21,-0.01622
2.29,-2.41,1.04,0.05924,0.9408,0.06297,-1.201,-0.01612
2.29,-2.41,1.05,0.06044,0.9396,0.06433,-1.192,-0.01601
2.29,-2.41,1.06,0.06166,0.9383,0.06571,-1.182,-0.01591
2.29,-2.41,1.07,0.06291,0.9371,0.06713,-1.173,-0.0158
2.29,-2.41,1.08,0.06418,0.9358,0.06858,-1.164,-0.0157
2.29,-2.41,1.09,0.06547,0.9345,0.07005,-1.155,-0.0156
2.29,-2.41,1.1,0.06678,0.9332,0.07156,-1.145,-0.01549
2.29,-2.41,1.11,0.06812,0.9319,0.0731,-1.136,-0.01539
2.29,-2.41,1.12,0.06948,0.9305,0.07467,-1.127,-0.01529
2.29,-2.41,1.13,0.07086,0.9291,0.07627,-1.118,-0.01519
2.29,-2.41,1.14,0.07227,0.9277,0.0779,-1.108,-0.01508
2.29,-2.41,1.15,0.0737,0.9263,0.07957,-1.099,-0.01498
2.29,-2.41,1.16,0.07516,0.9248,0.08127,-1.09,-0.01488
2.29,-2.41,1.17,0.07664,0.9234,0.083,-1.081,-0.01478
2.29,-2.41,1.18,0.07814,0.9219,0.08476,-1.072,-0.01468
2.29,-2.41,1.19,0.07967,0.9203,0.08656,-1.063,-0.01458
2.29,-2.41,1.2,0.08121,0.9188,0.08839,-1.054,-0.01449
2.29,-2.41,1.21,0.08279,0.9172,0.09026,-1.045,-0.01439
2.29,-2.41,1.22,0.08439,0.9156,0.09216,-1.035,-0.01429
2.29,-2.41,1.23,0.08601,0.914,0.0941,-1.026,-0.01419
2.29,-2.41,1.24,0.08765,0.9123,0.09607,-1.017,-0.0141
2.29,-2.41,1.25,0.08932,0.9107,0.09808,-1.008,-0.014
2.29,-2.41,1.26,0.09101,0.909,0.1001,-0.9995,-0.0139
2.29,-2.41,1.27,0.09273,0.9073,0.1022,-0.9905,-0.01381
2.29,-2.41,1.28,0.09447,0.9055,0.1043,-0.9816,-0.01371
2.29,-2.41,1.29,0.09623,0.9038,0.1065,-0.9728,-0.01362
2.29,-2.41,1.3,0.09801,0.902,0.1087,-0.9639,-0.01353
2.29,-2.41,1.31,0.09982,0.9002,0.1109,-0.9551,-0.01343
2.29,-2.41,1.32,0.1017,0.8983,0.1132,-0.9463,-0.01334
2.29,-2.41,1.33,0.1035,0.8965,0.1155,-0.9376,-0.01325
2.29,-2.41,1.34,0.1054,0.8946,0.1178,-0.9288,-0.01316
2.29,-2.41,1.35,0.1073,0.8927,0.1202,-0.9202,-0.01307
2.29,-2.41,1.36,0.1092,0.8908,0.1226,-0.9115,-0.01298
2.29,-2.41,1.37,0.1112,0.8888,0.1251,-0.9029,-0.01289
2.29,-2.41,1.38,0.1131,0.8869,0.1276,-0.8943,-0.0128
2.29,-2.41,1.39,0.1151,0.8849,0.1301,-0.8858,-0.01271
2.29,-2.41,1.4,0.1171,0.8829,0.1327,-0.8772,-0.01262
2.29,-2.41,1.41,0.1192,0.8808,0.1353,-0.8688,-0.01254
2.29,-2.41,1.42,0.1212,0.8788,0.1379,-0.8603,-0.01245
2.29,-2.41,1.43,0.1233,0.8767,0.1406,-0.8519,-0.01236
2.29,-2.41,1.44,0.1254,0.8746,0.1434,-0.8436,-0.01228
2.29,-2.41,1.45,0.1275,0.8725,0.1461,-0.8352,-0.01219
2.29,-2.41,1.46,0.1296,0.8704,0.1489,-0.827,-0.01211
2.29,-2.41,1.47,0.1318,0.8682,0.1518,-0.8187,-0.01202
2.29,-2.41,1.48,0.134,0.866,0.1547,-0.8105,-0.01194
2.29,-2.41,1.49,0.1362,0.8638,0.1576,-0.8023,-0.01186
2.29,-2.41,1.5,0.1384,0.8616,0.1606,-0.7942,-0.01178
2.29,-2.41,1.51,0.1406,0.8594,0.1636,-0.7861,-0.01169
2.29,-2.41,1.52,0.1429,0.8571,0.1667,-0.7781,-0.01161
2.29,-2.41,1.53,0.1451,0.8549,0.1698,-0.7701,-0.01153
2.29,-2.41,1.54,0.1474,0.8526,0.1729,-0.7621,-0.01145
2.29,-2.41,1.55,0.1497,0.8503,0.1761,-0.7542,-0.01137
2.29,-2.41,1.56,0.1521,0.8479,0.1793,-0.7463,-0.0113
2.29,-2.41,1.57,0.1544,0.8456,0.1826,-0.7385,-0.01122
2.29,-2.41,1.58,0.1568,0.8432,0.1859,-0.7307,-0.01114
2.29,-2.41,1.59,0.1591,0.8409,0.1892,-0.723,-0.01106
2.29,-2.41,1.6,0.1615,0.8385,0.1926,-0.7153,-0.01099
2.29,-2.41,1.61,0.1639,0.8361,0.1961,-0.7076,-0.01091
2.29,-2.41,1.62,0.1663,0.8337,0.1995,-0.7,-0.01084
2.29,-2.41,1.63,0.1688,0.8312,0.203,-0.6924,-0.01076
2.29,-2.41,1.64,0.1712,0.8288,0.2066,-0.6849,-0.01069
2.29,-2.41,1.65,0.1737,0.8263,0.2102,-0.6774,-0.01061
2.29,-2.41,1.66,0.1761,0.8239,0.2138,-0.67,-0.01054
2.29,-2.41,1.67,0.1786,0.8214,0.2175,-0.6626,-0.01047
2.29,-2.41,1.68,0.1811,0.8189,0.2212,-0.6552,-0.0104
2.29,-2.41,1.69,0.1836,0.8164,0.2249,-0.6479,-0.01032
2.29,-2.41,1.7,0.1862,0.8138,0.2287,-0.6407,-0.01025
2.29,-2.41,1.71,0.1887,0.8113,0.2326,-0.6334,-0.01018
2.29,-2.41,1.72,0.1912,0.8088,0.2364,-0.6263,-0.01011
2.29,-2.41,1.73,0.1938,0.8062,0.2404,-0.6191,-0.01004
2.29,-2.41,1.74,0.1963,0.8037,0.2443,-0.612,-0.009975
2.29,-2.41,1.75,0.1989,0.8011,0.2483,-0.605,-0.009907
2.29,-2.41,1.76,0.2015,0.7985,0.2523,-0.598,-0.00984
2.29,-2.41,1.77,0.2041,0.7959,0.2564,-0.591,-0.009773
2.29,-2.41,1.78,0.2067,0.7933,0.2605,-0.5841,-0.009706
2.29,-2.41,1.79,0.2093,0.7907,0.2647,-0.5773,-0.00964
2.29,-2.41,1.8,0.2119,0.7881,0.2689,-0.5704,-0.009574
2.295,-2.415,0.3,0.0209,0.9791,0.02134,-1.671,-0.02157
2.295,-2.415,0.31,0.0211,0.9789,0.02155,-1.667,-0.02152
2.295,-2.415,0.32,0.02131,0.9787,0.02177,-1.662,-0.02146
2.295,-2.415,0.33,0.02152,0.9785,0.022,-1.658,-0.0214
2.295,-2.415,0.34,0.02175,0.9783,0.02223,-1.653,-0.02134
2.295,-2.415,0.35,0.02198,0.978,0.02248,-1.648,-0.02128
2.295,-2.415,0.36,0.02222,0.9778,0.02273,-1.643,-0.02121
2.295,-2.415,0.37,0.02248,0.9775,0.02299,-1.638,-0.02115
2.295,-2.415,0.38,0.02273,0.9773,0.02326,-1.633,-0.02108
2.295,-2.415,0.39,0.023,0.977,0.02354,-1.628,-0.02101
2.295,-2.415,0.4,0.02328,0.9767,0.02384,-1.623,-0.02094
2.295,-2.415,0.41,0.02357,0.9764,0.02414,-1.617,-0.02087
2.295,-2.415,0.42,0.02387,0.9761,0.02445,-1.612,-0.02079
2.295,-2.415,0.43,0.02417,0.9758,0.02477,-1.606,-0.02072
2.295,-2.415,0.44,0.02449,0.9755,0.0251,-1.6,-0.02064
2.295,-2.415,0.45,0.02481,0.9752,0.02545,-1.594,-0.02056
2.295,-2.415,0.46,0.02515,0.9748,0.0258,-1.588,-0.02048
2.295,-2.415,0.47,0.0255,0.9745,0.02617,-1.582,-0.0204
2.295,-2.415,0.48,0.02586,0.9741,0.02654,-1.576,-0.02032
2.295,-2.415,0.49,0.02623,0.9738,0.02693,-1.57,-0.02024
2.295,-2.415,0.5,0.02661,0.9734,0.02733,-1.563,-0.02016
2.295,-2.415,0.51,0.027,0.973,0.02775,-1.557,-0.02007
2.295,-2.415,0.52,0.0274,0.9726,0.02817,-1.55,-0.01999
2.295,-2.415,0.53,0.02782,0.9722,0.02861,-1.543,-0.0199
2.295,-2.415,0.54,0.02824,0.9718,0.02906,-1.537,-0.01981
2.295,-2.415,0.55,0.02868,0.9713,0.02953,-1.53,-0.01972
2.295,-2.415,0.56,0.02913,0.9709,0.03001,-1.523,-0.01963
2.295,-2.415,0.57,0.0296,0.9704,0.0305,-1.516,-0.01954
2.295,-2.415,0.58,0.03008,0.9699,0.03101,-1.509,-0.01945
2.295,-2.415,0.59,0.03057,0.9694,0.03153,-1.501,-0.01936
2.295,-2.415,0.6,0.03107,0.9689,0.03207,-1.494,-0.01927
2.295,-2.415,0.61,0.03159,0.9684,0.03262,-1.487,-0.01917
2.295,-2.415,0.62,0.03212,0.9679,0.03319,-1.479,-0.01908
2.295,-2.415,0.63,0.03267,0.9673,0.03377,-1.471,-0.01899
2.295,-2.415,0.64,0.03323,0.9668,0.03437,-1.464,-0.01889
2.295,-2.415,0.65,0.0338,0.9662,0.03499,-1.456,-0.01879
2.295,-2.415,0.66,0.03439,0.9656,0.03562,-1.448,-0.0187
2.295,-2.415,0.67,0.035,0.965,0.03627,-1.44,-0.0186
2.295,-2.415,0.68,0.03562,0.9644,0.03694,-1.433,-0.0185
2.295,-2.415,0.69,0.03626,0.9637,0.03762,-1.425,-0.01841
2.295,-2.415,0.7,0.03691,0.9631,0.03832,-1.417,-0.01831
2.295,-2.415,0.71,0.03758,0.9624,0.03905,-1.408,-0.01821
2.295,-2.415,0.72,0.03827,0.9617,0.03979,-1.4,-0.01811
2.295,-2.415,0.73,0.03897,0.961,0.04055,-1.392,-0.01801
2.295,-2.415,0.74,0.03969,0.9603,0.04133,-1.384,-0.01791
2.295,-2.415,0.75,0.04042,0.9596,0.04213,-1.375,-0.01781
2.295,-2.415,0.76,0.04118,0.9588,0.04295,-1.367,-0.01771
2.295,-2.415,0.77,0.04195,0.958,0.04379,-1.359,-0.01761
2.295,-2.415,0.78,0.04274,0.9573,0.04465,-1.35,-0.01751
2.295,-2.415,0.79,0.04355,0.9564,0.04553,-1.342,-0.01741
2.295,-2.415,0.8,0.04438,0.9556,0.04644,-1.333,-0.01731
2.295,-2.415,0.81,0.04522,0.9548,0.04737,-1.325,-0.01721
2.295,-2.415,0.82,0.04609,0.9539,0.04832,-1.316,-0.01711
2.295,-2.415,0.83,0.04697,0.953,0.04929,-1.307,-0.01701
2.295,-2.415,0.84,0.04788,0.9521,0.05029,-1.299,-0.0169
2.295,-2.415,0.85,0.0488,0.9512,0.05131,-1.29,-0.0168
2.295,-2.415,0.86,0.04975,0.9503,0.05235,-1.281,-0.0167
2.295,-2.415,0.87,0.05071,0.9493,0.05342,-1.272,-0.0166
2.295,-2.415,0.88,0.0517,0.9483,0.05452,-1.263,-0.0165
2.295,-2.415,0.89,0.0527,0.9473,0.05564,-1.255,-0.0164
2.295,-2.415,0.9,0.05373,0.9463,0.05678,-1.246,-0.0163
2.295,-2.415,0.91,0.05478,0.9452,0.05795,-1.237,-0.0162
2.295,-2.415,0.92,0.05585,0.9442,0.05915,-1.228,-0.0161
2.295,-2.415,0.93,0.05694,0.9431,0.06038,-1.219,-0.01599
2.295,-2.415,0.94,0.05805,0.9419,0.06163,-1.21,-0.01589
2.295,-2.415,0.95,0.05919,0.9408,0.06291,-1.201,-0.01579
2.295,-2.415,0.96,0.06035,0.9397,0.06422,-1.192,-0.01569
2.295,-2.415,0.97,0.06153,0.9385,0.06556,-1.183,-0.01559
2.295,-2.415,0.98,0.06273,0.9373,0.06693,-1.174,-0.01549
2.295,-2.415,0.99,0.06396,0.936,0.06833,-1.165,-0.01539
2.295,-2.415,1.0,0.0652,0.9348,0.06975,-1.156,-0.0153
2.295,-2.415,1.01,0.06648,0.9335,0.07121,-1.147,-0.0152
2.295,-2.415,1.02,0.06777,0.9322,0.0727,-1.138,-0.0151
2.295,-2.415,1.03,0.06909,0.9309,0.07422,-1.13,-0.015
2.295,-2.415,1.04,0.07043,0.9296,0.07577,-1.121,-0.0149
2.295,-2.415,1.05,0.07179,0.9282,0.07735,-1.112,-0.0148
2.295,-2.415,1.06,0.07318,0.9268,0.07896,-1.103,-0.01471
2.295,-2.415,1.07,0.0746,0.9254,0.08061,-1.094,-0.01461
2.295,-2.415,1.08,0.07603,0.924,0.08229,-1.085,-0.01451
2.295,-2.415,1.09,0.07749,0.9225,0.084,-1.076,-0.01442
2.295,-2.415,1.1,0.07898,0.921,0.08575,-1.067,-0.01432
2.295,-2.415,1.11,0.08049,0.9195,0.08753,-1.058,-0.01422
2.295,-2.415,1.12,0.08202,0.918,0.08935,-1.049,-0.01413
2.295,-2.415,1.13,0.08358,0.9164,0.0912,-1.04,-0.01403
2.295,-2.415,1.14,0.08516,0.9148,0.09308,-1.031,-0.01394
2.295,-2.415,1.15,0.08676,0.9132,0.095,-1.022,-0.01385
2.295,-2.415,1.16,0.08839,0.9116,0.09696,-1.013,-0.01375
2.295,-2.415,1.17,0.09004,0.91,0.09895,-1.005,-0.01366
2.295,-2.415,1.18,0.09172,0.9083,0.101,-0.9957,-0.01357
2.295,-2.415,1.19,0.09342,0.9066,0.103,-0.987,-0.01347
2.295,-2.415,1.2,0.09515,0.9049,0.1052,-0.9782,-0.01338
2.295,-2.415,1.21,0.0969,0.9031,0.1073,-0.9694,-0.01329
2.295,-2.415,1.22,0.09867,0.9013,0.1095,-0.9607,-0.0132
2.295,-2.415,1.23,0.1005,0.8995,0.1117,-0.952,-0.01311
2.295,-2.415,1.24,0.1023,0.8977,0.1139,-0.9433,-0.01302
2.295,-2.415,1.25,0.1041,0.8959,0.1162,-0.9347,-0.01293
2.295,-2.415,1.26,0.106,0.894,0.1186,-0.926,-0.01284
2.295,-2.415,1.27,0.1079,0.8921,0.1209,-0.9174,-0.01275
2.295,-2.415,1.28,0.1098,0.8902,0.1234,-0.9088,-0.01267
2.295,-2.415,1.29,0.1117,0.8883,0.1258,-0.9003,-0.01258
2.295,-2.415,1.3,0.1137,0.8863,0.1283,-0.8918,-0.01249
2.295,-2.415,1.31,0.1157,0.8843,0.1308,-0.8833,-0.01241
2.295,-2.415,1.32,0.1177,0.8823,0.1334,-0.8749,-0.01232
2.295,-2.415,1.33,0.1197,0.8803,0.136,-0.8664,-0.01223
2.295,-2.415,1.34,0.1218,0.8782,0.1387,-0.8581,-0.01215
2.295,-2.415,1.35,0.1238,0.8762,0.1413,-0.8497,-0.01207
2.295,-2.415,1.36,0.1259,0.8741,0.1441,-0.8414,-0.01198
2.295,-2.415,1.37,0.1281,0.8719,0.1469,-0.8331,-0.0119
2.295,-2.415,1.38,0.1302,0.8698,0.1497,-0.8249,-0.01182
2.295,-2.415,1.39,0.1323,0.8677,0.1525,-0.8166,-0.01173
2.295,-2.415,1.4,0.1345,0.8655,0.1554,-0.8085,-0.01165
2.295,-2.415,1.41,0.1367,0.8633,0.1584,-0.8003,-0.01157
2.295,-2.415,1.42,0.1389,0.8611,0.1614,-0.7922,-0.01149
2.295,-2.415,1.43,0.1412,0.8588,0.1644,-0.7842,-0.01141
2.295,-2.415,1.44,0.1434,0.8566,0.1674,-0.7761,-0.01133
2.295,-2.415,1.45,0.1457,0.8543,0.1706,-0.7681,-0.01125
2.295,-2.415,1.46,0.148,0.852,0.1737,-0.7602,-0.01117
2.295,-2.415,1.47,0.1503,0.8497,0.1769,-0.7523,-0.0111
2.295,-2.415,1.48,0.1526,0.8474,0.1801,-0.7444,-0.01102
2.295,-2.415,1.49,0.155,0.845,0.1834,-0.7366,-0.01094
2.295,-2.415,1.5,0.1573,0.8427,0.1867,-0.7288,-0.01087
2.295,-2.415,1.51,0.1597,0.8403,0.1901,-0.721,-0.01079
2.295,-2.415,1.52,0.1621,0.8379,0.1935,-0.7133,-0.01072
2.295,-2.415,1.53,0.1645,0.8355,0.1969,-0.7057,-0.01064
2.295,-2.415,1.54,0.167,0.833,0.2004,-0.698,-0.01057
2.295,-2.415,1.55,0.1694,0.8306,0.204,-0.6904,-0.01049
2.295,-2.415,1.56,0.1719,0.8281,0.2075,-0.6829,-0.01042
2.295,-2.415,1.57,0.1743,0.8257,0.2112,-0.6754,-0.01035
2.295,-2.415,1.58,0.1768,0.8232,0.2148,-0.6679,-0.01028
2.295,-2.415,1.59,0.1793,0.8207,0.2185,-0.6605,-0.01021
2.295,-2.415,1.6,0.1818,0.8182,0.2223,-0.6531,-0.01013
2.295,-2.415,1.61,0.1844,0.8156,0.226,-0.6458,-0.01006
2.295,-2.415,1.62,0.1869,0.8131,0.2299,-0.6385,-0.009995
2.295,-2.415,1.63,0.1895,0.8105,0.2337,-0.6313,-0.009926
2.295,-2.415,1.64,0.192,0.808,0.2376,-0.6241,-0.009857
2.295,-2.415,1.65,0.1946,0.8054,0.2416,-0.6169,-0.009789
2.295,-2.415,1.66,0.1972,0.8028,0.2456,-0.6098,-0.009721
2.295,-2.415,1.67,0.1998,0.8002,0.2496,-0.6027,-0.009654
2.295,-2.415,1.68,0.2024,0.7976,0.2537,-0.5957,-0.009587
2.295,-2.415,1.69,0.205,0.795,0.2578,-0.5887,-0.009521
2.295,-2.415,1.7,0.2076,0.7924,0.262,-0.5817,-0.009456
2.295,-2.415,1.71,0.2102,0.7898,0.2662,-0.5748,-0.00939
2.295,-2.415,1.72,0.2129,0.7871,0.2704,-0.568,-0.009326
2.295,-2.415,1.73,0.2155,0.7845,0.2747,-0.5611,-0.009262
2.295,-2.415,1.74,0.2181,0.7819,0.279,-0.5544,-0.009198
2.295,-2.415,1.75,0.2208,0.7792,0.2834,-0.5476,-0.009135
2.295,-2.415,1.76,0.2235,0.7765,0.2878,-0.541,-0.009072
2.295,-2.415,1.77,0.2261,0.7739,0.2922,-0.5343,-0.00901
2.295,-2.415,1.78,0.2288,0.7712,0.2967,-0.5277,-0.008949
2.295,-2.415,1.79,0.2315,0.7685,0.3012,-0.5211,-0.008887
2.295,-2.415,1.8,0.2342,0.7658,0.3058,-0.5146,-0.008827
2.3,-2.42,0.3,0.02587,0.9741,0.02656,-1.576,-0.01995
2.3,-2.42,0.31,0.02611,0.9739,0.02681,-1.572,-0.01989
2.3,-2.42,0.32,0.02636,0.9736,0.02708,-1.567,-0.01984
2.3,-2.42,0.33,0.02662,0.9734,0.02735,-1.563,-0.01978
2.3,-2.42,0.34,0.02689,0.9731,0.02764,-1.559,-0.01972
2.3,-2.42,0.35,0.02717,0.9728,0.02793,-1.554,-0.01965
2.3,-2.42,0.36,0.02747,0.9725,0.02824,-1.549,-0.01959
2.3,-2.42,0.37,0.02777,0.9722,0.02856,-1.544,-0.01953
2.3,-2.42,0.38,0.02808,0.9719,0.02889,-1.539,-0.01946
2.3,-2.42,0.39,0.0284,0.9716,0.02924,-1.534,-0.01939
2.3,-2.42,0.4,0.02874,0.9713,0.02959,-1.529,-0.01933
2.3,-2.42,0.41,0.02909,0.9709,0.02996,-1.524,-0.01926
2.3,-2.42,0.42,0.02944,0.9706,0.03034,-1.518,-0.01919
2.3,-2.42,0.43,0.02981,0.9702,0.03073,-1.512,-0.01911
2.3,-2.42,0.44,0.03019,0.9698,0.03113,-1.507,-0.01904
2.3,-2.42,0.45,0.03059,0.9694,0.03155,-1.501,-0.01897
2.3,-2.42,0.46,0.03099,0.969,0.03198,-1.495,-0.01889
2.3,-2.42,0.47,0.03141,0.9686,0.03243,-1.489,-0.01882
2.3,-2.42,0.48,0.03184,0.9682,0.03289,-1.483,-0.01874
2.3,-2.42,0.49,0.03228,0.9677,0.03336,-1.477,-0.01866
2.3,-2.42,0.5,0.03274,0.9673,0.03385,-1.47,-0.01858
2.3,-2.42,0.51,0.03321,0.9668,0.03435,-1.464,-0.0185
2.3,-2.42,0.52,0.03369,0.9663,0.03487,-1.458,-0.01842
2.3,-2.42,0.53,0.03419,0.9658,0.0354,-1.451,-0.01834
2.3,-2.42,0.54,0.0347,0.9653,0.03595,-1.444,-0.01826
2.3,-2.42,0.55,0.03523,0.9648,0.03651,-1.438,-0.01817
2.3,-2.42,0.56,0.03577,0.9642,0.03709,-1.431,-0.01809
2.3,-2.42,0.57,0.03632,0.9637,0.03769,-1.424,-0.01801
2.3,-2.42,0.58,0.03689,0.9631,0.03831,-1.417,-0.01792
2.3,-2.42,0.59,0.03748,0.9625,0.03894,-1.41,-0.01783
2.3,-2.42,0.6,0.03808,0.9619,0.03959,-1.402,-0.01775
2.3,-2.42,0.61,0.0387,0.9613,0.04025,-1.395,-0.01766
2.3,-2.42,0.62,0.03933,0.9607,0.04094,-1.388,-0.01757
2.3,-2.42,0.63,0.03998,0.96,0.04164,-1.38,-0.01748
2.3,-2.42,0.64,0.04064,0.9594,0.04237,-1.373,-0.01739
2.3,-2.42,0.65,0.04133,0.9587,0.04311,-1.365,-0.0173
2.3,-2.42,0.66,0.04203,0.958,0.04387,-1.358,-0.01721
2.3,-2.42,0.67,0.04274,0.9573,0.04465,-1.35,-0.01712
2.3,-2.42,0.68,0.04348,0.9565,0.04545,-1.342,-0.01703
2.3,-2.42,0.69,0.04423,0.9558,0.04628,-1.335,-0.01694
2.3,-2.42,0.7,0.045,0.955,0.04712,-1.327,-0.01685
2.3,-2.42,0.71,0.04579,0.9542,0.04799,-1.319,-0.01676
2.3,-2.42,0.72,0.0466,0.9534,0.04887,-1.311,-0.01667
2.3,-2.42,0.73,0.04742,0.9526,0.04978,-1.303,-0.01657
2.3,-2.42,0.74,0.04827,0.9517,0.05072,-1.295,-0.01648
2.3,-2.42,0.75,0.04913,0.9509,0.05167,-1.287,-0.01639
2.3,-2.42,0.76,0.05002,0.95,0.05265,-1.279,-0.01629
2.3,-2.42,0.77,0.05092,0.9491,0.05366,-1.27,-0.0162
2.3,-2.42,0.78,0.05185,0.9482,0.05468,-1.262,-0.01611
2.3,-2.42,0.79,0.05279,0.9472,0.05573,-1.254,-0.01601
2.3,-2.42,0.8,0.05376,0.9462,0.05681,-1.246,-0.01592
2.3,-2.42,0.81,0.05474,0.9453,0.05791,-1.237,-0.01583
2.3,-2.42,0.82,0.05575,0.9442,0.05904,-1.229,-0.01573
2.3,-2.42,0.83,0.05678,0.9432,0.0602,-1.22,-0.01564
2.3,-2.42,0.84,0.05783,0.9422,0.06138,-1.212,-0.01554
2.3,-2.42,0.85,0.0589,0.9411,0.06259,-1.203,-0.01545
2.3,-2.42,0.86,0.06,0.94,0.06383,-1.195,-0.01536
2.3,-2.42,0.87,0.06111,0.9389,0.06509,-1.186,-0.01526
2.3,-2.42,0.88,0.06225,0.9377,0.06638,-1.178,-0.01517
2.3,-2.42,0.89,0.06341,0.9366,0.06771,-1.169,-0.01507
2.3,-2.42,0.9,0.0646,0.9354,0.06906,-1.161,-0.01498
2.3,-2.42,0.91,0.0658,0.9342,0.07044,-1.152,-0.01489
2.3,-2.42,0.92,0.06703,0.933,0.07185,-1.144,-0.01479
2.3,-2.42,0.93,0.06828,0.9317,0.07329,-1.135,-0.0147
2.3,-2.42,0.94,0.06956,0.9304,0.07476,-1.126,-0.01461
2.3,-2.42,0.95,0.07086,0.9291,0.07627,-1.118,-0.01451
2.3,-2.42,0.96,0.07218,0.9278,0.0778,-1.109,-0.01442
2.3,-2.42,0.97,0.07353,0.9265,0.07937,-1.1,-0.01433
2.3,-2.42,0.98,0.0749,0.9251,0.08097,-1.092,-0.01424
2.3,-2.42,0.99,0.0763,0.9237,0.0826,-1.083,-0.01414
2.3,-2.42,1.0,0.07772,0.9223,0.08427,-1.074,-0.01405
2.3,-2.42,1.01,0.07916,0.9208,0.08597,-1.066,-0.01396
2.3,-2.42,1.02,0.08063,0.9194,0.0877,-1.057,-0.01387
2.3,-2.42,1.03,0.08212,0.9179,0.08947,-1.048,-0.01378
2.3,-2.42,1.04,0.08364,0.9164,0.09127,-1.04,-0.01369
2.3,-2.42,1.05,0.08518,0.9148,0.09311,-1.031,-0.0136
2.3,-2.42,1.06,0.08675,0.9133,0.09498,-1.022,-0.01351
2.3,-2.42,1.07,0.08834,0.9117,0.09689,-1.014,-0.01342
2.3,-2.42,1.08,0.08995,0.91,0.09884,-1.005,-0.01333
2.3,-2.42,1.09,0.09159,0.9084,0.1008,-0.9964,-0.01324
2.3,-2.42,1.1,0.09325,0.9067,0.1028,-0.9878,-0.01315
2.3,-2.42,1.11,0.09494,0.9051,0.1049,-0.9792,-0.01306
2.3,-2.42,1.12,0.09666,0.9033,0.107,-0.9706,-0.01297
2.3,-2.42,1.13,0.09839,0.9016,0.1091,-0.9621,-0.01288
2.3,-2.42,1.14,0.1002,0.8998,0.1113,-0.9535,-0.0128
2.3,-2.42,1.15,0.1019,0.8981,0.1135,-0.945,-0.01271
2.3,-2.42,1.16,0.1038,0.8962,0.1158,-0.9364,-0.01262
2.3,-2.42,1.17,0.1056,0.8944,0.1181,-0.9279,-0.01254
2.3,-2.42,1.18,0.1074,0.8926,0.1204,-0.9195,-0.01245
2.3,-2.42,1.19,0.1093,0.8907,0.1227,-0.911,-0.01237
2.3,-2.42,1.2,0.1112,0.8888,0.1252,-0.9026,-0.01228
2.3,-2.42,1.21,0.1132,0.8868,0.1276,-0.8941,-0.0122
2.3,-2.42,1.22,0.1151,0.8849,0.1301,-0.8857,-0.01211
2.3,-2.42,1.23,0.1171,0.8829,0.1326,-0.8774,-0.01203
2.3,-2.42,1.24,0.1191,0.8809,0.1352,-0.869,-0.01195
2.3,-2.42,1.25,0.1211,0.8789,0.1378,-0.8607,-0.01187
2.3,-2.42,1.26,0.1232,0.8768,0.1405,-0.8524,-0.01178
2.3,-2.42,1.27,0.1252,0.8748,0.1432,-0.8442,-0.0117
2.3,-2.42,1.28,0.1273,0.8727,0.1459,-0.836,-0.01162
2.3,-2.42,1.29,0.1294,0.8706,0.1487,-0.8278,-0.01154
2.3,-2.42,1.3,0.1316,0.8684,0.1515,-0.8196,-0.01146
2.3,-2.42,1.31,0.1337,0.8663,0.1544,-0.8115,-0.01138
2.3,-2.42,1.32,0.1359,0.8641,0.1573,-0.8034,-0.0113
2.3,-2.42,1.33,0.1381,0.8619,0.1602,-0.7953,-0.01122
2.3,-2.42,1.34,0.1403,0.8597,0.1632,-0.7872,-0.01114
2.3,-2.42,1.35,0.1426,0.8574,0.1663,-0.7792,-0.01107
2.3,-2.42,1.36,0.1448,0.8552,0.1693,-0.7713,-0.01099
2.3,-2.42,1.37,0.1471,0.8529,0.1725,-0.7633,-0.01091
2.3,-2.42,1.38,0.1494,0.8506,0.1756,-0.7554,-0.01084
2.3,-2.42,1.39,0.1517,0.8483,0.1788,-0.7476,-0.01076
2.3,-2.42,1.4,0.154,0.846,0.1821,-0.7397,-0.01069
2.3,-2.42,1.41,0.1564,0.8436,0.1854,-0.7319,-0.01061
2.3,-2.42,1.42,0.1588,0.8412,0.1887,-0.7242,-0.01054
2.3,-2.42,1.43,0.1612,0.8388,0.1921,-0.7164,-0.01046
2.3,-2.42,1.44,0.1636,0.8364,0.1955,-0.7088,-0.01039
2.3,-2.42,1.45,0.166,0.834,0.199,-0.7011,-0.01032
2.3,-2.42,1.46,0.1684,0.8316,0.2025,-0.6935,-0.01025
2.3,-2.42,1.47,0.1709,0.8291,0.2061,-0.6859,-0.01017
2.3,-2.42,1.48,0.1733,0.8267,0.2097,-0.6784,-0.0101
2.3,-2.42,1.49,0.1758,0.8242,0.2133,-0.6709,-0.01003
2.3,-2.42,1.5,0.1783,0.8217,0.217,-0.6635,-0.009962
2.3,-2.42,1.51,0.1808,0.8192,0.2208,-0.6561,-0.009893
2.3,-2.42,1.52,0.1834,0.8166,0.2245,-0.6487,-0.009823
2.3,-2.42,1.53,0.1859,0.8141,0.2284,-0.6414,-0.009755
2.3,-2.42,1.54,0.1885,0.8115,0.2322,-0.6341,-0.009687
2.3,-2.42,1.55,0.191,0.809,0.2361,-0.6268,-0.009619
2.3,-2.42,1.56,0.1936,0.8064,0.2401,-0.6196,-0.009552
2.3,-2.42,1.57,0.1962,0.8038,0.2441,-0.6125,-0.009485
2.3,-2.42,1.58,0.1988,0.8012,0.2481,-0.6053,-0.009419
2.3,-2.42,1.59,0.2014,0.7986,0.2522,-0.5982,-0.009353
2.3,-2.42,1.6,0.204,0.796,0.2563,-0.5912,-0.009288
2.3,-2.42,1.61,0.2067,0.7933,0.2605,-0.5842,-0.009223
2.3,-2.42,1.62,0.2093,0.7907,0.2647,-0.5772,-0.009159
2.3,-2.42,1.63,0.212,0.788,0.269,-0.5703,-0.009096
2.3,-2.42,1.64,0.2146,0.7854,0.2733,-0.5634,-0.009032
2.3,-2.42,1.65,0.2173,0.7827,0.2776,-0.5566,-0.00897
2.3,-2.42,1.66,0.2199,0.7801,0.282,-0.5498,-0.008907
2.3,-2.42,1.67,0.2226,0.7774,0.2864,-0.5431,-0.008845
2.3,-2.42,1.68,0.2253,0.7747,0.2908,-0.5363,-0.008784
2.3,-2.42,1.69,0.228,0.772,0.2953,-0.5297,-0.008723
2.3,-2.42,1.7,0.2307,0.7693,0.2999,-0.5231,-0.008663
2.3,-2.42,1.71,0.2334,0.7666,0.3045,-0.5165,-0.008603
2.3,-2.42,1.72,0.2361,0.7639,0.3091,-0.5099,-0.008544
2.3,-2.42,1.73,0.2388,0.7612,0.3137,-0.5034,-0.008485
2.3,-2.42,1.74,0.2415,0.7585,0.3184,-0.497,-0.008426
2.3,-2.42,1.75,0.2442,0.7558,0.3232,-0.4905,-0.008368
2.3,-2.42,1.76,0.247,0.753,0.328,-0.4842,-0.00831
2.3,-2.42,1.77,0.2497,0.7503,0.3328,-0.4778,-0.008253
2.3,-2.42,1.78,0.2524,0.7476,0.3376,-0.4715,-0.008197
2.3,-2.42,1.79,0.2551,0.7449,0.3425,-0.4653,-0.00814
2.3,-2.42,1.8,0.2579,0.7421,0.3475,-0.4591,-0.008084
2.305,-2.425,0.3,0.03208,0.9679,0.03314,-1.48,-0.01828
2.305,-2.425,0.31,0.03237,0.9676,0.03346,-1.476,-0.01823
2.305,-2.425,0.32,0.03268,0.9673,0.03378,-1.471,-0.01817
2.305,-2.425,0.33,0.033,0.967,0.03412,-1.467,-0.01812
2.305,-2.425,0.34,0.03332,0.9667,0.03447,-1.463,-0.01806
2.305,-2.425,0.35,0.03367,0.9663,0.03484,-1.458,-0.018
2.305,-2.425,0.36,0.03402,0.966,0.03522,-1.453,-0.01794
2.305,-2.425,0.37,0.03439,0.9656,0.03561,-1.448,-0.01788
2.305,-2.425,0.38,0.03476,0.9652,0.03602,-1.443,-0.01782
2.305,-2.425,0.39,0.03516,0.9648,0.03644,-1.438,-0.01775
2.305,-2.425,0.4,0.03556,0.9644,0.03687,-1.433,-0.01769
2.305,-2.425,0.41,0.03598,0.964,0.03732,-1.428,-0.01762
2.305,-2.425,0.42,0.03641,0.9636,0.03779,-1.423,-0.01756
2.305,-2.425,0.43,0.03686,0.9631,0.03827,-1.417,-0.01749
2.305,-2.425,0.44,0.03732,0.9627,0.03876,-1.412,-0.01742
2.305,-2.425,0.45,0.03779,0.9622,0.03927,-1.406,-0.01735
2.305,-2.425,0.46,0.03828,0.9617,0.0398,-1.4,-0.01728
2.305,-2.425,0.47,0.03878,0.9612,0.04034,-1.394,-0.01721
2.305,-2.425,0.48,0.0393,0.9607,0.04091,-1.388,-0.01714
2.305,-2.425,0.49,0.03983,0.9602,0.04148,-1.382,-0.01707
2.305,-2.425,0.5,0.04038,0.9596,0.04208,-1.376,-0.01699
2.305,-2.425,0.51,0.04094,0.9591,0.04269,-1.37,-0.01692
2.305,-2.425,0.52,0.04152,0.9585,0.04332,-1.363,-0.01684
2.305,-2.425,0.53,0.04211,0.9579,0.04397,-1.357,-0.01677
2.305,-2.425,0.54,0.04273,0.9573,0.04463,-1.35,-0.01669
2.305,-2.425,0.55,0.04335,0.9566,0.04532,-1.344,-0.01661
2.305,-2.425,0.56,0.044,0.956,0.04602,-1.337,-0.01654
2.305,-2.425,0.57,0.04466,0.9553,0.04675,-1.33,-0.01646
2.305,-2.425,0.58,0.04534,0.9547,0.04749,-1.323,-0.01638
2.305,-2.425,0.59,0.04603,0.954,0.04825,-1.316,-0.0163
2.305,-2.425,0.6,0.04675,0.9533,0.04904,-1.309,-0.01622
2.305,-2.425,0.61,0.04748,0.9525,0.04985,-1.302,-0.01614
2.305,-2.425,0.62,0.04823,0.9518,0.05067,-1.295,-0.01605
2.305,-2.425,0.63,0.049,0.951,0.05152,-1.288,-0.01597
2.305,-2.425,0.64,0.04978,0.9502,0.05239,-1.281,-0.01589
2.305,-2.425,0.65,0.05059,0.9494,0.05329,-1.273,-0.01581
2.305,-2.425,0.66,0.05142,0.9486,0.0542,-1.266,-0.01572
2.305,-2.425,0.67,0.05226,0.9477,0.05514,-1.259,-0.01564
2.305,-2.425,0.68,0.05313,0.9469,0.05611,-1.251,-0.01556
2.305,-2.425,0.69,0.05401,0.946,0.05709,-1.243,-0.01547
2.305,-2.425,0.7,0.05491,0.9451,0.05811,-1.236,-0.01539
2.305,-2.425,0.71,0.05584,0.9442,0.05914,-1.228,-0.0153
2.305,-2.425,0.72,0.05679,0.9432,0.06021,-1.22,-0.01522
2.305,-2.425,0.73,0.05775,0.9422,0.06129,-1.213,-0.01513
2.305,-2.425,0.74,0.05874,0.9413,0.06241,-1.205,-0.01505
2.305,-2.425,0.75,0.05975,0.9402,0.06355,-1.197,-0.01496
2.305,-2.425,0.76,0.06078,0.9392,0.06472,-1.189,-0.01487
2.305,-2.425,0.77,0.06184,0.9382,0.06591,-1.181,-0.01479
2.305,-2.425,0.78,0.06291,0.9371,0.06713,-1.173,-0.0147
2.305,-2.425,0.79,0.06401,0.936,0.06839,-1.165,-0.01462
2.305,-2.425,0.8,0.06513,0.9349,0.06967,-1.157,-0.01453
2.305,-2.425,0.81,0.06627,0.9337,0.07097,-1.149,-0.01444
2.305,-2.425,0.82,0.06744,0.9326,0.07231,-1.141,-0.01436
2.305,-2.425,0.83,0.06862,0.9314,0.07368,-1.133,-0.01427
2.305,-2.425,0.84,0.06984,0.9302,0.07508,-1.124,-0.01418
2.305,-2.425,0.85,0.07107,0.9289,0.07651,-1.116,-0.0141
2.305,-2.425,0.86,0.07233,0.9277,0.07797,-1.108,-0.01401
2.305,-2.425,0.87,0.07361,0.9264,0.07946,-1.1,-0.01392
2.305,-2.425,0.88,0.07492,0.9251,0.08099,-1.092,-0.01384
2.305,-2.425,0.89,0.07625,0.9238,0.08254,-1.083,-0.01375
2.305,-2.425,0.9,0.0776,0.9224,0.08413,-1.075,-0.01366
2.305,-2.425,0.91,0.07898,0.921,0.08576,-1.067,-0.01358
2.305,-2.425,0.92,0.08039,0.9196,0.08741,-1.058,-0.01349
2.305,-2.425,0.93,0.08181,0.9182,0.0891,-1.05,-0.01341
2.305,-2.425,0.94,0.08327,0.9167,0.09083,-1.042,-0.01332
2.305,-2.425,0.95,0.08474,0.9153,0.09259,-1.033,-0.01323
2.305,-2.425,0.96,0.08624,0.9138,0.09438,-1.025,-0.01315
2.305,-2.425,0.97,0.08777,0.9122,0.09622,-1.017,-0.01306
2.305,-2.425,0.98,0.08932,0.9107,0.09808,-1.008,-0.01298
2.305,-2.425,0.99,0.0909,0.9091,0.09999,-1.0,-0.01289
2.305,-2.425,1.0,0.0925,0.9075,0.1019,-0.9917,-0.01281
2.305,-2.425,1.01,0.09413,0.9059,0.1039,-0.9834,-0.01273
2.305,-2.425,1.02,0.09578,0.9042,0.1059,-0.975,-0.01264
2.305,-2.425,1.03,0.09745,0.9025,0.108,-0.9667,-0.01256
2.305,-2.425,1.04,0.09915,0.9008,0.1101,-0.9583,-0.01247
2.305,-2.425,1.05,0.1009,0.8991,0.1122,-0.95,-0.01239
2.305,-2.425,1.06,0.1026,0.8974,0.1144,-0.9417,-0.01231
2.305,-2.425,1.07,0.1044,0.8956,0.1166,-0.9334,-0.01223
2.305,-2.425,1.08,0.1062,0.8938,0.1188,-0.9251,-0.01214
2.305,-2.425,1.09,0.108,0.892,0.1211,-0.9168,-0.01206
2.305,-2.425,1.1,0.1099,0.8901,0.1234,-0.9085,-0.01198
2.305,-2.425,1.11,0.1118,0.8882,0.1258,-0.9003,-0.0119
2.305,-2.425,1.12,0.1137,0.8863,0.1282,-0.892,-0.01182
2.305,-2.425,1.13,0.1156,0.8844,0.1307,-0.8838,-0.01174
2.305,-2.425,1.14,0.1175,0.8825,0.1332,-0.8756,-0.01166
2.305,-2.425,1.15,0.1195,0.8805,0.1357,-0.8674,-0.01158
2.305,-2.425,1.16,0.1215,0.8785,0.1383,-0.8592,-0.0115
2.305,-2.425,1.17,0.1235,0.8765,0.1409,-0.8511,-0.01142
2.305,-2.425,1.18,0.1255,0.8745,0.1436,-0.8429,-0.01134
2.305,-2.425,1.19,0.1276,0.8724,0.1463,-0.8348,-0.01126
2.305,-2.425,1.2,0.1297,0.8703,0.149,-0.8267,-0.01119
2.305,-2.425,1.21,0.1318,0.8682,0.1518,-0.8187,-0.01111
2.305,-2.425,1.22,0.1339,0.8661,0.1547,-0.8106,-0.01103
2.305,-2.425,1.23,0.1361,0.8639,0.1575,-0.8026,-0.01096
2.305,-2.425,1.24,0.1383,0.8617,0.1605,-0.7946,-0.01088
2.305,-2.425,1.25,0.1405,0.8595,0.1634,-0.7867,-0.0108
2.305,-2.425,1.26,0.1427,0.8573,0.1664,-0.7788,-0.01073
2.305,-2.425,1.27,0.1449,0.8551,0.1695,-0.7709,-0.01065
2.305,-2.425,1.28,0.1472,0.8528,0.1726,-0.763,-0.01058
2.305,-2.425,1.29,0.1495,0.8505,0.1757,-0.7551,-0.01051
2.305,-2.425,1.3,0.1518,0.8482,0.1789,-0.7473,-0.01043
2.305,-2.425,1.31,0.1541,0.8459,0.1822,-0.7396,-0.01036
2.305,-2.425,1.32,0.1564,0.8436,0.1854,-0.7318,-0.01029
2.305,-2.425,1.33,0.1588,0.8412,0.1888,-0.7241,-0.01022
2.305,-2.425,1.34,0.1612,0.8388,0.1921,-0.7164,-0.01014
2.305,-2.425,1.35,0.1636,0.8364,0.1955,-0.7088,-0.01007
2.305,-2.425,1.36,0.166,0.834,0.199,-0.7011,-0.01
2.305,-2.425,1.37,0.1684,0.8316,0.2025,-0.6936,-0.009932
2.305,-2.425,1.38,0.1709,0.8291,0.2061,-0.686,-0.009863
2.305,-2.425,1.39,0.1733,0.8267,0.2097,-0.6785,-0.009793
2.305,-2.425,1.4,0.1758,0.8242,0.2133,-0.671,-0.009725
2.305,-2.425,1.41,0.1783,0.8217,0.217,-0.6636,-0.009656
2.305,-2.425,1.42,0.1808,0.8192,0.2207,-0.6562,-0.009589
2.305,-2.425,1.43,0.1833,0.8167,0.2245,-0.6488,-0.009521
2.305,-2.425,1.44,0.1859,0.8141,0.2283,-0.6415,-0.009454
2.305,-2.425,1.45,0.1884,0.8116,0.2322,-0.6342,-0.009388
2.305,-2.425,1.46,0.191,0.809,0.2361,-0.6269,-0.009322
2.305,-2.425,1.47,0.1936,0.8064,0.24,-0.6197,-0.009256
2.305,-2.425,1.48,0.1962,0.8038,0.244,-0.6125,-0.009191
2.305,-2.425,1.49,0.1988,0.8012,0.2481,-0.6054,-0.009127
2.305,-2.425,1.5,0.2014,0.7986,0.2522,-0.5983,-0.009063
2.305,-2.425,1.51,0.204,0.796,0.2563,-0.5912,-0.008999
2.305,-2.425,1.52,0.2067,0.7933,0.2605,-0.5842,-0.008936
2.305,-2.425,1.53,0.2093,0.7907,0.2647,-0.5772,-0.008873
2.305,-2.425,1.54,0.212,0.788,0.269,-0.5703,-0.008811
2.305,-2.425,1.55,0.2146,0.7854,0.2733,-0.5634,-0.008749
2.305,-2.425,1.56,0.2173,0.7827,0.2776,-0.5565,-0.008688
2.305,-2.425,1.57,0.22,0.78,0.282,-0.5497,-0.008627
2.305,-2.425,1.58,0.2227,0.7773,0.2865,-0.5429,-0.008566
2.305,-2.425,1.59,0.2254,0.7746,0.291,-0.5362,-0.008506
2.305,-2.425,1.6,0.2281,0.7719,0.2955,-0.5295,-0.008447
2.305,-2.425,1.61,0.2308,0.7692,0.3001,-0.5228,-0.008388
2.305,-2.425,1.62,0.2335,0.7665,0.3047,-0.5162,-0.008329
2.305,-2.425,1.63,0.2363,0.7637,0.3093,-0.5096,-0.008271
2.305,-2.425,1.64,0.239,0.761,0.314,-0.503,-0.008213
2.305,-2.425,1.65,0.2417,0.7583,0.3188,-0.4965,-0.008156
2.305,-2.425,1.66,0.2445,0.7555,0.3235,-0.4901,-0.008099
2.305,-2.425,1.67,0.2472,0.7528,0.3284,-0.4836,-0.008042
2.305,-2.425,1.68,0.2499,0.7501,0.3332,-0.4773,-0.007986
2.305,-2.425,1.69,0.2527,0.7473,0.3381,-0.4709,-0.007931
2.305,-2.425,1.7,0.2554,0.7446,0.3431,-0.4646,-0.007876
2.305,-2.425,1.71,0.2582,0.7418,0.348,-0.4584,-0.007821
2.305,-2.425,1.72,0.2609,0.7391,0.3531,-0.4521,-0.007767
2.305,-2.425,1.73,0.2637,0.7363,0.3581,-0.446,-0.007713
2.305,-2.425,1.74,0.2664,0.7336,0.3632,-0.4398,-0.007659
2.305,-2.425,1.75,0.2692,0.7308,0.3684,-0.4337,-0.007606
2.305,-2.425,1.76,0.272,0.728,0.3735,-0.4277,-0.007554
2.305,-2.425,1.77,0.2747,0.7253,0.3787,-0.4216,-0.007502
2.305,-2.425,1.78,0.2775,0.7225,0.384,-0.4157,-0.00745
2.305,-2.425,1.79,0.2802,0.7198,0.3893,-0.4097,-0.007399
2.305,-2.425,1.8,0.283,0.717,0.3946,-0.4038,-0.007348
2.31,-2.43,0.3,0.03989,0.9601,0.04155,-1.381,-0.01656
2.31,-2.43,0.31,0.04025,0.9597,0.04194,-1.377,-0.01652
2.31,-2.43,0.32,0.04062,0.9594,0.04234,-1.373,-0.01647
2.31,-2.43,0.33,0.04101,0.959,0.04276,-1.369,-0.01642
2.31,-2.43,0.34,0.04141,0.9586,0.0432,-1.365,-0.01636
2.31,-2.43,0.35,0.04183,0.9582,0.04365,-1.36,-0.01631
2.31,-2.43,0.36,0.04226,0.9577,0.04412,-1.355,-0.01626
2.31,-2.43,0.37,0.0427,0.9573,0.0446,-1.351,-0.0162
2.31,-2.43,0.38,0.04316,0.9568,0.04511,-1.346,-0.01614
2.31,-2.43,0.39,0.04363,0.9564,0.04562,-1.341,-0.01609
2.31,-2.43,0.4,0.04412,0.9559,0.04616,-1.336,-0.01603
2.31,-2.43,0.41,0.04463,0.9554,0.04671,-1.331,-0.01597
2.31,-2.43,0.42,0.04515,0.9549,0.04728,-1.325,-0.01591
2.31,-2.43,0.43,0.04568,0.9543,0.04787,-1.32,-0.01585
2.31,-2.43,0.44,0.04623,0.9538,0.04848,-1.314,-0.01578
2.31,-2.43,0.45,0.0468,0.9532,0.0491,-1.309,-0.01572
2.31,-2.43,0.46,0.04739,0.9526,0.04975,-1.303,-0.01566
2.31,-2.43,0.47,0.04799,0.952,0.05041,-1.297,-0.01559
2.31,-2.43,0.48,0.04861,0.9514,0.05109,-1.292,-0.01552
2.31,-2.43,0.49,0.04925,0.9508,0.0518,-1.286,-0.01546
2.31,-2.43,0.5,0.0499,0.9501,0.05252,-1.28,-0.01539
2.31,-2.43,0.51,0.05057,0.9494,0.05327,-1.274,-0.01532
2.31,-2.43,0.52,0.05126,0.9487,0.05403,-1.267,-0.01525
2.31,-2.43,0.53,0.05197,0.948,0.05482,-1.261,-0.01518
2.31,-2.43,0.54,0.0527,0.9473,0.05563,-1.255,-0.01511
2.31,-2.43,0.55,0.05344,0.9466,0.05646,-1.248,-0.01504
2.31,-2.43,0.56,0.05421,0.9458,0.05731,-1.242,-0.01497
2.31,-2.43,0.57,0.05499,0.945,0.05819,-1.235,-0.0149
2.31,-2.43,0.58,0.05579,0.9442,0.05909,-1.228,-0.01483
2.31,-2.43,0.59,0.05662,0.9434,0.06001,-1.222,-0.01475
2.31,-2.43,0.6,0.05746,0.9425,0.06096,-1.215,-0.01468
2.31,-2.43,0.61,0.05832,0.9417,0.06193,-1.208,-0.0146
2.31,-2.43,0.62,0.05921,0.9408,0.06293,-1.201,-0.01453
2.31,-2.43,0.63,0.06011,0.9399,0.06395,-1.194,-0.01445
2.31,-2.43,0.64,0.06104,0.939,0.065,-1.187,-0.01438
2.31,-2.43,0.65,0.06198,0.938,0.06608,-1.18,-0.0143
2.31,-2.43,0.66,0.06295,0.9371,0.06718,-1.173,-0.01423
2.31,-2.43,0.67,0.06394,0.9361,0.06831,-1.166,-0.01415
2.31,-2.43,0.68,0.06495,0.9351,0.06946,-1.158,-0.01407
2.31,-2.43,0.69,0.06598,0.934,0.07064,-1.151,-0.014
2.31,-2.43,0.7,0.06704,0.933,0.07186,-1.144,-0.01392
2.31,-2.43,0.71,0.06812,0.9319,0.0731,-1.136,-0.01384
2.31,-2.43,0.72,0.06922,0.9308,0.07436,-1.129,-0.01376
2.31,-2.43,0.73,0.07034,0.9297,0.07566,-1.121,-0.01369
2.31,-2.43,0.74,0.07149,0.9285,0.07699,-1.114,-0.01361
2.31,-2.43,0.75,0.07266,0.9273,0.07835,-1.106,-0.01353
2.31,-2.43,0.76,0.07385,0.9261,0.07974,-1.098,-0.01345
2.31,-2.43,0.77,0.07507,0.9249,0.08116,-1.091,-0.01337
2.31,-2.43,0.78,0.07631,0.9237,0.08261,-1.083,-0.01329
2.31,-2.43,0.79,0.07757,0.9224,0.0841,-1.075,-0.01321
2.31,-2.43,0.8,0.07886,0.9211,0.08562,-1.067,-0.01314
2.31,-2.43,0.81,0.08018,0.9198,0.08717,-1.06,-0.01306
2.31,-2.43,0.82,0.08151,0.9185,0.08875,-1.052,-0.01298
2.31,-2.43,0.83,0.08288,0.9171,0.09037,-1.044,-0.0129
2.31,-2.43,0.84,0.08426,0.9157,0.09202,-1.036,-0.01282
2.31,-2.43,0.85,0.08568,0.9143,0.0937,-1.028,-0.01274
2.31,-2.43,0.86,0.08711,0.9129,0.09542,-1.02,-0.01266
2.31,-2.43,0.87,0.08857,0.9114,0.09718,-1.012,-0.01258
2.31,-2.43,0.88,0.09006,0.9099,0.09897,-1.004,-0.0125
2.31,-2.43,0.89,0.09157,0.9084,0.1008,-0.9965,-0.01243
2.31,-2.43,0.9,0.09311,0.9069,0.1027,-0.9886,-0.01235
2.31,-2.43,0.91,0.09467,0.9053,0.1046,-0.9806,-0.01227
2.31,-2.43,0.92,0.09626,0.9037,0.1065,-0.9726,-0.01219
2.31,-2.43,0.93,0.09787,0.9021,0.1085,-0.9646,-0.01211
2.31,-2.43,0.94,0.09951,0.9005,0.1105,-0.9566,-0.01203
2.31,-2.43,0.95,0.1012,0.8988,0.1126,-0.9486,-0.01196
2.31,-2.43,0.96,0.1029,0.8971,0.1147,-0.9406,-0.01188
2.31,-2.43,0.97,0.1046,0.8954,0.1168,-0.9326,-0.0118
2.31,-2.43,0.98,0.1063,0.8937,0.119,-0.9246,-0.01172
2.31,-2.43,0.99,0.1081,0.8919,0.1212,-0.9166,-0.01165
2.31,-2.43,1.0,0.1099,0.8901,0.1234,-0.9086,-0.01157
2.31,-2.43,1.01,0.1117,0.8883,0.1257,-0.9006,-0.01149
2.31,-2.43,1.02,0.1135,0.8865,0.1281,-0.8926,-0.01142
2.31,-2.43,1.03,0.1154,0.8846,0.1304,-0.8846,-0.01134
2.31,-2.43,1.04,0.1173,0.8827,0.1329,-0.8766,-0.01126
2.31,-2.43,1.05,0.1192,0.8808,0.1353,-0.8686,-0.01119
2.31,-2.43,1.06,0.1211,0.8789,0.1378,-0.8607,-0.01111
2.31,-2.43,1.07,0.1231,0.8769,0.1404,-0.8527,-0.01104
2.31,-2.43,1.08,0.1251,0.8749,0.143,-0.8448,-0.01096
2.31,-2.43,1.09,0.1271,0.8729,0.1456,-0.8368,-0.01089
2.31,-2.43,1.1,0.1291,0.8709,0.1483,-0.8289,-0.01082
2.31,-2.43,1.11,0.1312,0.8688,0.151,-0.821,-0.01074
2.31,-2.43,1.12,0.1333,0.8667,0.1538,-0.8131,-0.01067
2.31,-2.43,1.13,0.1354,0.8646,0.1566,-0.8053,-0.0106
2.31,-2.43,1.14,0.1375,0.8625,0.1594,-0.7974,-0.01052
2.31,-2.43,1.15,0.1397,0.8603,0.1623,-0.7896,-0.01045
2.31,-2.43,1.16,0.1418,0.8582,0.1653,-0.7818,-0.01038
2.31,-2.43,1.17,0.144,0.856,0.1683,-0.774,-0.01031
2.31,-2.43,1.18,0.1463,0.8537,0.1713,-0.7662,-0.01024
2.31,-2.43,1.19,0.1485,0.8515,0.1744,-0.7585,-0.01016
2.31,-2.43,1.2,0.1508,0.8492,0.1775,-0.7508,-0.01009
2.31,-2.43,1.21,0.153,0.847,0.1807,-0.7431,-0.01002
2.31,-2.43,1.22,0.1553,0.8447,0.1839,-0.7354,-0.009954
2.31,-2.43,1.23,0.1577,0.8423,0.1872,-0.7278,-0.009885
2.31,-2.43,1.24,0.16,0.84,0.1905,-0.7202,-0.009816
2.31,-2.43,1.25,0.1624,0.8376,0.1938,-0.7126,-0.009747
2.31,-2.43,1.26,0.1647,0.8353,0.1972,-0.705,-0.009679
2.31,-2.43,1.27,0.1671,0.8329,0.2007,-0.6975,-0.009611
2.31,-2.43,1.28,0.1696,0.8304,0.2042,-0.69,-0.009544
2.31,-2.43,1.29,0.172,0.828,0.2077,-0.6825,-0.009477
2.31,-2.43,1.3,0.1745,0.8255,0.2113,-0.675,-0.00941
2.31,-2.43,1.31,0.1769,0.8231,0.215,-0.6676,-0.009344
2.31,-2.43,1.32,0.1794,0.8206,0.2186,-0.6603,-0.009279
2.31,-2.43,1.33,0.1819,0.8181,0.2224,-0.6529,-0.009213
2.31,-2.43,1.34,0.1844,0.8156,0.2262,-0.6456,-0.009149
2.31,-2.43,1.35,0.187,0.813,0.23,-0.6383,-0.009084
2.31,-2.43,1.36,0.1895,0.8105,0.2339,-0.6311,-0.00902
2.31,-2.43,1.37,0.1921,0.8079,0.2378,-0.6238,-0.008956
2.31,-2.43,1.38,0.1947,0.8053,0.2417,-0.6167,-0.008893
2.31,-2.43,1.39,0.1973,0.8027,0.2457,-0.6095,-0.008831
2.31,-2.43,1.4,0.1999,0.8001,0.2498,-0.6024,-0.008768
2.31,-2.43,1.41,0.2025,0.7975,0.2539,-0.5953,-0.008706
2.31,-2.43,1.42,0.2051,0.7949,0.2581,-0.5883,-0.008645
2.31,-2.43,1.43,0.2078,0.7922,0.2623,-0.5813,-0.008584
2.31,-2.43,1.44,0.2104,0.7896,0.2665,-0.5743,-0.008523
2.31,-2.43,1.45,0.2131,0.7869,0.2708,-0.5674,-0.008463
2.31,-2.43,1.46,0.2158,0.7842,0.2751,-0.5605,-0.008403
2.31,-2.43,1.47,0.2184,0.7816,0.2795,-0.5536,-0.008344
2.31,-2.43,1.48,0.2211,0.7789,0.2839,-0.5468,-0.008285
2.31,-2.43,1.49,0.2238,0.7762,0.2884,-0.54,-0.008226
2.31,-2.43,1.5,0.2265,0.7735,0.2929,-0.5333,-0.008168
2.31,-2.43,1.51,0.2293,0.7707,0.2975,-0.5266,-0.008111
2.31,-2.43,1.52,0.232,0.768,0.3021,-0.5199,-0.008053
2.31,-2.43,1.53,0.2347,0.7653,0.3067,-0.5133,-0.007997
2.31,-2.43,1.54,0.2375,0.7625,0.3114,-0.5067,-0.00794
2.31,-2.43,1.55,0.2402,0.7598,0.3161,-0.5001,-0.007884
2.31,-2.43,1.56,0.243,0.757,0.3209,-0.4936,-0.007829
2.31,-2.43,1.57,0.2457,0.7543,0.3257,-0.4871,-0.007774
2.31,-2.43,1.58,0.2485,0.7515,0.3306,-0.4807,-0.007719
2.31,-2.43,1.59,0.2512,0.7488,0.3355,-0.4743,-0.007665
2.31,-2.43,1.6,0.254,0.746,0.3405,-0.4679,-0.007611
2.31,-2.43,1.61,0.2568,0.7432,0.3455,-0.4616,-0.007557
2.31,-2.43,1.62,0.2595,0.7405,0.3505,-0.4553,-0.007504
2.31,-2.43,1.63,0.2623,0.7377,0.3556,-0.4491,-0.007451
2.31,-2.43,1.64,0.2651,0.7349,0.3607,-0.4429,-0.007399
2.31,-2.43,1.65,0.2679,0.7321,0.3658,-0.4367,-0.007347
2.31,-2.43,1.66,0.2706,0.7294,0.371,-0.4306,-0.007296
2.31,-2.43,1.67,0.2734,0.7266,0.3763,-0.4245,-0.007245
2.31,-2.43,1.68,0.2762,0.7238,0.3816,-0.4184,-0.007194
2.31,-2.43,1.69,0.279,0.721,0.3869,-0.4124,-0.007144
2.31,-2.43,1.7,0.2817,0.7183,0.3922,-0.4065,-0.007094
2.31,-2.43,1.71,0.2845,0.7155,0.3976,-0.4005,-0.007044
2.31,-2.43,1.72,0.2873,0.7127,0.4031,-0.3946,-0.006995
2.31,-2.43,1.73,0.29,0.71,0.4085,-0.3888,-0.006946
2.31,-2.43,1.74,0.2928,0.7072,0.414,-0.383,-0.006898
2.31,-2.43,1.75,0.2956,0.7044,0.4196,-0.3772,-0.00685
2.31,-2.43,1.76,0.2983,0.7017,0.4252,-0.3714,-0.006803
2.31,-2.43,1.77,0.3011,0.6989,0.4308,-0.3657,-0.006755
2.31,-2.43,1.78,0.3038,0.6962,0.4364,-0.3601,-0.006709
2.31,-2.43,1.79,0.3066,0.6934,0.4421,-0.3545,-0.006662
2.31,-2.43,1.8,0.3093,0.6907,0.4478,-0.3489,-0.006616
2.315,-2.435,0.3,0.04979,0.9502,0.0524,-1.281,-0.01483
2.315,-2.435,0.31,0.05023,0.9498,0.05288,-1.277,-0.01479
2.315,-2.435,0.32,0.05068,0.9493,0.05338,-1.273,-0.01474
2.315,-2.435,0.33,0.05114,0.9489,0.0539,-1.268,-0.0147
2.315,-2.435,0.34,0.05163,0.9484,0.05444,-1.264,-0.01465
2.315,-2.435,0.35,0.05213,0.9479,0.05499,-1.26,-0.0146
2.315,-2.435,0.36,0.05264,0.9474,0.05557,-1.255,-0.01456
2.315,-2.435,0.37,0.05318,0.9468,0.05616,-1.251,-0.01451
2.315,-2.435,0.38,0.05373,0.9463,0.05678,-1.246,-0.01445
2.315,-2.435,0.39,0.0543,0.9457,0.05741,-1.241,-0.0144
2.315,-2.435,0.4,0.05488,0.9451,0.05807,-1.236,-0.01435
2.315,-2.435,0.41,0.05549,0.9445,0.05875,-1.231,-0.0143
2.315,-2.435,0.42,0.05611,0.9439,0.05944,-1.226,-0.01424
2.315,-2.435,0.43,0.05675,0.9433,0.06016,-1.221,-0.01419
2.315,-2.435,0.44,0.05741,0.9426,0.0609,-1.215,-0.01413
2.315,-2.435,0.45,0.05809,0.9419,0.06167,-1.21,-0.01407
2.315,-2.435,0.46,0.05878,0.9412,0.06245,-1.204,-0.01401
2.315,-2.435,0.47,0.0595,0.9405,0.06326,-1.199,-0.01396
2.315,-2.435,0.48,0.06023,0.9398,0.06409,-1.193,-0.0139
2.315,-2.435,0.49,0.06099,0.939,0.06495,-1.187,-0.01384
2.315,-2.435,0.5,0.06176,0.9382,0.06583,-1.182,-0.01378
2.315,-2.435,0.51,0.06256,0.9374,0.06674,-1.176,-0.01371
2.315,-2.435,0.52,0.06338,0.9366,0.06766,-1.17,-0.01365
2.315,-2.435,0.53,0.06421,0.9358,0.06862,-1.164,-0.01359
2.315,-2.435,0.54,0.06507,0.9349,0.0696,-1.157,-0.01353
2.315,-2.435,0.55,0.06595,0.9341,0.07061,-1.151,-0.01346
2.315,-2.435,0.56,0.06685,0.9332,0.07164,-1.145,-0.0134
2.315,-2.435,0.57,0.06777,0.9322,0.0727,-1.138,-0.01333
2.315,-2.435,0.58,0.06871,0.9313,0.07378,-1.132,-0.01327
2.315,-2.435,0.59,0.06968,0.9303,0.0749,-1.126,-0.0132
2.315,-2.435,0.6,0.07067,0.9293,0.07604,-1.119,-0.01313
2.315,-2.435,0.61,0.07168,0.9283,0.07721,-1.112,-0.01307
2.315,-2.435,0.62,0.07271,0.9273,0.07841,-1.106,-0.013
2.315,-2.435,0.63,0.07377,0.9262,0.07964,-1.099,-0.01293
2.315,-2.435,0.64,0.07484,0.9252,0.0809,-1.092,-0.01286
2.315,-2.435,0.65,0.07595,0.9241,0.08219,-1.085,-0.0128
2.315,-2.435,0.66,0.07707,0.9229,0.08351,-1.078,-0.01273
2.315,-2.435,0.67,0.07822,0.9218,0.08486,-1.071,-0.01266
2.315,-2.435,0.68,0.07939,0.9206,0.08624,-1.064,-0.01259
2.315,-2.435,0.69,0.08059,0.9194,0.08765,-1.057,-0.01252
2.315,-2.435,0.7,0.08181,0.9182,0.0891,-1.05,-0.01245
2.315,-2.435,0.71,0.08306,0.9169,0.09058,-1.043,-0.01238
2.315,-2.435,0.72,0.08433,0.9157,0.09209,-1.036,-0.01231
2.315,-2.435,0.73,0.08562,0.9144,0.09364,-1.029,-0.01224
2.315,-2.435,0.74,0.08694,0.9131,0.09522,-1.021,-0.01217
2.315,-2.435,0.75,0.08828,0.9117,0.09683,-1.014,-0.0121
2.315,-2.435,0.76,0.08965,0.9103,0.09848,-1.007,-0.01203
2.315,-2.435,0.77,0.09105,0.909,0.1002,-0.9993,-0.01196
2.315,-2.435,0.78,0.09246,0.9075,0.1019,-0.9919,-0.01188
2.315,-2.435,0.79,0.09391,0.9061,0.1036,-0.9845,-0.01181
2.315,-2.435,0.8,0.09538,0.9046,0.1054,-0.977,-0.01174
2.315,-2.435,0.81,0.09687,0.9031,0.1073,-0.9695,-0.01167
2.315,-2.435,0.82,0.0984,0.9016,0.1091,-0.962,-0.0116
2.315,-2.435,0.83,0.09994,0.9001,0.111,-0.9545,-0.01153
2.315,-2.435,0.84,0.1015,0.8985,0.113,-0.947,-0.01146
2.315,-2.435,0.85,0.1031,0.8969,0.115,-0.9394,-0.01139
2.315,-2.435,0.86,0.1047,0.8953,0.117,-0.9319,-0.01131
2.315,-2.435,0.87,0.1064,0.8936,0.1191,-0.9243,-0.01124
2.315,-2.435,0.88,0.1081,0.8919,0.1212,-0.9167,-0.01117
2.315,-2.435,0.89,0.1098,0.8902,0.1233,-0.9091,-0.0111
2.315,-2.435,0.9,0.1115,0.8885,0.1255,-0.9014,-0.01103
2.315,-2.435,0.91,0.1132,0.8868,0.1277,-0.8938,-0.01096
2.315,-2.435,0.92,0.115,0.885,0.13,-0.8862,-0.01089
2.315,-2.435,0.93,0.1168,0.8832,0.1323,-0.8785,-0.01082
2.315,-2.435,0.94,0.1187,0.8813,0.1346,-0.8709,-0.01075
2.315,-2.435,0.95,0.1205,0.8795,0.137,-0.8632,-0.01068
2.315,-2.435,0.96,0.1224,0.8776,0.1395,-0.8556,-0.01061
2.315,-2.435,0.97,0.1243,0.8757,0.1419,-0.8479,-0.01054
2.315,-2.435,0.98,0.1262,0.8738,0.1445,-0.8403,-0.01047
2.315,-2.435,0.99,0.1282,0.8718,0.147,-0.8326,-0.0104
2.315,-2.435,1.0,0.1302,0.8698,0.1496,-0.825,-0.01033
2.315,-2.435,1.01,0.1322,0.8678,0.1523,-0.8173,-0.01026
2.315,-2.435,1.02,0.1342,0.8658,0.155,-0.8097,-0.01019
2.315,-2.435,1.03,0.1362,0.8638,0.1577,-0.8021,-0.01013
2.315,-2.435,1.04,0.1383,0.8617,0.1605,-0.7945,-0.01006
2.315,-2.435,1.05,0.1404,0.8596,0.1634,-0.7869,-0.009989
2.315,-2.435,1.06,0.1425,0.8575,0.1662,-0.7793,-0.009921
2.315,-2.435,1.07,0.1447,0.8553,0.1692,-0.7717,-0.009854
2.315,-2.435,1.08,0.1469,0.8531,0.1721,-0.7641,-0.009787
2.315,-2.435,1.09,0.149,0.851,0.1752,-0.7566,-0.00972
2.315,-2.435,1.1,0.1513,0.8487,0.1782,-0.749,-0.009654
2.315,-2.435,1.11,0.1535,0.8465,0.1813,-0.7415,-0.009587
2.315,-2.435,1.12,0.1558,0.8442,0.1845,-0.734,-0.009521
2.315,-2.435,1.13,0.158,0.842,0.1877,-0.7265,-0.009456
2.315,-2.435,1.14,0.1603,0.8397,0.191,-0.719,-0.009391
2.315,-2.435,1.15,0.1627,0.8373,0.1943,-0.7116,-0.009326
2.315,-2.435,1.16,0.165,0.835,0.1976,-0.7042,-0.009261
2.315,-2.435,1.17,0.1674,0.8326,0.201,-0.6968,-0.009197
2.315,-2.435,1.18,0.1698,0.8302,0.2045,-0.6894,-0.009133
2.315,-2.435,1.19,0.1722,0.8278,0.208,-0.682,-0.009069
2.315,-2.435,1.2,0.1746,0.8254,0.2115,-0.6747,-0.009006
2.315,-2.435,1.21,0.177,0.823,0.2151,-0.6674,-0.008943
2.315,-2.435,1.22,0.1795,0.8205,0.2187,-0.6601,-0.00888
2.315,-2.435,1.23,0.182,0.818,0.2224,-0.6528,-0.008818
2.315,-2.435,1.24,0.1844,0.8156,0.2262,-0.6456,-0.008756
2.315,-2.435,1.25,0.187,0.813,0.2299,-0.6384,-0.008695
2.315,-2.435,1.26,0.1895,0.8105,0.2338,-0.6312,-0.008634
2.315,-2.435,1.27,0.192,0.808,0.2377,-0.624,-0.008573
2.315,-2.435,1.28,0.1946,0.8054,0.2416,-0.6169,-0.008512
2.315,-2.435,1.29,0.1972,0.8028,0.2456,-0.6098,-0.008452
2.315,-2.435,1.3,0.1997,0.8003,0.2496,-0.6028,-0.008393
2.315,-2.435,1.31,0.2023,0.7977,0.2537,-0.5957,-0.008333
2.315,-2.435,1.32,0.205,0.795,0.2578,-0.5887,-0.008274
2.315,-2.435,1.33,0.2076,0.7924,0.262,-0.5818,-0.008216
2.315,-2.435,1.34,0.2102,0.7898,0.2662,-0.5748,-0.008158
2.315,-2.435,1.35,0.2129,0.7871,0.2705,-0.5679,-0.0081
2.315,-2.435,1.36,0.2155,0.7845,0.2748,-0.561,-0.008043
2.315,-2.435,1.37,0.2182,0.7818,0.2791,-0.5542,-0.007986
2.315,-2.435,1.38,0.2209,0.7791,0.2835,-0.5474,-0.007929
2.315,-2.435,1.39,0.2236,0.7764,0.288,-0.5406,-0.007873
2.315,-2.435,1.4,0.2263,0.7737,0.2925,-0.5339,-0.007817
2.315,-2.435,1.41,0.229,0.771,0.2971,-0.5272,-0.007761
2.315,-2.435,1.42,0.2317,0.7683,0.3016,-0.5205,-0.007706
2.315,-2.435,1.43,0.2345,0.7655,0.3063,-0.5139,-0.007652
2.315,-2.435,1.44,0.2372,0.7628,0.311,-0.5073,-0.007597
2.315,-2.435,1.45,0.24,0.76,0.3157,-0.5007,-0.007543
2.315,-2.435,1.46,0.2427,0.7573,0.3205,-0.4942,-0.00749
2.315,-2.435,1.47,0.2455,0.7545,0.3253,-0.4877,-0.007437
2.315,-2.435,1.48,0.2482,0.7518,0.3302,-0.4812,-0.007384
2.315,-2.435,1.49,0.251,0.749,0.3351,-0.4748,-0.007331
2.315,-2.435,1.5,0.2538,0.7462,0.3401,-0.4684,-0.007279
2.315,-2.435,1.51,0.2566,0.7434,0.3451,-0.4621,-0.007228
2.315,-2.435,1.52,0.2593,0.7407,0.3501,-0.4558,-0.007177
2.315,-2.435,1.53,0.2621,0.7379,0.3552,-0.4495,-0.007126
2.315,-2.435,1.54,0.2649,0.7351,0.3604,-0.4433,-0.007075
2.315,-2.435,1.55,0.2677,0.7323,0.3655,-0.4371,-0.007025
2.315,-2.435,1.56,0.2705,0.7295,0.3708,-0.4309,-0.006975
2.315,-2.435,1.57,0.2733,0.7267,0.376,-0.4248,-0.006926
2.315,-2.435,1.58,0.2761,0.7239,0.3813,-0.4187,-0.006877
2.315,-2.435,1.59,0.2789,0.7211,0.3867,-0.4126,-0.006828
2.315,-2.435,1.6,0.2817,0.7183,0.3921,-0.4066,-0.00678
2.315,-2.435,1.61,0.2844,0.7156,0.3975,-0.4006,-0.006732
2.315,-2.435,1.62,0.2872,0.7128,0.403,-0.3947,-0.006685
2.315,-2.435,1.63,0.29,0.71,0.4085,-0.3888,-0.006637
2.315,-2.435,1.64,0.2928,0.7072,0.414,-0.3829,-0.006591
2.315,-2.435,1.65,0.2956,0.7044,0.4196,-0.3771,-0.006544
2.315,-2.435,1.66,0.2984,0.7016,0.4253,-0.3713,-0.006498
2.315,-2.435,1.67,0.3012,0.6988,0.4309,-0.3656,-0.006452
2.315,-2.435,1.68,0.3039,0.6961,0.4366,-0.3599,-0.006407
2.315,-2.435,1.69,0.3067,0.6933,0.4424,-0.3542,-0.006362
2.315,-2.435,1.7,0.3095,0.6905,0.4482,-0.3486,-0.006317
2.315,-2.435,1.71,0.3122,0.6878,0.454,-0.343,-0.006273
2.315,-2.435,1.72,0.315,0.685,0.4598,-0.3374,-0.006229
2.315,-2.435,1.73,0.3177,0.6823,0.4657,-0.3319,-0.006186
2.315,-2.435,1.74,0.3205,0.6795,0.4716,-0.3264,-0.006142
2.315,-2.435,1.75,0.3232,0.6768,0.4776,-0.3209,-0.006099
2.315,-2.435,1.76,0.326,0.674,0.4836,-0.3155,-0.006057
2.315,-2.435,1.77,0.3287,0.6713,0.4896,-0.3101,-0.006015
2.315,-2.435,1.78,0.3314,0.6686,0.4957,-0.3048,-0.005973
2.315,-2.435,1.79,0.3341,0.6659,0.5018,-0.2995,-0.005931
2.315,-2.435,1.8,0.3368,0.6632,0.5079,-0.2942,-0.00589
2.32,-2.44,0.3,0.06234,0.9377,0.06648,-1.177,-0.01309
2.32,-2.44,0.31,0.06285,0.9371,0.06707,-1.173,-0.01305
2.32,-2.44,0.32,0.06339,0.9366,0.06768,-1.17,-0.01301
2.32,-2.44,0.33,0.06395,0.9361,0.06831,-1.165,-0.01297
2.32,-2.44,0.34,0.06452,0.9355,0.06897,-1.161,-0.01293
2.32,-2.44,0.35,0.06512,0.9349,0.06965,-1.157,-0.01289
2.32,-2.44,0.36,0.06573,0.9343,0.07035,-1.153,-0.01284
2.32,-2.44,0.37,0.06636,0.9336,0.07108,-1.148,-0.0128
2.32,-2.44,0.38,0.06702,0.933,0.07183,-1.144,-0.01275
2.32,-2.44,0.39,0.06769,0.9323,0.07261,-1.139,-0.01271
2.32,-2.44,0.4,0.06839,0.9316,0.07341,-1.134,-0.01266
2.32,-2.44,0.41,0.0691,0.9309,0.07423,-1.129,-0.01261
2.32,-2.44,0.42,0.06984,0.9302,0.07508,-1.124,-0.01257
2.32,-2.44,0.43,0.0706,0.9294,0.07596,-1.119,-0.01252
2.32,-2.44,0.44,0.07137,0.9286,0.07686,-1.114,-0.01247
2.32,-2.44,0.45,0.07217,0.9278,0.07779,-1.109,-0.01242
2.32,-2.44,0.46,0.073,0.927,0.07874,-1.104,-0.01237
2.32,-2.44,0.47,0.07384,0.9262,0.07973,-1.098,-0.01231
2.32,-2.44,0.48,0.07471,0.9253,0.08074,-1.093,-0.01226
2.32,-2.44,0.49,0.07559,0.9244,0.08178,-1.087,-0.01221
2.32,-2.44,0.5,0.0765,0.9235,0.08284,-1.082,-0.01215
2.32,-2.44,0.51,0.07744,0.9226,0.08394,-1.076,-0.0121
2.32,-2.44,0.52,0.07839,0.9216,0.08506,-1.07,-0.01204
2.32,-2.44,0.53,0.07937,0.9206,0.08622,-1.064,-0.01199
2.32,-2.44,0.54,0.08037,0.9196,0.0874,-1.058,-0.01193
2.32,-2.44,0.55,0.0814,0.9186,0.08861,-1.052,-0.01188
2.32,-2.44,0.56,0.08245,0.9175,0.08986,-1.046,-0.01182
2.32,-2.44,0.57,0.08352,0.9165,0.09114,-1.04,-0.01176
2.32,-2.44,0.58,0.08462,0.9154,0.09244,-1.034,-0.0117
2.32,-2.44,0.59,0.08574,0.9143,0.09378,-1.028,-0.01164
2.32,-2.44,0.6,0.08689,0.9131,0.09516,-1.022,-0.01159
2.32,-2.44,0.61,0.08806,0.9119,0.09656,-1.015,-0.01153
2.32,-2.44,0.62,0.08925,0.9107,0.098,-1.009,-0.01147
2.32,-2.44,0.63,0.09047,0.9095,0.09947,-1.002,-0.01141
2.32,-2.44,0.64,0.09172,0.9083,0.101,-0.9958,-0.01135
2.32,-2.44,0.65,0.09299,0.907,0.1025,-0.9892,-0.01128
2.32,-2.44,0.66,0.09428,0.9057,0.1041,-0.9826,-0.01122
2.32,-2.44,0.67,0.0956,0.9044,0.1057,-0.9759,-0.01116
2.32,-2.44,0.68,0.09695,0.9031,0.1074,-0.9692,-0.0111
2.32,-2.44,0.69,0.09832,0.9017,0.109,-0.9624,-0.01104
2.32,-2.44,0.7,0.09972,0.9003,0.1108,-0.9556,-0.01098
2.32,-2.44,0.71,0.1011,0.8989,0.1125,-0.9488,-0.01091
2.32,-2.44,0.72,0.1026,0.8974,0.1143,-0.9419,-0.01085
2.32,-2.44,0.73,0.1041,0.8959,0.1161,-0.935,-0.01079
2.32,-2.44,0.74,0.1056,0.8944,0.118,-0.928,-0.01073
2.32,-2.44,0.75,0.1071,0.8929,0.1199,-0.9211,-0.01066
2.32,-2.44,0.76,0.1086,0.8914,0.1219,-0.9141,-0.0106
2.32,-2.44,0.77,0.1102,0.8898,0.1239,-0.907,-0.01054
2.32,-2.44,0.78,0.1118,0.8882,0.1259,-0.9,-0.01047
2.32,-2.44,0.79,0.1135,0.8865,0.128,-0.8929,-0.01041
2.32,-2.44,0.8,0.1151,0.8849,0.1301,-0.8858,-0.01035
2.32,-2.44,0.81,0.1168,0.8832,0.1322,-0.8786,-0.01028
2.32,-2.44,0.82,0.1185,0.8815,0.1344,-0.8715,-0.01022
2.32,-2.44,0.83,0.1202,0.8798,0.1367,-0.8643,-0.01016
2.32,-2.44,0.84,0.122,0.878,0.139,-0.8571,-0.0101
2.32,-2.44,0.85,0.1238,0.8762,0.1413,-0.8499,-0.01003
2.32,-2.44,0.86,0.1256,0.8744,0.1437,-0.8427,-0.009969
2.32,-2.44,0.87,0.1274,0.8726,0.1461,-0.8355,-0.009906
2.32,-2.44,0.88,0.1293,0.8707,0.1485,-0.8282,-0.009843
2.32,-2.44,0.89,0.1312,0.8688,0.151,-0.821,-0.00978
2.32,-2.44,0.9,0.1331,0.8669,0.1536,-0.8137,-0.009717
2.32,-2.44,0.91,0.1351,0.8649,0.1562,-0.8064,-0.009654
2.32,-2.44,0.92,0.137,0.863,0.1588,-0.7992,-0.009592
2.32,-2.44,0.93,0.139,0.861,0.1615,-0.7919,-0.009529
2.32,-2.44,0.94,0.141,0.859,0.1642,-0.7846,-0.009467
2.32,-2.44,0.95,0.1431,0.8569,0.167,-0.7773,-0.009405
2.32,-2.44,0.96,0.1451,0.8549,0.1698,-0.7701,-0.009343
2.32,-2.44,0.97,0.1472,0.8528,0.1727,-0.7628,-0.009281
2.32,-2.44,0.98,0.1494,0.8506,0.1756,-0.7555,-0.009219
2.32,-2.44,0.99,0.1515,0.8485,0.1785,-0.7483,-0.009158
2.32,-2.44,1.0,0.1537,0.8463,0.1816,-0.741,-0.009096
2.32,-2.44,1.01,0.1558,0.8442,0.1846,-0.7337,-0.009035
2.32,-2.44,1.02,0.158,0.842,0.1877,-0.7265,-0.008974
2.32,-2.44,1.03,0.1603,0.8397,0.1909,-0.7193,-0.008914
2.32,-2.44,1.04,0.1625,0.8375,0.1941,-0.712,-0.008853
2.32,-2.44,1.05,0.1648,0.8352,0.1973,-0.7048,-0.008793
2.32,-2.44,1.06,0.1671,0.8329,0.2006,-0.6976,-0.008733
2.32,-2.44,1.07,0.1694,0.8306,0.204,-0.6904,-0.008673
2.32,-2.44,1.08,0.1718,0.8282,0.2074,-0.6832,-0.008614
2.32,-2.44,1.09,0.1741,0.8259,0.2108,-0.6761,-0.008555
2.32,-2.44,1.1,0.1765,0.8235,0.2143,-0.6689,-0.008496
2.32,-2.44,1.11,0.1789,0.8211,0.2179,-0.6618,-0.008437
2.32,-2.44,1.12,0.1813,0.8187,0.2215,-0.6547,-0.008379
2.32,-2.44,1.13,0.1838,0.8162,0.2251,-0.6476,-0.008321
2.32,-2.44,1.14,0.1862,0.8138,0.2288,-0.6405,-0.008263
2.32,-2.44,1.15,0.1887,0.8113,0.2326,-0.6334,-0.008205
2.32,-2.44,1.16,0.1912,0.8088,0.2364,-0.6264,-0.008148
2.32,-2.44,1.17,0.1937,0.8063,0.2402,-0.6194,-0.008091
2.32,-2.44,1.18,0.1962,0.8038,0.2441,-0.6124,-0.008035
2.32,-2.44,1.19,0.1988,0.8012,0.2481,-0.6054,-0.007978
2.32,-2.44,1.2,0.2013,0.7987,0.2521,-0.5985,-0.007922
2.32,-2.44,1.21,0.2039,0.7961,0.2561,-0.5916,-0.007867
2.32,-2.44,1.22,0.2065,0.7935,0.2602,-0.5847,-0.007811
2.32,-2.44,1.23,0.2091,0.7909,0.2644,-0.5778,-0.007756
2.32,-2.44,1.24,0.2117,0.7883,0.2686,-0.571,-0.007701
2.32,-2.44,1.25,0.2143,0.7857,0.2728,-0.5641,-0.007647
2.32,-2.44,1.26,0.217,0.783,0.2771,-0.5574,-0.007593
2.32,-2.44,1.27,0.2196,0.7804,0.2815,-0.5506,-0.007539
2.32,-2.44,1.28,0.2223,0.7777,0.2859,-0.5439,-0.007486
2.32,-2.44,1.29,0.225,0.775,0.2903,-0.5372,-0.007433
2.32,-2.44,1.3,0.2277,0.7723,0.2948,-0.5305,-0.00738
2.32,-2.44,1.31,0.2304,0.7696,0.2993,-0.5238,-0.007327
2.32,-2.44,1.32,0.2331,0.7669,0.3039,-0.5172,-0.007275
2.32,-2.44,1.33,0.2358,0.7642,0.3086,-0.5106,-0.007224
2.32,-2.44,1.34,0.2385,0.7615,0.3133,-0.5041,-0.007172
2.32,-2.44,1.35,0.2413,0.7587,0.318,-0.4976,-0.007121
2.32,-2.44,1.36,0.244,0.756,0.3228,-0.4911,-0.00707
2.32,-2.44,1.37,0.2468,0.7532,0.3276,-0.4846,-0.00702
2.32,-2.44,1.38,0.2495,0.7505,0.3325,-0.4782,-0.00697
2.32,-2.44,1.39,0.2523,0.7477,0.3374,-0.4718,-0.00692
2.32,-2.44,1.4,0.2551,0.7449,0.3424,-0.4655,-0.006871
2.32,-2.44,1.41,0.2578,0.7422,0.3474,-0.4591,-0.006822
2.32,-2.44,1.42,0.2606,0.7394,0.3525,-0.4528,-0.006773
2.32,-2.44,1.43,0.2634,0.7366,0.3576,-0.4466,-0.006725
2.32,-2.44,1.44,0.2662,0.7338,0.3628,-0.4404,-0.006677
2.32,-2.44,1.45,0.269,0.731,0.368,-0.4342,-0.006629
2.32,-2.44,1.46,0.2718,0.7282,0.3732,-0.428,-0.006582
2.32,-2.44,1.47,0.2746,0.7254,0.3785,-0.4219,-0.006535
2.32,-2.44,1.48,0.2774,0.7226,0.3839,-0.4158,-0.006488
2.32,-2.44,1.49,0.2802,0.7198,0.3893,-0.4098,-0.006442
2.32,-2.44,1.5,0.283,0.717,0.3947,-0.4038,-0.006396
2.32,-2.44,1.51,0.2858,0.7142,0.4002,-0.3978,-0.00635
2.32,-2.44,1.52,0.2886,0.7114,0.4057,-0.3918,-0.006305
2.32,-2.44,1.53,0.2914,0.7086,0.4112,-0.3859,-0.00626
2.32,-2.44,1.54,0.2942,0.7058,0.4168,-0.38,-0.006216
2.32,-2.44,1.55,0.297,0.703,0.4225,-0.3742,-0.006171
2.32,-2.44,1.56,0.2998,0.7002,0.4281,-0.3684,-0.006127
2.32,-2.44,1.57,0.3026,0.6974,0.4339,-0.3626,-0.006084
2.32,-2.44,1.58,0.3054,0.6946,0.4396,-0.3569,-0.006041
2.32,-2.44,1.59,0.3082,0.6918,0.4454,-0.3512,-0.005998
2.32,-2.44,1.6,0.3109,0.6891,0.4513,-0.3456,-0.005955
2.32,-2.44,1.61,0.3137,0.6863,0.4572,-0.3399,-0.005913
2.32,-2.44,1.62,0.3165,0.6835,0.4631,-0.3344,-0.005871
2.32,-2.44,1.63,0.3193,0.6807,0.469,-0.3288,-0.005829
2.32,-2.44,1.64,0.322,0.678,0.475,-0.3233,-0.005788
2.32,-2.44,1.65,0.3248,0.6752,0.481,-0.3178,-0.005747
2.32,-2.44,1.66,0.3276,0.6724,0.4871,-0.3124,-0.005706
2.32,-2.44,1.67,0.3303,0.6697,0.4932,-0.307,-0.005666
2.32,-2.44,1.68,0.333,0.667,0.4994,-0.3016,-0.005626
2.32,-2.44,1.69,0.3358,0.6642,0.5055,-0.2963,-0.005586
2.32,-2.44,1.7,0.3385,0.6615,0.5117,-0.291,-0.005547
2.32,-2.44,1.71,0.3412,0.6588,0.518,-0.2857,-0.005507
2.32,-2.44,1.72,0.3439,0.6561,0.5242,-0.2805,-0.005469
2.32,-2.44,1.73,0.3466,0.6534,0.5306,-0.2753,-0.00543
2.32,-2.44,1.74,0.3493,0.6507,0.5369,-0.2701,-0.005392
2.32,-2.44,1.75,0.352,0.648,0.5433,-0.265,-0.005354
2.32,-2.44,1.76,0.3547,0.6453,0.5497,-0.2599,-0.005317
2.32,-2.44,1.77,0.3574,0.6426,0.5561,-0.2548,-0.005279
2.32,-2.44,1.78,0.36,0.64,0.5626,-0.2498,-0.005242
2.32,-2.44,1.79,0.3627,0.6373,0.5691,-0.2448,-0.005206
2.32,-2.44,1.8,0.3653,0.6347,0.5756,-0.2399,-0.005169
2.325,-2.445,0.3,0.07814,0.9219,0.08476,-1.072,-0.01134
2.325,-2.445,0.31,0.07875,0.9212,0.08548,-1.068,-0.01131
2.325,-2.445,0.32,0.07938,0.9206,0.08623,-1.064,-0.01127
2.325,-2.445,0.33,0.08004,0.92,0.087,-1.06,-0.01124
2.325,-2.445,0.34,0.08071,0.9193,0.0878,-1.057,-0.0112
2.325,-2.445,0.35,0.08141,0.9186,0.08863,-1.052,-0.01117
2.325,-2.445,0.36,0.08214,0.9179,0.08949,-1.048,-0.01113
2.325,-2.445,0.37,0.08288,0.9171,0.09037,-1.044,-0.01109
2.325,-2.445,0.38,0.08365,0.9164,0.09128,-1.04,-0.01105
2.325,-2.445,0.39,0.08444,0.9156,0.09223,-1.035,-0.01101
2.325,-2.445,0.4,0.08525,0.9147,0.0932,-1.031,-0.01097
2.325,-2.445,0.41,0.08609,0.9139,0.0942,-1.026,-0.01093
2.325,-2.445,0.42,0.08695,0.913,0.09524,-1.021,-0.01089
2.325,-2.445,0.43,0.08784,0.9122,0.0963,-1.016,-0.01085
2.325,-2.445,0.44,0.08875,0.9112,0.09739,-1.011,-0.0108
2.325,-2.445,0.45,0.08968,0.9103,0.09852,-1.006,-0.01076
2.325,-2.445,0.46,0.09064,0.9094,0.09968,-1.001,-0.01072
2.325,-2.445,0.47,0.09163,0.9084,0.1009,-0.9963,-0.01067
2.325,-2.445,0.48,0.09263,0.9074,0.1021,-0.991,-0.01062
2.325,-2.445,0.49,0.09366,0.9063,0.1033,-0.9857,-0.01058
2.325,-2.445,0.5,0.09472,0.9053,0.1046,-0.9803,-0.01053
2.325,-2.445,0.51,0.0958,0.9042,0.106,-0.9749,-0.01048
2.325,-2.445,0.52,0.09691,0.9031,0.1073,-0.9694,-0.01044
2.325,-2.445,0.53,0.09804,0.902,0.1087,-0.9638,-0.01039
2.325,-2.445,0.54,0.0992,0.9008,0.1101,-0.9581,-0.01034
2.325,-2.445,0.55,0.1004,0.8996,0.1116,-0.9524,-0.01029
2.325,-2.445,0.56,0.1016,0.8984,0.1131,-0.9466,-0.01024
2.325,-2.445,0.57,0.1028,0.8972,0.1146,-0.9408,-0.01019
2.325,-2.445,0.58,0.1041,0.8959,0.1162,-0.9349,-0.01014
2.325,-2.445,0.59,0.1054,0.8946,0.1178,-0.9289,-0.01009
2.325,-2.445,0.6,0.1067,0.8933,0.1194,-0.9229,-0.01004
2.325,-2.445,0.61,0.108,0.892,0.1211,-0.9168,-0.009983
2.325,-2.445,0.62,0.1094,0.8906,0.1228,-0.9107,-0.009931
2.325,-2.445,0.63,0.1108,0.8892,0.1246,-0.9045,-0.009878
2.325,-2.445,0.64,0.1122,0.8878,0.1264,-0.8983,-0.009826
2.325,-2.445,0.65,0.1136,0.8864,0.1282,-0.892,-0.009773
2.325,-2.445,0.66,0.1151,0.8849,0.1301,-0.8857,-0.009719
2.325,-2.445,0.67,0.1166,0.8834,0.132,-0.8794,-0.009666
2.325,-2.445,0.68,0.1181,0.8819,0.134,-0.873,-0.009612
2.325,-2.445,0.69,0.1197,0.8803,0.136,-0.8666,-0.009558
2.325,-2.445,0.7,0.1213,0.8787,0.138,-0.8601,-0.009504
2.325,-2.445,0.71,0.1229,0.8771,0.1401,-0.8536,-0.009449
2.325,-2.445,0.72,0.1245,0.8755,0.1422,-0.8471,-0.009395
2.325,-2.445,0.73,0.1262,0.8738,0.1444,-0.8405,-0.00934
2.325,-2.445,0.74,0.1279,0.8721,0.1466,-0.8339,-0.009286
2.325,-2.445,0.75,0.1296,0.8704,0.1489,-0.8272,-0.009231
2.325,-2.445,0.76,0.1313,0.8687,0.1511,-0.8206,-0.009176
2.325,-2.445,0.77,0.1331,0.8669,0.1535,-0.8139,-0.009121
2.325,-2.445,0.78,0.1349,0.8651,0.1559,-0.8072,-0.009066
2.325,-2.445,0.79,0.1367,0.8633,0.1583,-0.8005,-0.009011
2.325,-2.445,0.8,0.1385,0.8615,0.1608,-0.7937,-0.008955
2.325,-2.445,0.81,0.1404,0.8596,0.1633,-0.787,-0.0089
2.325,-2.445,0.82,0.1423,0.8577,0.1659,-0.7802,-0.008845
2.325,-2.445,0.83,0.1442,0.8558,0.1685,-0.7734,-0.00879
2.325,-2.445,0.84,0.1462,0.8538,0.1712,-0.7666,-0.008735
2.325,-2.445,0.85,0.1481,0.8519,0.1739,-0.7597,-0.00868
2.325,-2.445,0.86,0.1501,0.8499,0.1767,-0.7529,-0.008625
2.325,-2.445,0.87,0.1522,0.8478,0.1795,-0.746,-0.00857
2.325,-2.445,0.88,0.1542,0.8458,0.1823,-0.7392,-0.008515
2.325,-2.445,0.89,0.1563,0.8437,0.1852,-0.7323,-0.00846
2.325,-2.445,0.9,0.1584,0.8416,0.1882,-0.7254,-0.008405
2.325,-2.445,0.91,0.1605,0.8395,0.1912,-0.7186,-0.008351
2.325,-2.445,0.92,0.1626,0.8374,0.1942,-0.7117,-0.008296
2.325,-2.445,0.93,0.1648,0.8352,0.1973,-0.7048,-0.008242
2.325,-2.445,0.94,0.167,0.833,0.2005,-0.6979,-0.008187
2.325,-2.445,0.95,0.1692,0.8308,0.2037,-0.691,-0.008133
2.325,-2.445,0.96,0.1715,0.8285,0.2069,-0.6841,-0.008079
2.325,-2.445,0.97,0.1737,0.8263,0.2103,-0.6773,-0.008025
2.325,-2.445,0.98,0.176,0.824,0.2136,-0.6704,-0.007972
2.325,-2.445,0.99,0.1783,0.8217,0.217,-0.6635,-0.007918
2.325,-2.445,1.0,0.1806,0.8194,0.2205,-0.6567,-0.007865
2.325,-2.445,1.01,0.183,0.817,0.224,-0.6498,-0.007812
2.325,-2.445,1.02,0.1854,0.8146,0.2275,-0.643,-0.007759
2.325,-2.445,1.03,0.1877,0.8123,0.2311,-0.6361,-0.007706
2.325,-2.445,1.04,0.1902,0.8098,0.2348,-0.6293,-0.007653
2.325,-2.445,1.05,0.1926,0.8074,0.2385,-0.6225,-0.007601
2.325,-2.445,1.06,0.195,0.805,0.2423,-0.6157,-0.007549
2.325,-2.445,1.07,0.1975,0.8025,0.2461,-0.6089,-0.007497
2.325,-2.445,1.08,0.2,0.8,0.25,-0.6021,-0.007445
2.325,-2.445,1.09,0.2025,0.7975,0.2539,-0.5953,-0.007394
2.325,-2.445,1.1,0.205,0.795,0.2579,-0.5886,-0.007342
2.325,-2.445,1.11,0.2075,0.7925,0.2619,-0.5819,-0.007291
2.325,-2.445,1.12,0.2101,0.7899,0.266,-0.5752,-0.00724
2.325,-2.445,1.13,0.2127,0.7873,0.2701,-0.5685,-0.00719
2.325,-2.445,1.14,0.2152,0.7848,0.2743,-0.5618,-0.00714
2.325,-2.445,1.15,0.2178,0.7822,0.2785,-0.5552,-0.00709
2.325,-2.445,1.16,0.2205,0.7795,0.2828,-0.5485,-0.00704
2.325,-2.445,1.17,0.2231,0.7769,0.2871,-0.5419,-0.00699
2.325,-2.445,1.18,0.2257,0.7743,0.2915,-0.5353,-0.006941
2.325,-2.445,1.19,0.2284,0.7716,0.296,-0.5288,-0.006892
2.325,-2.445,1.2,0.231,0.769,0.3004,-0.5222,-0.006844
2.325,-2.445,1.21,0.2337,0.7663,0.305,-0.5157,-0.006795
2.325,-2.445,1.22,0.2364,0.7636,0.3096,-0.5092,-0.006747
2.325,-2.445,1.23,0.2391,0.7609,0.3142,-0.5028,-0.006699
2.325,-2.445,1.24,0.2418,0.7582,0.3189,-0.4963,-0.006652
2.325,-2.445,1.25,0.2445,0.7555,0.3237,-0.4899,-0.006604
2.325,-2.445,1.26,0.2472,0.7528,0.3285,-0.4835,-0.006557
2.325,-2.445,1.27,0.25,0.75,0.3333,-0.4772,-0.006511
2.325,-2.445,1.28,0.2527,0.7473,0.3382,-0.4708,-0.006464
2.325,-2.445,1.29,0.2555,0.7445,0.3431,-0.4645,-0.006418
2.325,-2.445,1.3,0.2582,0.7418,0.3481,-0.4583,-0.006372
2.325,-2.445,1.31,0.261,0.739,0.3532,-0.452,-0.006327
2.325,-2.445,1.32,0.2638,0.7362,0.3583,-0.4458,-0.006282
2.325,-2.445,1.33,0.2665,0.7335,0.3634,-0.4396,-0.006237
2.325,-2.445,1.34,0.2693,0.7307,0.3686,-0.4335,-0.006192
2.325,-2.445,1.35,0.2721,0.7279,0.3738,-0.4273,-0.006148
2.325,-2.445,1.36,0.2749,0.7251,0.3791,-0.4212,-0.006104
2.325,-2.445,1.37,0.2777,0.7223,0.3844,-0.4152,-0.00606
2.325,-2.445,1.38,0.2805,0.7195,0.3898,-0.4091,-0.006016
2.325,-2.445,1.39,0.2833,0.7167,0.3952,-0.4031,-0.005973
2.325,-2.445,1.4,0.2861,0.7139,0.4007,-0.3972,-0.00593
2.325,-2.445,1.41,0.2889,0.7111,0.4062,-0.3912,-0.005888
2.325,-2.445,1.42,0.2917,0.7083,0.4118,-0.3853,-0.005846
2.325,-2.445,1.43,0.2945,0.7055,0.4174,-0.3795,-0.005804
2.325,-2.445,1.44,0.2973,0.7027,0.423,-0.3736,-0.005762
2.325,-2.445,1.45,0.3001,0.6999,0.4287,-0.3678,-0.005721
2.325,-2.445,1.46,0.3029,0.6971,0.4345,-0.362,-0.00568
2.325,-2.445,1.47,0.3057,0.6943,0.4402,-0.3563,-0.005639
2.325,-2.445,1.48,0.3085,0.6915,0.4461,-0.3506,-0.005598
2.325,-2.445,1.49,0.3113,0.6887,0.4519,-0.3449,-0.005558
2.325,-2.445,1.5,0.3141,0.6859,0.4578,-0.3393,-0.005518
2.325,-2.445,1.51,0.3168,0.6832,0.4638,-0.3337,-0.005479
2.325,-2.445,1.52,0.3196,0.6804,0.4698,-0.3281,-0.005439
2.325,-2.445,1.53,0.3224,0.6776,0.4758,-0.3226,-0.0054
2.325,-2.445,1.54,0.3252,0.6748,0.4819,-0.3171,-0.005362
2.325,-2.445,1.55,0.3279,0.6721,0.488,-0.3116,-0.005323
2.325,-2.445,1.56,0.3307,0.6693,0.4941,-0.3062,-0.005285
2.325,-2.445,1.57,0.3335,0.6665,0.5003,-0.3008,-0.005247
2.325,-2.445,1.58,0.3362,0.6638,0.5065,-0.2954,-0.00521
2.325,-2.445,1.59,0.339,0.661,0.5128,-0.2901,-0.005173
2.325,-2.445,1.6,0.3417,0.6583,0.5191,-0.2848,-0.005136
2.325,-2.445,1.61,0.3444,0.6556,0.5254,-0.2795,-0.005099
2.325,-2.445,1.62,0.3472,0.6528,0.5318,-0.2743,-0.005062
2.325,-2.445,1.63,0.3499,0.6501,0.5382,-0.2691,-0.005026
2.325,-2.445,1.64,0.3526,0.6474,0.5446,-0.2639,-0.004991
2.325,-2.445,1.65,0.3553,0.6447,0.5511,-0.2588,-0.004955
2.325,-2.445,1.66,0.358,0.642,0.5576,-0.2537,-0.00492
2.325,-2.445,1.67,0.3607,0.6393,0.5641,-0.2486,-0.004885
2.325,-2.445,1.68,0.3633,0.6367,0.5707,-0.2436,-0.00485
2.325,-2.445,1.69,0.366,0.634,0.5773,-0.2386,-0.004816
2.325,-2.445,1.7,0.3687,0.6313,0.5839,-0.2336,-0.004781
2.325,-2.445,1.71,0.3713,0.6287,0.5906,-0.2287,-0.004747
2.325,-2.445,1.72,0.3739,0.6261,0.5973,-0.2238,-0.004714
2.325,-2.445,1.73,0.3766,0.6234,0.604,-0.219,-0.00468
2.325,-2.445,1.74,0.3792,0.6208,0.6107,-0.2141,-0.004647
2.325,-2.445,1.75,0.3818,0.6182,0.6175,-0.2093,-0.004614
2.325,-2.445,1.76,0.3844,0.6156,0.6243,-0.2046,-0.004582
2.325,-2.445,1.77,0.3869,0.6131,0.6312,-0.1999,-0.00455
2.325,-2.445,1.78,0.3895,0.6105,0.638,-0.1952,-0.004518
2.325,-2.445,1.79,0.3921,0.6079,0.6449,-0.1905,-0.004486
2.325,-2.445,1.8,0.3946,0.6054,0.6518,-0.1859,-0.004454
2.33,-2.45,0.3,0.09791,0.9021,0.1085,-0.9644,-0.009596
2.33,-2.45,0.31,0.09862,0.9014,0.1094,-0.9609,-0.009569
2.33,-2.45,0.32,0.09936,0.9006,0.1103,-0.9573,-0.009541
2.33,-2.45,0.33,0.1001,0.8999,0.1113,-0.9537,-0.009512
2.33,-2.45,0.34,0.1009,0.8991,0.1122,-0.9499,-0.009482
2.33,-2.45,0.35,0.1017,0.8983,0.1132,-0.946,-0.009451
2.33,-2.45,0.36,0.1026,0.8974,0.1143,-0.942,-0.00942
2.33,-2.45,0.37,0.1034,0.8966,0.1154,-0.9379,-0.009387
2.33,-2.45,0.38,0.1043,0.8957,0.1165,-0.9338,-0.009354
2.33,-2.45,0.39,0.1052,0.8948,0.1176,-0.9295,-0.009321
2.33,-2.45,0.4,0.1062,0.8938,0.1188,-0.9252,-0.009286
2.33,-2.45,0.41,0.1072,0.8928,0.12,-0.9208,-0.009251
2.33,-2.45,0.42,0.1081,0.8919,0.1213,-0.9163,-0.009215
2.33,-2.45,0.43,0.1092,0.8908,0.1226,-0.9117,-0.009179
2.33,-2.45,0.44,0.1102,0.8898,0.1239,-0.907,-0.009142
2.33,-2.45,0.45,0.1113,0.8887,0.1252,-0.9023,-0.009105
2.33,-2.45,0.46,0.1124,0.8876,0.1266,-0.8975,-0.009066
2.33,-2.45,0.47,0.1135,0.8865,0.1281,-0.8926,-0.009028
2.33,-2.45,0.48,0.1147,0.8853,0.1295,-0.8876,-0.008989
2.33,-2.45,0.49,0.1159,0.8841,0.131,-0.8826,-0.008949
2.33,-2.45,0.5,0.1171,0.8829,0.1326,-0.8775,-0.008909
2.33,-2.45,0.51,0.1183,0.8817,0.1342,-0.8723,-0.008868
2.33,-2.45,0.52,0.1196,0.8804,0.1358,-0.8671,-0.008827
2.33,-2.45,0.53,0.1209,0.8791,0.1375,-0.8618,-0.008786
2.33,-2.45,0.54,0.1222,0.8778,0.1392,-0.8564,-0.008744
2.33,-2.45,0.55,0.1235,0.8765,0.1409,-0.851,-0.008702
2.33,-2.45,0.56,0.1249,0.8751,0.1427,-0.8455,-0.008659
2.33,-2.45,0.57,0.1263,0.8737,0.1446,-0.84,-0.008616
2.33,-2.45,0.58,0.1277,0.8723,0.1464,-0.8344,-0.008572
2.33,-2.45,0.59,0.1292,0.8708,0.1483,-0.8287,-0.008529
2.33,-2.45,0.6,0.1307,0.8693,0.1503,-0.823,-0.008485
2.33,-2.45,0.61,0.1322,0.8678,0.1523,-0.8173,-0.008441
2.33,-2.45,0.62,0.1337,0.8663,0.1543,-0.8115,-0.008396
2.33,-2.45,0.63,0.1353,0.8647,0.1564,-0.8057,-0.008351
2.33,-2.45,0.64,0.1369,0.8631,0.1586,-0.7998,-0.008306
2.33,-2.45,0.65,0.1385,0.8615,0.1607,-0.7939,-0.008261
2.33,-2.45,0.66,0.1401,0.8599,0.163,-0.7879,-0.008215
2.33,-2.45,0.67,0.1418,0.8582,0.1652,-0.7819,-0.00817
2.33,-2.45,0.68,0.1435,0.8565,0.1676,-0.7758,-0.008124
2.33,-2.45,0.69,0.1452,0.8548,0.1699,-0.7698,-0.008078
2.33,-2.45,0.7,0.147,0.853,0.1723,-0.7637,-0.008032
2.33,-2.45,0.71,0.1488,0.8512,0.1748,-0.7575,-0.007985
2.33,-2.45,0.72,0.1506,0.8494,0.1773,-0.7513,-0.007939
2.33,-2.45,0.73,0.1524,0.8476,0.1798,-0.7451,-0.007892
2.33,-2.45,0.74,0.1543,0.8457,0.1824,-0.7389,-0.007846
2.33,-2.45,0.75,0.1562,0.8438,0.1851,-0.7326,-0.007799
2.33,-2.45,0.76,0.1581,0.8419,0.1878,-0.7264,-0.007752
2.33,-2.45,0.77,0.16,0.84,0.1905,-0.72,-0.007705
2.33,-2.45,0.78,0.162,0.838,0.1933,-0.7137,-0.007658
2.33,-2.45,0.79,0.164,0.836,0.1962,-0.7074,-0.007612
2.33,-2.45,0.8,0.166,0.834,0.1991,-0.701,-0.007565
2.33,-2.45,0.81,0.1681,0.8319,0.202,-0.6946,-0.007518
2.33,-2.45,0.82,0.1701,0.8299,0.205,-0.6882,-0.007471
2.33,-2.45,0.83,0.1722,0.8278,0.2081,-0.6818,-0.007424
2.33,-2.45,0.84,0.1743,0.8257,0.2112,-0.6754,-0.007377
2.33,-2.45,0.85,0.1765,0.8235,0.2143,-0.669,-0.00733
2.33,-2.45,0.86,0.1787,0.8213,0.2175,-0.6625,-0.007283
2.33,-2.45,0.87,0.1808,0.8192,0.2208,-0.6561,-0.007236
2.33,-2.45,0.88,0.1831,0.8169,0.2241,-0.6496,-0.00719
2.33,-2.45,0.89,0.1853,0.8147,0.2274,-0.6431,-0.007143
2.33,-2.45,0.9,0.1876,0.8124,0.2309,-0.6367,-0.007097
2.33,-2.45,0.91,0.1898,0.8102,0.2343,-0.6302,-0.00705
2.33,-2.45,0.92,0.1921,0.8079,0.2378,-0.6237,-0.007004
2.33,-2.45,0.93,0.1945,0.8055,0.2414,-0.6172,-0.006957
2.33,-2.45,0.94,0.1968,0.8032,0.245,-0.6108,-0.006911
2.33,-2.45,0.95,0.1992,0.8008,0.2487,-0.6043,-0.006865
2.33,-2.45,0.96,0.2016,0.7984,0.2525,-0.5978,-0.006819
2.33,-2.45,0.97,0.204,0.796,0.2562,-0.5914,-0.006774
2.33,-2.45,0.98,0.2064,0.7936,0.2601,-0.5849,-0.006728
2.33,-2.45,0.99,0.2088,0.7912,0.264,-0.5784,-0.006682
2.33,-2.45,1.0,0.2113,0.7887,0.2679,-0.572,-0.006637
2.33,-2.45,1.01,0.2138,0.7862,0.2719,-0.5656,-0.006592
2.33,-2.45,1.02,0.2163,0.7837,0.276,-0.5591,-0.006547
2.33,-2.45,1.03,0.2188,0.7812,0.2801,-0.5527,-0.006502
2.33,-2.45,1.04,0.2213,0.7787,0.2843,-0.5463,-0.006457
2.33,-2.45,1.05,0.2239,0.7761,0.2885,-0.5399,-0.006413
2.33,-2.45,1.06,0.2264,0.7736,0.2927,-0.5335,-0.006369
2.33,-2.45,1.07,0.229,0.771,0.2971,-0.5271,-0.006324
2.33,-2.45,1.08,0.2316,0.7684,0.3014,-0.5208,-0.006281
2.33,-2.45,1.09,0.2342,0.7658,0.3059,-0.5145,-0.006237
2.33,-2.45,1.1,0.2369,0.7631,0.3104,-0.5081,-0.006193
2.33,-2.45,1.11,0.2395,0.7605,0.3149,-0.5018,-0.00615
2.33,-2.45,1.12,0.2421,0.7579,0.3195,-0.4955,-0.006107
2.33,-2.45,1.13,0.2448,0.7552,0.3241,-0.4893,-0.006064
2.33,-2.45,1.14,0.2475,0.7525,0.3288,-0.483,-0.006021
2.33,-2.45,1.15,0.2501,0.7499,0.3336,-0.4768,-0.005979
2.33,-2.45,1.16,0.2528,0.7472,0.3384,-0.4706,-0.005937
2.33,-2.45,1.17,0.2555,0.7445,0.3433,-0.4644,-0.005895
2.33,-2.45,1.18,0.2583,0.7417,0.3482,-0.4582,-0.005853
2.33,-2.45,1.19,0.261,0.739,0.3531,-0.4521,-0.005811
2.33,-2.45,1.2,0.2637,0.7363,0.3581,-0.4459,-0.00577
2.33,-2.45,1.21,0.2664,0.7336,0.3632,-0.4398,-0.005729
2.33,-2.45,1.22,0.2692,0.7308,0.3683,-0.4338,-0.005688
2.33,-2.45,1.23,0.2719,0.7281,0.3735,-0.4277,-0.005648
2.33,-2.45,1.24,0.2747,0.7253,0.3787,-0.4217,-0.005607
2.33,-2.45,1.25,0.2774,0.7226,0.384,-0.4157,-0.005567
2.33,-2.45,1.26,0.2802,0.7198,0.3893,-0.4097,-0.005527
2.33,-2.45,1.27,0.283,0.717,0.3947,-0.4038,-0.005488
2.33,-2.45,1.28,0.2858,0.7142,0.4001,-0.3979,-0.005448
2.33,-2.45,1.29,0.2885,0.7115,0.4055,-0.392,-0.005409
2.33,-2.45,1.3,0.2913,0.7087,0.4111,-0.3861,-0.00537
2.33,-2.45,1.31,0.2941,0.7059,0.4166,-0.3803,-0.005332
2.33,-2.45,1.32,0.2969,0.7031,0.4222,-0.3745,-0.005293
2.33,-2.45,1.33,0.2997,0.7003,0.4279,-0.3687,-0.005255
2.33,-2.45,1.34,0.3024,0.6976,0.4336,-0.3629,-0.005217
2.33,-2.45,1.35,0.3052,0.6948,0.4393,-0.3572,-0.00518
2.33,-2.45,1.36,0.308,0.692,0.4451,-0.3515,-0.005142
2.33,-2.45,1.37,0.3108,0.6892,0.451,-0.3458,-0.005105
2.33,-2.45,1.38,0.3136,0.6864,0.4569,-0.3402,-0.005068
2.33,-2.45,1.39,0.3164,0.6836,0.4628,-0.3346,-0.005032
2.33,-2.45,1.4,0.3192,0.6808,0.4688,-0.329,-0.004996
2.33,-2.45,1.41,0.3219,0.6781,0.4748,-0.3235,-0.004959
2.33,-2.45,1.42,0.3247,0.6753,0.4808,-0.318,-0.004924
2.33,-2.45,1.43,0.3275,0.6725,0.487,-0.3125,-0.004888
2.33,-2.45,1.44,0.3303,0.6697,0.4931,-0.3071,-0.004853
2.33,-2.45,1.45,0.333,0.667,0.4993,-0.3016,-0.004818
2.33,-2.45,1.46,0.3358,0.6642,0.5055,-0.2963,-0.004783
2.33,-2.45,1.47,0.3385,0.6615,0.5118,-0.2909,-0.004748
2.33,-2.45,1.48,0.3413,0.6587,0.5181,-0.2856,-0.004714
2.33,-2.45,1.49,0.344,0.656,0.5245,-0.2803,-0.00468
2.33,-2.45,1.5,0.3468,0.6532,0.5308,-0.275,-0.004646
2.33,-2.45,1.51,0.3495,0.6505,0.5373,-0.2698,-0.004613
2.33,-2.45,1.52,0.3522,0.6478,0.5437,-0.2646,-0.004579
2.33,-2.45,1.53,0.3549,0.6451,0.5502,-0.2595,-0.004546
2.33,-2.45,1.54,0.3576,0.6424,0.5568,-0.2543,-0.004513
2.33,-2.45,1.55,0.3603,0.6397,0.5633,-0.2492,-0.004481
2.33,-2.45,1.56,0.363,0.637,0.57,-0.2442,-0.004449
2.33,-2.45,1.57,0.3657,0.6343,0.5766,-0.2391,-0.004417
2.33,-2.45,1.58,0.3684,0.6316,0.5833,-0.2341,-0.004385
2.33,-2.45,1.59,0.3711,0.6289,0.59,-0.2292,-0.004353
2.33,-2.45,1.6,0.3737,0.6263,0.5967,-0.2242,-0.004322
2.33,-2.45,1.61,0.3764,0.6236,0.6035,-0.2193,-0.004291
2.33,-2.45,1.62,0.379,0.621,0.6103,-0.2144,-0.00426
2.33,-2.45,1.63,0.3816,0.6184,0.6172,-0.2096,-0.004229
2.33,-2.45,1.64,0.3842,0.6158,0.624,-0.2048,-0.004199
2.33,-2.45,1.65,0.3869,0.6131,0.6309,-0.2,-0.004169
2.33,-2.45,1.66,0.3894,0.6106,0.6379,-0.1953,-0.004139
2.33,-2.45,1.67,0.392,0.608,0.6448,-0.1906,-0.004109
2.33,-2.45,1.68,0.3946,0.6054,0.6518,-0.1859,-0.00408
2.33,-2.45,1.69,0.3972,0.6028,0.6588,-0.1812,-0.004051
2.33,-2.45,1.7,0.3997,0.6003,0.6658,-0.1766,-0.004022
2.33,-2.45,1.71,0.4022,0.5978,0.6729,-0.172,-0.003993
2.33,-2.45,1.72,0.4048,0.5952,0.68,-0.1675,-0.003965
2.33,-2.45,1.73,0.4073,0.5927,0.6871,-0.163,-0.003936
2.33,-2.45,1.74,0.4098,0.5902,0.6943,-0.1585,-0.003908
2.33,-2.45,1.75,0.4123,0.5877,0.7014,-0.154,-0.00388
2.33,-2.45,1.76,0.4147,0.5853,0.7086,-0.1496,-0.003853
2.33,-2.45,1.77,0.4172,0.5828,0.7158,-0.1452,-0.003825
2.33,-2.45,1.78,0.4196,0.5804,0.723,-0.1408,-0.003798
2.33,-2.45,1.79,0.4221,0.5779,0.7303,-0.1365,-0.003771
2.33,-2.45,1.8,0.4245,0.5755,0.7376,-0.1322,-0.003745
2.335,-2.455,0.3,0.1224,0.8776,0.1395,-0.8553,-0.007867
2.335,-2.455,0.31,0.1233,0.8767,0.1406,-0.852,-0.007843
2.335,-2.455,0.32,0.1241,0.8759,0.1417,-0.8486,-0.007818
2.335,-2.455,0.33,0.125,0.875,0.1429,-0.8451,-0.007793
2.335,-2.455,0.34,0.1259,0.8741,0.144,-0.8415,-0.007767
2.335,-2.455,0.35,0.1268,0.8732,0.1453,-0.8379,-0.007741
2.335,-2.455,0.36,0.1278,0.8722,0.1465,-0.8341,-0.007714
2.335,-2.455,0.37,0.1288,0.8712,0.1478,-0.8303,-0.007686
2.335,-2.455,0.38,0.1298,0.8702,0.1492,-0.8263,-0.007658
2.335,-2.455,0.39,0.1308,0.8692,0.1505,-0.8223,-0.00763
2.335,-2.455,0.4,0.1319,0.8681,0.152,-0.8182,-0.007601
2.335,-2.455,0.41,0.133,0.867,0.1534,-0.8141,-0.007572
2.335,-2.455,0.42,0.1342,0.8658,0.1549,-0.8098,-0.007542
2.335,-2.455,0.43,0.1353,0.8647,0.1565,-0.8055,-0.007511
2.335,-2.455,0.44,0.1365,0.8635,0.1581,-0.8011,-0.00748
2.335,-2.455,0.45,0.1377,0.8623,0.1597,-0.7967,-0.007449
2.335,-2.455,0.46,0.139,0.861,0.1614,-0.7921,-0.007417
2.335,-2.455,0.47,0.1402,0.8598,0.1631,-0.7875,-0.007385
2.335,-2.455,0.48,0.1415,0.8585,0.1649,-0.7828,-0.007353
2.335,-2.455,0.49,0.1429,0.8571,0.1667,-0.7781,-0.00732
2.335,-2.455,0.5,0.1442,0.8558,0.1685,-0.7733,-0.007286
2.335,-2.455,0.51,0.1456,0.8544,0.1704,-0.7684,-0.007252
2.335,-2.455,0.52,0.147,0.853,0.1724,-0.7635,-0.007218
2.335,-2.455,0.53,0.1485,0.8515,0.1744,-0.7585,-0.007184
2.335,-2.455,0.54,0.15,0.85,0.1764,-0.7535,-0.007149
2.335,-2.455,0.55,0.1515,0.8485,0.1785,-0.7484,-0.007114
2.335,-2.455,0.56,0.153,0.847,0.1806,-0.7432,-0.007079
2.335,-2.455,0.57,0.1545,0.8455,0.1828,-0.738,-0.007043
2.335,-2.455,0.58,0.1561,0.8439,0.185,-0.7328,-0.007007
2.335,-2.455,0.59,0.1577,0.8423,0.1873,-0.7275,-0.006971
2.335,-2.455,0.6,0.1594,0.8406,0.1896,-0.7221,-0.006935
2.335,-2.455,0.61,0.1611,0.8389,0.192,-0.7167,-0.006898
2.335,-2.455,0.62,0.1628,0.8372,0.1944,-0.7113,-0.006862
2.335,-2.455,0.63,0.1645,0.8355,0.1969,-0.7058,-0.006825
2.335,-2.455,0.64,0.1662,0.8338,0.1994,-0.7003,-0.006787
2.335,-2.455,0.65,0.168,0.832,0.202,-0.6947,-0.00675
2.335,-2.455,0.66,0.1698,0.8302,0.2046,-0.6891,-0.006713
2.335,-2.455,0.67,0.1717,0.8283,0.2073,-0.6835,-0.006675
2.335,-2.455,0.68,0.1735,0.8265,0.21,-0.6778,-0.006637
2.335,-2.455,0.69,0.1754,0.8246,0.2128,-0.6721,-0.006599
2.335,-2.455,0.7,0.1774,0.8226,0.2156,-0.6664,-0.006561
2.335,-2.455,0.71,0.1793,0.8207,0.2185,-0.6606,-0.006523
2.335,-2.455,0.72,0.1813,0.8187,0.2214,-0.6548,-0.006485
2.335,-2.455,0.73,0.1833,0.8167,0.2244,-0.649,-0.006446
2.335,-2.455,0.74,0.1853,0.8147,0.2274,-0.6432,-0.006408
2.335,-2.455,0.75,0.1873,0.8127,0.2305,-0.6373,-0.006369
2.335,-2.455,0.76,0.1894,0.8106,0.2337,-0.6314,-0.006331
2.335,-2.455,0.77,0.1915,0.8085,0.2369,-0.6255,-0.006292
2.335,-2.455,0.78,0.1936,0.8064,0.2401,-0.6196,-0.006254
2.335,-2.455,0.79,0.1958,0.8042,0.2434,-0.6136,-0.006215
2.335,-2.455,0.8,0.1979,0.8021,0.2468,-0.6076,-0.006176
2.335,-2.455,0.81,0.2001,0.7999,0.2502,-0.6017,-0.006138
2.335,-2.455,0.82,0.2024,0.7976,0.2537,-0.5957,-0.006099
2.335,-2.455,0.83,0.2046,0.7954,0.2572,-0.5897,-0.006061
2.335,-2.455,0.84,0.2069,0.7931,0.2608,-0.5837,-0.006022
2.335,-2.455,0.85,0.2091,0.7909,0.2645,-0.5777,-0.005984
2.335,-2.455,0.86,0.2115,0.7885,0.2682,-0.5716,-0.005945
2.335,-2.455,0.87,0.2138,0.7862,0.2719,-0.5656,-0.005907
2.335,-2.455,0.88,0.2161,0.7839,0.2757,-0.5595,-0.005868
2.335,-2.455,0.89,0.2185,0.7815,0.2796,-0.5535,-0.00583
2.335,-2.455,0.9,0.2209,0.7791,0.2835,-0.5475,-0.005792
2.335,-2.455,0.91,0.2233,0.7767,0.2875,-0.5414,-0.005753
2.335,-2.455,0.92,0.2257,0.7743,0.2915,-0.5354,-0.005715
2.335,-2.455,0.93,0.2282,0.7718,0.2956,-0.5293,-0.005677
2.335,-2.455,0.94,0.2306,0.7694,0.2997,-0.5233,-0.005639
2.335,-2.455,0.95,0.2331,0.7669,0.3039,-0.5172,-0.005601
2.335,-2.455,0.96,0.2356,0.7644,0.3082,-0.5112,-0.005564
2.335,-2.455,0.97,0.2381,0.7619,0.3125,-0.5051,-0.005526
2.335,-2.455,0.98,0.2406,0.7594,0.3169,-0.4991,-0.005489
2.335,-2.455,0.99,0.2432,0.7568,0.3213,-0.4931,-0.005451
2.335,-2.455,1.0,0.2457,0.7543,0.3258,-0.4871,-0.005414
2.335,-2.455,1.01,0.2483,0.7517,0.3303,-0.4811,-0.005377
2.335,-2.455,1.02,0.2509,0.7491,0.3349,-0.4751,-0.00534
2.335,-2.455,1.03,0.2535,0.7465,0.3396,-0.4691,-0.005303
2.335,-2.455,1.04,0.2561,0.7439,0.3443,-0.4631,-0.005266
2.335,-2.455,1.05,0.2587,0.7413,0.349,-0.4571,-0.00523
2.335,-2.455,1.06,0.2614,0.7386,0.3538,-0.4512,-0.005193
2.335,-2.455,1.07,0.264,0.736,0.3587,-0.4452,-0.005157
2.335,-2.455,1.08,0.2667,0.7333,0.3636,-0.4393,-0.005121
2.335,-2.455,1.09,0.2693,0.7307,0.3686,-0.4334,-0.005085
2.335,-2.455,1.1,0.272,0.728,0.3737,-0.4275,-0.00505
2.335,-2.455,1.11,0.2747,0.7253,0.3787,-0.4217,-0.005014
2.335,-2.455,1.12,0.2774,0.7226,0.3839,-0.4158,-0.004979
2.335,-2.455,1.13,0.2801,0.7199,0.3891,-0.41,-0.004943
2.335,-2.455,1.14,0.2828,0.7172,0.3943,-0.4041,-0.004908
2.335,-2.455,1.15,0.2855,0.7145,0.3996,-0.3983,-0.004874
2.335,-2.455,1.16,0.2882,0.7118,0.405,-0.3926,-0.004839
2.335,-2.455,1.17,0.291,0.709,0.4104,-0.3868,-0.004804
2.335,-2.455,1.18,0.2937,0.7063,0.4158,-0.3811,-0.00477
2.335,-2.455,1.19,0.2964,0.7036,0.4214,-0.3754,-0.004736
2.335,-2.455,1.2,0.2992,0.7008,0.4269,-0.3697,-0.004702
2.335,-2.455,1.21,0.3019,0.6981,0.4325,-0.364,-0.004668
2.335,-2.455,1.22,0.3047,0.6953,0.4382,-0.3583,-0.004635
2.335,-2.455,1.23,0.3074,0.6926,0.4439,-0.3527,-0.004602
2.335,-2.455,1.24,0.3102,0.6898,0.4497,-0.3471,-0.004568
2.335,-2.455,1.25,0.3129,0.6871,0.4555,-0.3415,-0.004536
2.335,-2.455,1.26,0.3157,0.6843,0.4613,-0.336,-0.004503
2.335,-2.455,1.27,0.3184,0.6816,0.4672,-0.3305,-0.00447
2.335,-2.455,1.28,0.3212,0.6788,0.4732,-0.325,-0.004438
2.335,-2.455,1.29,0.324,0.676,0.4792,-0.3195,-0.004406
2.335,-2.455,1.3,0.3267,0.6733,0.4852,-0.314,-0.004374
2.335,-2.455,1.31,0.3295,0.6705,0.4913,-0.3086,-0.004342
2.335,-2.455,1.32,0.3322,0.6678,0.4975,-0.3032,-0.004311
2.335,-2.455,1.33,0.335,0.665,0.5037,-0.2979,-0.00428
2.335,-2.455,1.34,0.3377,0.6623,0.5099,-0.2925,-0.004249
2.335,-2.455,1.35,0.3404,0.6596,0.5162,-0.2872,-0.004218
2.335,-2.455,1.36,0.3432,0.6568,0.5225,-0.2819,-0.004187
2.335,-2.455,1.37,0.3459,0.6541,0.5288,-0.2767,-0.004157
2.335,-2.455,1.38,0.3486,0.6514,0.5352,-0.2715,-0.004126
2.335,-2.455,1.39,0.3514,0.6486,0.5417,-0.2663,-0.004096
2.335,-2.455,1.4,0.3541,0.6459,0.5482,-0.2611,-0.004067
2.335,-2.455,1.41,0.3568,0.6432,0.5547,-0.2559,-0.004037
2.335,-2.455,1.42,0.3595,0.6405,0.5613,-0.2508,-0.004008
2.335,-2.455,1.43,0.3622,0.6378,0.5679,-0.2458,-0.003978
2.335,-2.455,1.44,0.3649,0.6351,0.5745,-0.2407,-0.003949
2.335,-2.455,1.45,0.3676,0.6324,0.5812,-0.2357,-0.003921
2.335,-2.455,1.46,0.3702,0.6298,0.5879,-0.2307,-0.003892
2.335,-2.455,1.47,0.3729,0.6271,0.5947,-0.2257,-0.003864
2.335,-2.455,1.48,0.3756,0.6244,0.6015,-0.2208,-0.003836
2.335,-2.455,1.49,0.3782,0.6218,0.6083,-0.2159,-0.003808
2.335,-2.455,1.5,0.3809,0.6191,0.6151,-0.211,-0.00378
2.335,-2.455,1.51,0.3835,0.6165,0.622,-0.2062,-0.003752
2.335,-2.455,1.52,0.3861,0.6139,0.629,-0.2014,-0.003725
2.335,-2.455,1.53,0.3887,0.6113,0.6359,-0.1966,-0.003698
2.335,-2.455,1.54,0.3913,0.6087,0.6429,-0.1918,-0.003671
2.335,-2.455,1.55,0.3939,0.6061,0.65,-0.1871,-0.003644
2.335,-2.455,1.56,0.3965,0.6035,0.657,-0.1824,-0.003618
2.335,-2.455,1.57,0.3991,0.6009,0.6641,-0.1778,-0.003592
2.335,-2.455,1.58,0.4016,0.5984,0.6712,-0.1731,-0.003566
2.335,-2.455,1.59,0.4042,0.5958,0.6784,-0.1685,-0.00354
2.335,-2.455,1.6,0.4067,0.5933,0.6855,-0.164,-0.003514
2.335,-2.455,1.61,0.4092,0.5908,0.6928,-0.1594,-0.003488
2.335,-2.455,1.62,0.4118,0.5882,0.7,-0.1549,-0.003463
2.335,-2.455,1.63,0.4143,0.5857,0.7072,-0.1504,-0.003438
2.335,-2.455,1.64,0.4167,0.5833,0.7145,-0.146,-0.003413
2.335,-2.455,1.65,0.4192,0.5808,0.7218,-0.1416,-0.003388
2.335,-2.455,1.66,0.4217,0.5783,0.7292,-0.1372,-0.003364
2.335,-2.455,1.67,0.4241,0.5759,0.7365,-0.1328,-0.00334
2.335,-2.455,1.68,0.4266,0.5734,0.7439,-0.1285,-0.003316
2.335,-2.455,1.69,0.429,0.571,0.7513,-0.1242,-0.003292
2.335,-2.455,1.7,0.4314,0.5686,0.7587,-0.1199,-0.003268
2.335,-2.455,1.71,0.4338,0.5662,0.7662,-0.1157,-0.003244
2.335,-2.455,1.72,0.4362,0.5638,0.7736,-0.1115,-0.003221
2.335,-2.455,1.73,0.4385,0.5615,0.7811,-0.1073,-0.003198
2.335,-2.455,1.74,0.4409,0.5591,0.7886,-0.1031,-0.003175
2.335,-2.455,1.75,0.4432,0.5568,0.7961,-0.09902,-0.003152
2.335,-2.455,1.76,0.4456,0.5544,0.8037,-0.09493,-0.003129
2.335,-2.455,1.77,0.4479,0.5521,0.8112,-0.09087,-0.003107
2.335,-2.455,1.78,0.4502,0.5498,0.8188,-0.08684,-0.003085
2.335,-2.455,1.79,0.4525,0.5475,0.8264,-0.08283,-0.003062
2.335,-2.455,1.8,0.4547,0.5453,0.834,-0.07885,-0.003041
2.34,-2.46,0.3,0.1526,0.8474,0.1801,-0.7445,-0.006128
2.34,-2.46,0.31,0.1535,0.8465,0.1814,-0.7414,-0.006108
2.34,-2.46,0.32,0.1545,0.8455,0.1827,-0.7382,-0.006088
2.34,-2.46,0.33,0.1555,0.8445,0.1841,-0.735,-0.006067
2.34,-2.46,0.34,0.1565,0.8435,0.1855,-0.7316,-0.006046
2.34,-2.46,0.35,0.1575,0.8425,0.187,-0.7282,-0.006025
2.34,-2.46,0.36,0.1586,0.8414,0.1885,-0.7247,-0.006004
2.34,-2.46,0.37,0.1597,0.8403,0.1901,-0.7211,-0.005981
2.34,-2.46,0.38,0.1608,0.8392,0.1917,-0.7174,-0.005959
2.34,-2.46,0.39,0.162,0.838,0.1933,-0.7137,-0.005936
2.34,-2.46,0.4,0.1632,0.8368,0.195,-0.7099,-0.005913
2.34,-2.46,0.41,0.1644,0.8356,0.1968,-0.706,-0.00589
2.34,-2.46,0.42,0.1657,0.8343,0.1986,-0.702,-0.005866
2.34,-2.46,0.43,0.167,0.833,0.2004,-0.698,-0.005841
2.34,-2.46,0.44,0.1683,0.8317,0.2023,-0.6939,-0.005817
2.34,-2.46,0.45,0.1696,0.8304,0.2043,-0.6897,-0.005792
2.34,-2.46,0.46,0.171,0.829,0.2063,-0.6855,-0.005767
2.34,-2.46,0.47,0.1724,0.8276,0.2083,-0.6812,-0.005741
2.34,-2.46,0.48,0.1739,0.8261,0.2104,-0.6769,-0.005715
2.34,-2.46,0.49,0.1753,0.8247,0.2126,-0.6724,-0.005689
2.34,-2.46,0.5,0.1768,0.8232,0.2148,-0.668,-0.005663
2.34,-2.46,0.51,0.1783,0.8217,0.2171,-0.6634,-0.005636
2.34,-2.46,0.52,0.1799,0.8201,0.2194,-0.6588,-0.005609
2.34,-2.46,0.53,0.1815,0.8185,0.2217,-0.6542,-0.005582
2.34,-2.46,0.54,0.1831,0.8169,0.2241,-0.6495,-0.005555
2.34,-2.46,0.55,0.1847,0.8153,0.2266,-0.6447,-0.005527
2.34,-2.46,0.56,0.1864,0.8136,0.2291,-0.6399,-0.005499
2.34,-2.46,0.57,0.1881,0.8119,0.2317,-0.6351,-0.005471
2.34,-2.46,0.58,0.1898,0.8102,0.2343,-0.6302,-0.005443
2.34,-2.46,0.59,0.1916,0.8084,0.237,-0.6252,-0.005415
2.34,-2.46,0.6,0.1934,0.8066,0.2397,-0.6202,-0.005386
2.34,-2.46,0.61,0.1952,0.8048,0.2425,-0.6152,-0.005357
2.34,-2.46,0.62,0.197,0.803,0.2454,-0.6101,-0.005329
2.34,-2.46,0.63,0.1989,0.8011,0.2483,-0.605,-0.0053
2.34,-2.46,0.64,0.2008,0.7992,0.2513,-0.5999,-0.00527
2.34,-2.46,0.65,0.2027,0.7973,0.2543,-0.5947,-0.005241
2.34,-2.46,0.66,0.2047,0.7953,0.2573,-0.5895,-0.005212
2.34,-2.46,0.67,0.2066,0.7934,0.2605,-0.5842,-0.005182
2.34,-2.46,0.68,0.2086,0.7914,0.2637,-0.579,-0.005152
2.34,-2.46,0.69,0.2107,0.7893,0.2669,-0.5737,-0.005123
2.34,-2.46,0.7,0.2127,0.7873,0.2702,-0.5683,-0.005093
2.34,-2.46,0.71,0.2148,0.7852,0.2736,-0.563,-0.005063
2.34,-2.46,0.72,0.2169,0.7831,0.277,-0.5576,-0.005033
2.34,-2.46,0.73,0.219,0.781,0.2804,-0.5521,-0.005003
2.34,-2.46,0.74,0.2212,0.7788,0.284,-0.5467,-0.004973
2.34,-2.46,0.75,0.2233,0.7767,0.2876,-0.5413,-0.004943
2.34,-2.46,0.76,0.2255,0.7745,0.2912,-0.5358,-0.004913
2.34,-2.46,0.77,0.2278,0.7722,0.2949,-0.5303,-0.004882
2.34,-2.46,0.78,0.23,0.77,0.2987,-0.5248,-0.004852
2.34,-2.46,0.79,0.2323,0.7677,0.3025,-0.5193,-0.004822
2.34,-2.46,0.8,0.2345,0.7655,0.3064,-0.5137,-0.004792
2.34,-2.46,0.81,0.2368,0.7632,0.3103,-0.5082,-0.004762
2.34,-2.46,0.82,0.2392,0.7608,0.3143,-0.5026,-0.004731
2.34,-2.46,0.83,0.2415,0.7585,0.3184,-0.497,-0.004701
2.34,-2.46,0.84,0.2439,0.7561,0.3225,-0.4915,-0.004671
2.34,-2.46,0.85,0.2462,0.7538,0.3267,-0.4859,-0.004641
2.34,-2.46,0.86,0.2486,0.7514,0.3309,-0.4803,-0.004611
2.34,-2.46,0.87,0.2511,0.7489,0.3352,-0.4747,-0.004581
2.34,-2.46,0.88,0.2535,0.7465,0.3396,-0.4691,-0.004551
2.34,-2.46,0.89,0.2559,0.7441,0.344,-0.4635,-0.004521
2.34,-2.46,0.9,0.2584,0.7416,0.3485,-0.4579,-0.004491
2.34,-2.46,0.91,0.2609,0.7391,0.353,-0.4522,-0.004461
2.34,-2.46,0.92,0.2634,0.7366,0.3576,-0.4466,-0.004431
2.34,-2.46,0.93,0.2659,0.7341,0.3622,-0.441,-0.004401
2.34,-2.46,0.94,0.2684,0.7316,0.3669,-0.4354,-0.004372
2.34,-2.46,0.95,0.271,0.729,0.3717,-0.4298,-0.004342
2.34,-2.46,0.96,0.2735,0.7265,0.3765,-0.4242,-0.004313
2.34,-2.46,0.97,0.2761,0.7239,0.3814,-0.4186,-0.004283
2.34,-2.46,0.98,0.2787,0.7213,0.3863,-0.413,-0.004254
2.34,-2.46,0.99,0.2813,0.7187,0.3913,-0.4075,-0.004225
2.34,-2.46,1.0,0.2839,0.7161,0.3964,-0.4019,-0.004196
2.34,-2.46,1.01,0.2865,0.7135,0.4015,-0.3963,-0.004167
2.34,-2.46,1.02,0.2891,0.7109,0.4066,-0.3908,-0.004138
2.34,-2.46,1.03,0.2917,0.7083,0.4119,-0.3853,-0.004109
2.34,-2.46,1.04,0.2944,0.7056,0.4171,-0.3797,-0.004081
2.34,-2.46,1.05,0.297,0.703,0.4225,-0.3742,-0.004052
2.34,-2.46,1.06,0.2996,0.7004,0.4279,-0.3687,-0.004024
2.34,-2.46,1.07,0.3023,0.6977,0.4333,-0.3632,-0.003995
2.34,-2.46,1.08,0.305,0.695,0.4388,-0.3577,-0.003967
2.34,-2.46,1.09,0.3076,0.6924,0.4443,-0.3523,-0.003939
2.34,-2.46,1.1,0.3103,0.6897,0.4499,-0.3468,-0.003911
2.34,-2.46,1.11,0.313,0.687,0.4556,-0.3414,-0.003883
2.34,-2.46,1.12,0.3157,0.6843,0.4613,-0.336,-0.003856
2.34,-2.46,1.13,0.3184,0.6816,0.4671,-0.3306,-0.003828
2.34,-2.46,1.14,0.3211,0.6789,0.4729,-0.3252,-0.003801
2.34,-2.46,1.15,0.3238,0.6762,0.4788,-0.3199,-0.003774
2.34,-2.46,1.16,0.3265,0.6735,0.4847,-0.3145,-0.003747
2.34,-2.46,1.17,0.3292,0.6708,0.4907,-0.3092,-0.00372
2.34,-2.46,1.18,0.3319,0.6681,0.4967,-0.3039,-0.003693
2.34,-2.46,1.19,0.3346,0.6654,0.5027,-0.2987,-0.003666
2.34,-2.46,1.2,0.3373,0.6627,0.5089,-0.2934,-0.00364
2.34,-2.46,1.21,0.3399,0.6601,0.515,-0.2882,-0.003614
2.34,-2.46,1.22,0.3426,0.6574,0.5213,-0.283,-0.003587
2.34,-2.46,1.23,0.3453,0.6547,0.5275,-0.2778,-0.003561
2.34,-2.46,1.24,0.348,0.652,0.5338,-0.2726,-0.003536
2.34,-2.46,1.25,0.3507,0.6493,0.5402,-0.2675,-0.00351
2.34,-2.46,1.26,0.3534,0.6466,0.5466,-0.2623,-0.003484
2.34,-2.46,1.27,0.3561,0.6439,0.553,-0.2572,-0.003459
2.34,-2.46,1.28,0.3588,0.6412,0.5595,-0.2522,-0.003434
2.34,-2.46,1.29,0.3615,0.6385,0.5661,-0.2471,-0.003409
2.34,-2.46,1.3,0.3641,0.6359,0.5727,-0.2421,-0.003384
2.34,-2.46,1.31,0.3668,0.6332,0.5793,-0.2371,-0.003359
2.34,-2.46,1.32,0.3695,0.6305,0.5859,-0.2321,-0.003334
2.34,-2.46,1.33,0.3721,0.6279,0.5927,-0.2272,-0.00331
2.34,-2.46,1.34,0.3748,0.6252,0.5994,-0.2223,-0.003286
2.34,-2.46,1.35,0.3774,0.6226,0.6062,-0.2174,-0.003262
2.34,-2.46,1.36,0.38,0.62,0.613,-0.2125,-0.003238
2.34,-2.46,1.37,0.3827,0.6173,0.6199,-0.2077,-0.003214
2.34,-2.46,1.38,0.3853,0.6147,0.6268,-0.2029,-0.00319
2.34,-2.46,1.39,0.3879,0.6121,0.6337,-0.1981,-0.003167
2.34,-2.46,1.4,0.3905,0.6095,0.6407,-0.1933,-0.003144
2.34,-2.46,1.41,0.3931,0.6069,0.6477,-0.1886,-0.003121
2.34,-2.46,1.42,0.3957,0.6043,0.6548,-0.1839,-0.003098
2.34,-2.46,1.43,0.3983,0.6017,0.6619,-0.1792,-0.003075
2.34,-2.46,1.44,0.4008,0.5992,0.669,-0.1746,-0.003052
2.34,-2.46,1.45,0.4034,0.5966,0.6762,-0.1699,-0.00303
2.34,-2.46,1.46,0.4059,0.5941,0.6834,-0.1654,-0.003007
2.34,-2.46,1.47,0.4085,0.5915,0.6906,-0.1608,-0.002985
2.34,-2.46,1.48,0.411,0.589,0.6978,-0.1562,-0.002963
2.34,-2.46,1.49,0.4135,0.5865,0.7051,-0.1517,-0.002941
2.34,-2.46,1.5,0.416,0.584,0.7124,-0.1473,-0.00292
2.34,-2.46,1.51,0.4185,0.5815,0.7198,-0.1428,-0.002898
2.34,-2.46,1.52,0.421,0.579,0.7271,-0.1384,-0.002877
2.34,-2.46,1.53,0.4235,0.5765,0.7345,-0.134,-0.002856
2.34,-2.46,1.54,0.4259,0.5741,0.742,-0.1296,-0.002835
2.34,-2.46,1.55,0.4284,0.5716,0.7494,-0.1253,-0.002814
2.34,-2.46,1.56,0.4308,0.5692,0.7569,-0.121,-0.002793
2.34,-2.46,1.57,0.4332,0.5668,0.7644,-0.1167,-0.002773
2.34,-2.46,1.58,0.4356,0.5644,0.7719,-0.1124,-0.002752
2.34,-2.46,1.59,0.438,0.562,0.7795,-0.1082,-0.002732
2.34,-2.46,1.6,0.4404,0.5596,0.7871,-0.104,-0.002712
2.34,-2.46,1.61,0.4428,0.5572,0.7946,-0.09982,-0.002692
2.34,-2.46,1.62,0.4451,0.5549,0.8023,-0.09568,-0.002672
2.34,-2.46,1.63,0.4475,0.5525,0.8099,-0.09157,-0.002653
2.34,-2.46,1.64,0.4498,0.5502,0.8176,-0.08748,-0.002633
2.34,-2.46,1.65,0.4521,0.5479,0.8252,-0.08342,-0.002614
2.34,-2.46,1.66,0.4544,0.5456,0.8329,-0.07939,-0.002595
2.34,-2.46,1.67,0.4567,0.5433,0.8406,-0.07539,-0.002576
2.34,-2.46,1.68,0.459,0.541,0.8484,-0.07141,-0.002557
2.34,-2.46,1.69,0.4612,0.5388,0.8561,-0.06746,-0.002538
2.34,-2.46,1.7,0.4635,0.5365,0.8639,-0.06355,-0.00252
2.34,-2.46,1.71,0.4657,0.5343,0.8717,-0.05965,-0.002501
2.34,-2.46,1.72,0.4679,0.5321,0.8795,-0.05579,-0.002483
2.34,-2.46,1.73,0.4701,0.5299,0.8873,-0.05195,-0.002465
2.34,-2.46,1.74,0.4723,0.5277,0.8951,-0.04814,-0.002447
2.34,-2.46,1.75,0.4745,0.5255,0.9029,-0.04436,-0.002429
2.34,-2.46,1.76,0.4766,0.5234,0.9107,-0.0406,-0.002411
2.34,-2.46,1.77,0.4788,0.5212,0.9186,-0.03687,-0.002394
2.34,-2.46,1.78,0.4809,0.5191,0.9265,-0.03317,-0.002376
2.34,-2.46,1.79,0.483,0.517,0.9343,-0.0295,-0.002359
2.34,-2.46,1.8,0.4851,0.5149,0.9422,-0.02585,-0.002342
2.345,-2.465,0.3,0.1891,0.8109,0.2332,-0.6322,-0.004373
2.345,-2.465,0.31,0.1901,0.8099,0.2347,-0.6294,-0.00436
2.345,-2.465,0.32,0.1912,0.8088,0.2363,-0.6265,-0.004346
2.345,-2.465,0.33,0.1922,0.8078,0.238,-0.6235,-0.004331
2.345,-2.465,0.34,0.1933,0.8067,0.2397,-0.6204,-0.004317
2.345,-2.465,0.35,0.1945,0.8055,0.2414,-0.6172,-0.004302
2.345,-2.465,0.36,0.1956,0.8044,0.2432,-0.614,-0.004286
2.345,-2.465,0.37,0.1968,0.8032,0.2451,-0.6107,-0.00427
2.345,-2.465,0.38,0.1981,0.8019,0.247,-0.6073,-0.004254
2.345,-2.465,0.39,0.1993,0.8007,0.249,-0.6038,-0.004237
2.345,-2.465,0.4,0.2006,0.7994,0.251,-0.6003,-0.004221
2.345,-2.465,0.41,0.202,0.798,0.2531,-0.5967,-0.004204
2.345,-2.465,0.42,0.2033,0.7967,0.2552,-0.5931,-0.004186
2.345,-2.465,0.43,0.2047,0.7953,0.2574,-0.5893,-0.004169
2.345,-2.465,0.44,0.2062,0.7938,0.2597,-0.5856,-0.004151
2.345,-2.465,0.45,0.2076,0.7924,0.262,-0.5817,-0.004133
2.345,-2.465,0.46,0.2091,0.7909,0.2644,-0.5778,-0.004115
2.345,-2.465,0.47,0.2106,0.7894,0.2668,-0.5738,-0.004096
2.345,-2.465,0.48,0.2122,0.7878,0.2693,-0.5698,-0.004077
2.345,-2.465,0.49,0.2137,0.7863,0.2718,-0.5657,-0.004058
2.345,-2.465,0.5,0.2153,0.7847,0.2744,-0.5616,-0.004039
2.345,-2.465,0.51,0.217,0.783,0.2771,-0.5574,-0.00402
2.345,-2.465,0.52,0.2186,0.7814,0.2798,-0.5531,-0.004
2.345,-2.465,0.53,0.2203,0.7797,0.2826,-0.5488,-0.003981
2.345,-2.465,0.54,0.2221,0.7779,0.2854,-0.5445,-0.003961
2.345,-2.465,0.55,0.2238,0.7762,0.2883,-0.5401,-0.003941
2.345,-2.465,0.56,0.2256,0.7744,0.2913,-0.5356,-0.003921
2.345,-2.465,0.57,0.2274,0.7726,0.2943,-0.5312,-0.003901
2.345,-2.465,0.58,0.2292,0.7708,0.2974,-0.5266,-0.00388
2.345,-2.465,0.59,0.2311,0.7689,0.3006,-0.5221,-0.00386
2.345,-2.465,0.6,0.233,0.767,0.3038,-0.5175,-0.003839
2.345,-2.465,0.61,0.2349,0.7651,0.307,-0.5128,-0.003818
2.345,-2.465,0.62,0.2368,0.7632,0.3104,-0.5081,-0.003798
2.345,-2.465,0.63,0.2388,0.7612,0.3137,-0.5034,-0.003777
2.345,-2.465,0.64,0.2408,0.7592,0.3172,-0.4987,-0.003756
2.345,-2.465,0.65,0.2428,0.7572,0.3207,-0.4939,-0.003735
2.345,-2.465,0.66,0.2449,0.7551,0.3243,-0.4891,-0.003713
2.345,-2.465,0.67,0.2469,0.7531,0.3279,-0.4842,-0.003692
2.345,-2.465,0.68,0.249,0.751,0.3316,-0.4794,-0.003671
2.345,-2.465,0.69,0.2511,0.7489,0.3354,-0.4745,-0.003649
2.345,-2.465,0.7,0.2533,0.7467,0.3392,-0.4696,-0.003628
2.345,-2.465,0.71,0.2554,0.7446,0.3431,-0.4646,-0.003606
2.345,-2.465,0.72,0.2576,0.7424,0.347,-0.4596,-0.003585
2.345,-2.465,0.73,0.2598,0.7402,0.351,-0.4547,-0.003563
2.345,-2.465,0.74,0.262,0.738,0.3551,-0.4496,-0.003542
2.345,-2.465,0.75,0.2643,0.7357,0.3592,-0.4446,-0.00352
2.345,-2.465,0.76,0.2666,0.7334,0.3634,-0.4396,-0.003498
2.345,-2.465,0.77,0.2688,0.7312,0.3677,-0.4345,-0.003477
2.345,-2.465,0.78,0.2711,0.7289,0.372,-0.4294,-0.003455
2.345,-2.465,0.79,0.2735,0.7265,0.3764,-0.4244,-0.003433
2.345,-2.465,0.8,0.2758,0.7242,0.3808,-0.4193,-0.003412
2.345,-2.465,0.81,0.2782,0.7218,0.3853,-0.4142,-0.00339
2.345,-2.465,0.82,0.2805,0.7195,0.3899,-0.409,-0.003368
2.345,-2.465,0.83,0.2829,0.7171,0.3945,-0.4039,-0.003346
2.345,-2.465,0.84,0.2853,0.7147,0.3992,-0.3988,-0.003325
2.345,-2.465,0.85,0.2877,0.7123,0.404,-0.3936,-0.003303
2.345,-2.465,0.86,0.2902,0.7098,0.4088,-0.3885,-0.003281
2.345,-2.465,0.87,0.2926,0.7074,0.4137,-0.3834,-0.00326
2.345,-2.465,0.88,0.2951,0.7049,0.4186,-0.3782,-0.003238
2.345,-2.465,0.89,0.2975,0.7025,0.4236,-0.3731,-0.003217
2.345,-2.465,0.9,0.3,0.7,0.4286,-0.3679,-0.003195
2.345,-2.465,0.91,0.3025,0.6975,0.4338,-0.3628,-0.003174
2.345,-2.465,0.92,0.305,0.695,0.4389,-0.3576,-0.003152
2.345,-2.465,0.93,0.3076,0.6924,0.4442,-0.3525,-0.003131
2.345,-2.465,0.94,0.3101,0.6899,0.4495,-0.3473,-0.00311
2.345,-2.465,0.95,0.3126,0.6874,0.4548,-0.3422,-0.003089
2.345,-2.465,0.96,0.3152,0.6848,0.4602,-0.337,-0.003067
2.345,-2.465,0.97,0.3177,0.6823,0.4657,-0.3319,-0.003046
2.345,-2.465,0.98,0.3203,0.6797,0.4712,-0.3268,-0.003025
2.345,-2.465,0.99,0.3229,0.6771,0.4768,-0.3217,-0.003004
2.345,-2.465,1.0,0.3254,0.6746,0.4824,-0.3166,-0.002983
2.345,-2.465,1.01,0.328,0.672,0.4881,-0.3115,-0.002963
2.345,-2.465,1.02,0.3306,0.6694,0.4939,-0.3064,-0.002942
2.345,-2.465,1.03,0.3332,0.6668,0.4997,-0.3013,-0.002921
2.345,-2.465,1.04,0.3358,0.6642,0.5056,-0.2962,-0.002901
2.345,-2.465,1.05,0.3384,0.6616,0.5115,-0.2912,-0.00288
2.345,-2.465,1.06,0.341,0.659,0.5175,-0.2861,-0.00286
2.345,-2.465,1.07,0.3436,0.6564,0.5235,-0.2811,-0.002839
2.345,-2.465,1.08,0.3462,0.6538,0.5296,-0.2761,-0.002819
2.345,-2.465,1.09,0.3488,0.6512,0.5357,-0.2711,-0.002799
2.345,-2.465,1.1,0.3514,0.6486,0.5419,-0.2661,-0.002779
2.345,-2.465,1.11,0.3541,0.6459,0.5481,-0.2611,-0.002759
2.345,-2.465,1.12,0.3567,0.6433,0.5544,-0.2562,-0.002739
2.345,-2.465,1.13,0.3593,0.6407,0.5607,-0.2512,-0.002719
2.345,-2.465,1.14,0.3619,0.6381,0.5671,-0.2463,-0.0027
2.345,-2.465,1.15,0.3645,0.6355,0.5736,-0.2414,-0.00268
2.345,-2.465,1.16,0.3671,0.6329,0.5801,-0.2365,-0.002661
2.345,-2.465,1.17,0.3697,0.6303,0.5866,-0.2317,-0.002641
2.345,-2.465,1.18,0.3723,0.6277,0.5932,-0.2268,-0.002622
2.345,-2.465,1.19,0.3749,0.6251,0.5998,-0.222,-0.002603
2.345,-2.465,1.2,0.3775,0.6225,0.6065,-0.2172,-0.002584
2.345,-2.465,1.21,0.3801,0.6199,0.6132,-0.2124,-0.002565
2.345,-2.465,1.22,0.3827,0.6173,0.62,-0.2076,-0.002546
2.345,-2.465,1.23,0.3853,0.6147,0.6268,-0.2029,-0.002527
2.345,-2.465,1.24,0.3879,0.6121,0.6336,-0.1982,-0.002509
2.345,-2.465,1.25,0.3904,0.6096,0.6405,-0.1935,-0.00249
2.345,-2.465,1.26,0.393,0.607,0.6474,-0.1888,-0.002472
2.345,-2.465,1.27,0.3956,0.6044,0.6544,-0.1841,-0.002454
2.345,-2.465,1.28,0.3981,0.6019,0.6614,-0.1795,-0.002436
2.345,-2.465,1.29,0.4007,0.5993,0.6685,-0.1749,-0.002418
2.345,-2.465,1.3,0.4032,0.5968,0.6756,-0.1703,-0.0024
2.345,-2.465,1.31,0.4057,0.5943,0.6827,-0.1658,-0.002382
2.345,-2.465,1.32,0.4082,0.5918,0.6899,-0.1612,-0.002364
2.345,-2.465,1.33,0.4108,0.5892,0.6971,-0.1567,-0.002347
2.345,-2.465,1.34,0.4133,0.5867,0.7044,-0.1522,-0.002329
2.345,-2.465,1.35,0.4158,0.5842,0.7116,-0.1477,-0.002312
2.345,-2.465,1.36,0.4183,0.5817,0.719,-0.1433,-0.002295
2.345,-2.465,1.37,0.4207,0.5793,0.7263,-0.1389,-0.002277
2.345,-2.465,1.38,0.4232,0.5768,0.7337,-0.1345,-0.00226
2.345,-2.465,1.39,0.4257,0.5743,0.7411,-0.1301,-0.002244
2.345,-2.465,1.4,0.4281,0.5719,0.7486,-0.1258,-0.002227
2.345,-2.465,1.41,0.4305,0.5695,0.756,-0.1215,-0.00221
2.345,-2.465,1.42,0.433,0.567,0.7635,-0.1172,-0.002194
2.345,-2.465,1.43,0.4354,0.5646,0.7711,-0.1129,-0.002177
2.345,-2.465,1.44,0.4378,0.5622,0.7786,-0.1087,-0.002161
2.345,-2.465,1.45,0.4402,0.5598,0.7862,-0.1044,-0.002145
2.345,-2.465,1.46,0.4425,0.5575,0.7939,-0.1003,-0.002129
2.345,-2.465,1.47,0.4449,0.5551,0.8015,-0.09609,-0.002113
2.345,-2.465,1.48,0.4473,0.5527,0.8092,-0.09196,-0.002097
2.345,-2.465,1.49,0.4496,0.5504,0.8169,-0.08784,-0.002081
2.345,-2.465,1.5,0.4519,0.5481,0.8246,-0.08376,-0.002066
2.345,-2.465,1.51,0.4543,0.5457,0.8323,-0.0797,-0.00205
2.345,-2.465,1.52,0.4566,0.5434,0.8401,-0.07566,-0.002035
2.345,-2.465,1.53,0.4588,0.5412,0.8479,-0.07166,-0.00202
2.345,-2.465,1.54,0.4611,0.5389,0.8557,-0.06768,-0.002004
2.345,-2.465,1.55,0.4634,0.5366,0.8635,-0.06372,-0.001989
2.345,-2.465,1.56,0.4656,0.5344,0.8714,-0.05979,-0.001975
2.345,-2.465,1.57,0.4679,0.5321,0.8793,-0.05589,-0.00196
2.345,-2.465,1.58,0.4701,0.5299,0.8871,-0.05201,-0.001945
2.345,-2.465,1.59,0.4723,0.5277,0.895,-0.04816,-0.00193
2.345,-2.465,1.6,0.4745,0.5255,0.903,-0.04433,-0.001916
2.345,-2.465,1.61,0.4767,0.5233,0.9109,-0.04053,-0.001902
2.345,-2.465,1.62,0.4789,0.5211,0.9188,-0.03676,-0.001887
2.345,-2.465,1.63,0.481,0.519,0.9268,-0.03301,-0.001873
2.345,-2.465,1.64,0.4831,0.5169,0.9348,-0.02929,-0.001859
2.345,-2.465,1.65,0.4853,0.5147,0.9428,-0.02559,-0.001845
2.345,-2.465,1.66,0.4874,0.5126,0.9508,-0.02192,-0.001831
2.345,-2.465,1.67,0.4895,0.5105,0.9588,-0.01828,-0.001818
2.345,-2.465,1.68,0.4916,0.5084,0.9668,-0.01466,-0.001804
2.345,-2.465,1.69,0.4936,0.5064,0.9748,-0.01106,-0.001791
2.345,-2.465,1.7,0.4957,0.5043,0.9829,-0.007495,-0.001777
2.345,-2.465,1.71,0.4977,0.5023,0.9909,-0.003952,-0.001764
2.345,-2.465,1.72,0.4998,0.5002,0.999,-0.0004339,-0.001751
2.345,-2.465,1.73,0.5018,0.4982,1.007,0.003059,-0.001738
2.345,-2.465,1.74,0.5038,0.4962,1.015,0.006527,-0.001725
2.345,-2.465,1.75,0.5057,0.4943,1.023,0.00997,-0.001712
2.345,-2.465,1.76,0.5077,0.4923,1.031,0.01339,-0.001699
2.345,-2.465,1.77,0.5097,0.4903,1.039,0.01678,-0.001687
2.345,-2.465,1.78,0.5116,0.4884,1.047,0.02015,-0.001674
2.345,-2.465,1.79,0.5135,0.4865,1.056,0.02349,-0.001662
2.345,-2.465,1.8,0.5154,0.4846,1.064,0.02681,-0.001649
2.35,-2.47,0.3,0.2324,0.7676,0.3028,-0.5188,-0.002619
2.35,-2.47,0.31,0.2335,0.7665,0.3046,-0.5162,-0.00261
2.35,-2.47,0.32,0.2346,0.7654,0.3065,-0.5136,-0.002602
2.35,-2.47,0.33,0.2357,0.7643,0.3084,-0.5108,-0.002593
2.35,-2.47,0.34,0.2369,0.7631,0.3105,-0.508,-0.002584
2.35,-2.47,0.35,0.2381,0.7619,0.3125,-0.5051,-0.002575
2.35,-2.47,0.36,0.2394,0.7606,0.3147,-0.5021,-0.002566
2.35,-2.47,0.37,0.2406,0.7594,0.3169,-0.4991,-0.002556
2.35,-2.47,0.38,0.2419,0.7581,0.3192,-0.496,-0.002546
2.35,-2.47,0.39,0.2433,0.7567,0.3215,-0.4928,-0.002536
2.35,-2.47,0.4,0.2446,0.7554,0.3239,-0.4896,-0.002526
2.35,-2.47,0.41,0.246,0.754,0.3263,-0.4863,-0.002516
2.35,-2.47,0.42,0.2475,0.7525,0.3289,-0.483,-0.002505
2.35,-2.47,0.43,0.2489,0.7511,0.3315,-0.4796,-0.002495
2.35,-2.47,0.44,0.2504,0.7496,0.3341,-0.4761,-0.002484
2.35,-2.47,0.45,0.252,0.748,0.3368,-0.4726,-0.002473
2.35,-2.47,0.46,0.2535,0.7465,0.3396,-0.469,-0.002462
2.35,-2.47,0.47,0.2551,0.7449,0.3425,-0.4653,-0.002451
2.35,-2.47,0.48,0.2567,0.7433,0.3454,-0.4617,-0.002439
2.35,-2.47,0.49,0.2584,0.7416,0.3484,-0.4579,-0.002428
2.35,-2.47,0.5,0.2601,0.7399,0.3515,-0.4541,-0.002416
2.35,-2.47,0.51,0.2618,0.7382,0.3546,-0.4503,-0.002405
2.35,-2.47,0.52,0.2635,0.7365,0.3578,-0.4464,-0.002393
2.35,-2.47,0.53,0.2652,0.7348,0.361,-0.4425,-0.002381
2.35,-2.47,0.54,0.267,0.733,0.3643,-0.4385,-0.002369
2.35,-2.47,0.55,0.2688,0.7312,0.3677,-0.4345,-0.002357
2.35,-2.47,0.56,0.2707,0.7293,0.3712,-0.4304,-0.002345
2.35,-2.47,0.57,0.2726,0.7274,0.3747,-0.4263,-0.002332
2.35,-2.47,0.58,0.2744,0.7256,0.3783,-0.4222,-0.00232
2.35,-2.47,0.59,0.2764,0.7236,0.3819,-0.418,-0.002308
2.35,-2.47,0.6,0.2783,0.7217,0.3856,-0.4138,-0.002295
2.35,-2.47,0.61,0.2803,0.7197,0.3894,-0.4096,-0.002283
2.35,-2.47,0.62,0.2823,0.7177,0.3933,-0.4053,-0.00227
2.35,-2.47,0.63,0.2843,0.7157,0.3972,-0.401,-0.002257
2.35,-2.47,0.64,0.2863,0.7137,0.4012,-0.3967,-0.002245
2.35,-2.47,0.65,0.2884,0.7116,0.4052,-0.3923,-0.002232
2.35,-2.47,0.66,0.2904,0.7096,0.4093,-0.3879,-0.002219
2.35,-2.47,0.67,0.2925,0.7075,0.4135,-0.3835,-0.002206
2.35,-2.47,0.68,0.2947,0.7053,0.4178,-0.3791,-0.002193
2.35,-2.47,0.69,0.2968,0.7032,0.4221,-0.3746,-0.00218
2.35,-2.47,0.7,0.299,0.701,0.4264,-0.3701,-0.002167
2.35,-2.47,0.71,0.3011,0.6989,0.4309,-0.3656,-0.002154
2.35,-2.47,0.72,0.3033,0.6967,0.4354,-0.3611,-0.002141
2.35,-2.47,0.73,0.3055,0.6945,0.44,-0.3566,-0.002128
2.35,-2.47,0.74,0.3078,0.6922,0.4446,-0.352,-0.002115
2.35,-2.47,0.75,0.31,0.69,0.4493,-0.3474,-0.002102
2.35,-2.47,0.76,0.3123,0.6877,0.4541,-0.3428,-0.002089
2.35,-2.47,0.77,0.3146,0.6854,0.4589,-0.3382,-0.002076
2.35,-2.47,0.78,0.3169,0.6831,0.4639,-0.3336,-0.002063
2.35,-2.47,0.79,0.3192,0.6808,0.4688,-0.329,-0.00205
2.35,-2.47,0.8,0.3215,0.6785,0.4739,-0.3244,-0.002037
2.35,-2.47,0.81,0.3238,0.6762,0.4789,-0.3197,-0.002023
2.35,-2.47,0.82,0.3262,0.6738,0.4841,-0.3151,-0.00201
2.35,-2.47,0.83,0.3286,0.6714,0.4893,-0.3104,-0.001997
2.35,-2.47,0.84,0.3309,0.6691,0.4946,-0.3057,-0.001984
2.35,-2.47,0.85,0.3333,0.6667,0.5,-0.3011,-0.001971
2.35,-2.47,0.86,0.3357,0.6643,0.5054,-0.2964,-0.001958
2.35,-2.47,0.87,0.3381,0.6619,0.5108,-0.2917,-0.001945
2.35,-2.47,0.88,0.3405,0.6595,0.5164,-0.287,-0.001932
2.35,-2.47,0.89,0.343,0.657,0.522,-0.2824,-0.001919
2.35,-2.47,0.9,0.3454,0.6546,0.5276,-0.2777,-0.001906
2.35,-2.47,0.91,0.3478,0.6522,0.5333,-0.273,-0.001893
2.35,-2.47,0.92,0.3503,0.6497,0.5391,-0.2683,-0.00188
2.35,-2.47,0.93,0.3527,0.6473,0.5449,-0.2636,-0.001867
2.35,-2.47,0.94,0.3552,0.6448,0.5508,-0.259,-0.001854
2.35,-2.47,0.95,0.3577,0.6423,0.5568,-0.2543,-0.001841
2.35,-2.47,0.96,0.3601,0.6399,0.5628,-0.2496,-0.001828
2.35,-2.47,0.97,0.3626,0.6374,0.5689,-0.245,-0.001815
2.35,-2.47,0.98,0.3651,0.6349,0.575,-0.2403,-0.001803
2.35,-2.47,0.99,0.3676,0.6324,0.5812,-0.2357,-0.00179
2.35,-2.47,1.0,0.37,0.63,0.5874,-0.2311,-0.001777
2.35,-2.47,1.01,0.3725,0.6275,0.5937,-0.2265,-0.001765
2.35,-2.47,1.02,0.375,0.625,0.6,-0.2218,-0.001752
2.35,-2.47,1.03,0.3775,0.6225,0.6064,-0.2172,-0.001739
2.35,-2.47,1.04,0.38,0.62,0.6129,-0.2126,-0.001727
2.35,-2.47,1.05,0.3825,0.6175,0.6194,-0.2081,-0.001714
2.35,-2.47,1.06,0.385,0.615,0.6259,-0.2035,-0.001702
2.35,-2.47,1.07,0.3874,0.6126,0.6325,-0.1989,-0.00169
2.35,-2.47,1.08,0.3899,0.6101,0.6392,-0.1944,-0.001677
2.35,-2.47,1.09,0.3924,0.6076,0.6459,-0.1899,-0.001665
2.35,-2.47,1.1,0.3949,0.6051,0.6526,-0.1853,-0.001653
2.35,-2.47,1.11,0.3974,0.6026,0.6594,-0.1808,-0.001641
2.35,-2.47,1.12,0.3999,0.6001,0.6663,-0.1764,-0.001629
2.35,-2.47,1.13,0.4023,0.5977,0.6732,-0.1719,-0.001617
2.35,-2.47,1.14,0.4048,0.5952,0.6801,-0.1674,-0.001605
2.35,-2.47,1.15,0.4073,0.5927,0.6871,-0.163,-0.001593
2.35,-2.47,1.16,0.4097,0.5903,0.6941,-0.1586,-0.001581
2.35,-2.47,1.17,0.4122,0.5878,0.7012,-0.1542,-0.001569
2.35,-2.47,1.18,0.4146,0.5854,0.7083,-0.1498,-0.001558
2.35,-2.47,1.19,0.4171,0.5829,0.7154,-0.1454,-0.001546
2.35,-2.47,1.2,0.4195,0.5805,0.7226,-0.1411,-0.001534
2.35,-2.47,1.21,0.4219,0.5781,0.7299,-0.1367,-0.001523
2.35,-2.47,1.22,0.4243,0.5757,0.7372,-0.1324,-0.001511
2.35,-2.47,1.23,0.4268,0.5732,0.7445,-0.1281,-0.0015
2.35,-2.47,1.24,0.4292,0.5708,0.7518,-0.1239,-0.001489
2.35,-2.47,1.25,0.4316,0.5684,0.7592,-0.1196,-0.001477
2.35,-2.47,1.26,0.434,0.566,0.7667,-0.1154,-0.001466
2.35,-2.47,1.27,0.4363,0.5637,0.7741,-0.1112,-0.001455
2.35,-2.47,1.28,0.4387,0.5613,0.7816,-0.107,-0.001444
2.35,-2.47,1.29,0.4411,0.5589,0.7892,-0.1028,-0.001433
2.35,-2.47,1.3,0.4434,0.5566,0.7967,-0.09869,-0.001422
2.35,-2.47,1.31,0.4458,0.5542,0.8043,-0.09457,-0.001411
2.35,-2.47,1.32,0.4481,0.5519,0.812,-0.09047,-0.0014
2.35,-2.47,1.33,0.4504,0.5496,0.8196,-0.08639,-0.00139
2.35,-2.47,1.34,0.4527,0.5473,0.8273,-0.08233,-0.001379
2.35,-2.47,1.35,0.4551,0.5449,0.835,-0.07829,-0.001368
2.35,-2.47,1.36,0.4573,0.5427,0.8428,-0.07428,-0.001358
2.35,-2.47,1.37,0.4596,0.5404,0.8506,-0.07029,-0.001347
2.35,-2.47,1.38,0.4619,0.5381,0.8584,-0.06633,-0.001337
2.35,-2.47,1.39,0.4642,0.5358,0.8662,-0.06238,-0.001327
2.35,-2.47,1.4,0.4664,0.5336,0.8741,-0.05846,-0.001316
2.35,-2.47,1.41,0.4686,0.5314,0.8819,-0.05456,-0.001306
2.35,-2.47,1.42,0.4709,0.5291,0.8898,-0.05069,-0.001296
2.35,-2.47,1.43,0.4731,0.5269,0.8978,-0.04684,-0.001286
2.35,-2.47,1.44,0.4753,0.5247,0.9057,-0.04301,-0.001276
2.35,-2.47,1.45,0.4774,0.5226,0.9137,-0.03921,-0.001266
2.35,-2.47,1.46,0.4796,0.5204,0.9217,-0.03543,-0.001256
2.35,-2.47,1.47,0.4818,0.5182,0.9297,-0.03167,-0.001247
2.35,-2.47,1.48,0.4839,0.5161,0.9377,-0.02794,-0.001237
2.35,-2.47,1.49,0.4861,0.5139,0.9457,-0.02423,-0.001227
2.35,-2.47,1.5,0.4882,0.5118,0.9538,-0.02054,-0.001218
2.35,-2.47,1.51,0.4903,0.5097,0.9619,-0.01688,-0.001208
2.35,-2.47,1.52,0.4924,0.5076,0.97,-0.01324,-0.001199
2.35,-2.47,1.53,0.4945,0.5055,0.9781,-0.009623,-0.00119
2.35,-2.47,1.54,0.4965,0.5035,0.9862,-0.006032,-0.00118
2.35,-2.47,1.55,0.4986,0.5014,0.9943,-0.002465,-0.001171
2.35,-2.47,1.56,0.5006,0.4994,1.002,0.001079,-0.001162
2.35,-2.47,1.57,0.5026,0.4974,1.011,0.004599,-0.001153
2.35,-2.47,1.58,0.5047,0.4953,1.019,0.008095,-0.001144
2.35,-2.47,1.59,0.5067,0.4933,1.027,0.01157,-0.001135
2.35,-2.47,1.6,0.5086,0.4914,1.035,0.01502,-0.001126
2.35,-2.47,1.61,0.5106,0.4894,1.043,0.01844,-0.001117
2.35,-2.47,1.62,0.5126,0.4874,1.052,0.02184,-0.001108
2.35,-2.47,1.63,0.5145,0.4855,1.06,0.02522,-0.0011
2.35,-2.47,1.64,0.5164,0.4836,1.068,0.02858,-0.001091
2.35,-2.47,1.65,0.5184,0.4816,1.076,0.03191,-0.001083
2.35,-2.47,1.66,0.5203,0.4797,1.084,0.03522,-0.001074
2.35,-2.47,1.67,0.5221,0.4779,1.093,0.0385,-0.001066
2.35,-2.47,1.68,0.524,0.476,1.101,0.04176,-0.001057
2.35,-2.47,1.69,0.5259,0.4741,1.109,0.045,-0.001049
2.35,-2.47,1.7,0.5277,0.4723,1.117,0.04822,-0.001041
2.35,-2.47,1.71,0.5296,0.4704,1.126,0.05141,-0.001033
2.35,-2.47,1.72,0.5314,0.4686,1.134,0.05458,-0.001025
2.35,-2.47,1.73,0.5332,0.4668,1.142,0.05772,-0.001017
2.35,-2.47,1.74,0.535,0.465,1.15,0.06085,-0.001009
2.35,-2.47,1.75,0.5367,0.4633,1.159,0.06395,-0.001001
2.35,-2.47,1.76,0.5385,0.4615,1.167,0.06703,-0.0009928
2.35,-2.47,1.77,0.5403,0.4597,1.175,0.07008,-0.000985
2.35,-2.47,1.78,0.542,0.458,1.183,0.07312,-0.0009773
2.35,-2.47,1.79,0.5437,0.4563,1.192,0.07613,-0.0009696
2.35,-2.47,1.8,0.5454,0.4546,1.2,0.07912,-0.000962
2.355,-2.475,0.3,0.2827,0.7173,0.3942,-0.4043,-0.0008659
2.355,-2.475,0.31,0.2838,0.7162,0.3963,-0.4019,-0.0008628
2.355,-2.475,0.32,0.285,0.715,0.3986,-0.3995,-0.0008597
2.355,-2.475,0.33,0.2862,0.7138,0.4009,-0.397,-0.0008565
2.355,-2.475,0.34,0.2874,0.7126,0.4032,-0.3944,-0.0008533
2.355,-2.475,0.35,0.2886,0.7114,0.4057,-0.3918,-0.0008501
2.355,-2.475,0.36,0.2899,0.7101,0.4082,-0.3891,-0.0008469
2.355,-2.475,0.37,0.2912,0.7088,0.4108,-0.3864,-0.0008436
2.355,-2.475,0.38,0.2925,0.7075,0.4135,-0.3836,-0.0008403
2.355,-2.475,0.39,0.2939,0.7061,0.4162,-0.3807,-0.0008369
2.355,-2.475,0.4,0.2953,0.7047,0.419,-0.3778,-0.0008335
2.355,-2.475,0.41,0.2967,0.7033,0.4219,-0.3748,-0.00083
2.355,-2.475,0.42,0.2982,0.7018,0.4248,-0.3718,-0.0008265
2.355,-2.475,0.43,0.2997,0.7003,0.4279,-0.3687,-0.0008229
2.355,-2.475,0.44,0.3012,0.6988,0.431,-0.3656,-0.0008193
2.355,-2.475,0.45,0.3027,0.6973,0.4341,-0.3624,-0.0008157
2.355,-2.475,0.46,0.3043,0.6957,0.4374,-0.3591,-0.000812
2.355,-2.475,0.47,0.3059,0.6941,0.4407,-0.3558,-0.0008082
2.355,-2.475,0.48,0.3075,0.6925,0.4441,-0.3525,-0.0008044
2.355,-2.475,0.49,0.3092,0.6908,0.4476,-0.3491,-0.0008006
2.355,-2.475,0.5,0.3109,0.6891,0.4511,-0.3457,-0.0007967
2.355,-2.475,0.51,0.3126,0.6874,0.4547,-0.3423,-0.0007928
2.355,-2.475,0.52,0.3143,0.6857,0.4584,-0.3388,-0.0007889
2.355,-2.475,0.53,0.3161,0.6839,0.4621,-0.3352,-0.0007849
2.355,-2.475,0.54,0.3179,0.6821,0.466,-0.3316,-0.0007809
2.355,-2.475,0.55,0.3197,0.6803,0.4699,-0.328,-0.0007768
2.355,-2.475,0.56,0.3215,0.6785,0.4738,-0.3244,-0.0007727
2.355,-2.475,0.57,0.3234,0.6766,0.4779,-0.3207,-0.0007686
2.355,-2.475,0.58,0.3252,0.6748,0.482,-0.317,-0.0007645
2.355,-2.475,0.59,0.3271,0.6729,0.4862,-0.3132,-0.0007603
2.355,-2.475,0.6,0.3291,0.6709,0.4904,-0.3094,-0.0007561
2.355,-2.475,0.61,0.331,0.669,0.4948,-0.3056,-0.0007519
2.355,-2.475,0.62,0.333,0.667,0.4992,-0.3018,-0.0007476
2.355,-2.475,0.63,0.3349,0.6651,0.5036,-0.2979,-0.0007433
2.355,-2.475,0.64,0.3369,0.6631,0.5082,-0.294,-0.000739
2.355,-2.475,0.65,0.339,0.661,0.5128,-0.2901,-0.0007347
2.355,-2.475,0.66,0.341,0.659,0.5174,-0.2861,-0.0007303
2.355,-2.475,0.67,0.3431,0.6569,0.5222,-0.2822,-0.000726
2.355,-2.475,0.68,0.3451,0.6549,0.527,-0.2782,-0.0007216
2.355,-2.475,0.69,0.3472,0.6528,0.5319,-0.2742,-0.0007172
2.355,-2.475,0.7,0.3493,0.6507,0.5369,-0.2701,-0.0007127
2.355,-2.475,0.71,0.3514,0.6486,0.5419,-0.2661,-0.0007083
2.355,-2.475,0.72,0.3536,0.6464,0.547,-0.262,-0.0007039
2.355,-2.475,0.73,0.3557,0.6443,0.5521,-0.2579,-0.0006994
2.355,-2.475,0.74,0.3579,0.6421,0.5574,-0.2539,-0.0006949
2.355,-2.475,0.75,0.3601,0.6399,0.5627,-0.2497,-0.0006905
2.355,-2.475,0.76,0.3623,0.6377,0.568,-0.2456,-0.000686
2.355,-2.475,0.77,0.3645,0.6355,0.5735,-0.2415,-0.0006815
2.355,-2.475,0.78,0.3667,0.6333,0.579,-0.2374,-0.000677
2.355,-2.475,0.79,0.3689,0.6311,0.5845,-0.2332,-0.0006725
2.355,-2.475,0.8,0.3711,0.6289,0.5901,-0.229,-0.0006679
2.355,-2.475,0.81,0.3734,0.6266,0.5958,-0.2249,-0.0006634
2.355,-2.475,0.82,0.3756,0.6244,0.6016,-0.2207,-0.0006589
2.355,-2.475,0.83,0.3779,0.6221,0.6074,-0.2165,-0.0006544
2.355,-2.475,0.84,0.3801,0.6199,0.6133,-0.2123,-0.0006498
2.355,-2.475,0.85,0.3824,0.6176,0.6192,-0.2082,-0.0006453
2.355,-2.475,0.86,0.3847,0.6153,0.6252,-0.204,-0.0006408
2.355,-2.475,0.87,0.387,0.613,0.6313,-0.1998,-0.0006363
2.355,-2.475,0.88,0.3893,0.6107,0.6374,-0.1956,-0.0006317
2.355,-2.475,0.89,0.3916,0.6084,0.6436,-0.1914,-0.0006272
2.355,-2.475,0.9,0.3939,0.6061,0.6498,-0.1872,-0.0006227
2.355,-2.475,0.91,0.3962,0.6038,0.6561,-0.183,-0.0006182
2.355,-2.475,0.92,0.3985,0.6015,0.6625,-0.1788,-0.0006137
2.355,-2.475,0.93,0.4008,0.5992,0.6689,-0.1746,-0.0006092
2.355,-2.475,0.94,0.4031,0.5969,0.6754,-0.1705,-0.0006047
2.355,-2.475,0.95,0.4054,0.5946,0.6819,-0.1663,-0.0006002
2.355,-2.475,0.96,0.4077,0.5923,0.6885,-0.1621,-0.0005957
2.355,-2.475,0.97,0.4101,0.5899,0.6951,-0.1579,-0.0005912
2.355,-2.475,0.98,0.4124,0.5876,0.7018,-0.1538,-0.0005867
2.355,-2.475,0.99,0.4147,0.5853,0.7085,-0.1496,-0.0005823
2.355,-2.475,1.0,0.417,0.583,0.7153,-0.1455,-0.0005778
2.355,-2.475,1.01,0.4193,0.5807,0.7222,-0.1414,-0.0005734
2.355,-2.475,1.02,0.4217,0.5783,0.7291,-0.1372,-0.0005689
2.355,-2.475,1.03,0.424,0.576,0.736,-0.1331,-0.0005645
2.355,-2.475,1.04,0.4263,0.5737,0.743,-0.129,-0.0005601
2.355,-2.475,1.05,0.4286,0.5714,0.75,-0.1249,-0.0005557
2.355,-2.475,1.06,0.4309,0.5691,0.7571,-0.1208,-0.0005514
2.355,-2.475,1.07,0.4332,0.5668,0.7643,-0.1168,-0.000547
2.355,-2.475,1.08,0.4355,0.5645,0.7714,-0.1127,-0.0005426
2.355,-2.475,1.09,0.4378,0.5622,0.7787,-0.1086,-0.0005383
2.355,-2.475,1.1,0.4401,0.5599,0.7859,-0.1046,-0.000534
2.355,-2.475,1.11,0.4424,0.5576,0.7933,-0.1006,-0.0005297
2.355,-2.475,1.12,0.4446,0.5554,0.8006,-0.09658,-0.0005254
2.355,-2.475,1.13,0.4469,0.5531,0.808,-0.09259,-0.0005211
2.355,-2.475,1.14,0.4492,0.5508,0.8154,-0.08861,-0.0005168
2.355,-2.475,1.15,0.4514,0.5486,0.8229,-0.08465,-0.0005126
2.355,-2.475,1.16,0.4537,0.5463,0.8304,-0.0807,-0.0005084
2.355,-2.475,1.17,0.4559,0.5441,0.838,-0.07677,-0.0005041
2.355,-2.475,1.18,0.4582,0.5418,0.8456,-0.07286,-0.0004999
2.355,-2.475,1.19,0.4604,0.5396,0.8532,-0.06896,-0.0004958
2.355,-2.475,1.2,0.4626,0.5374,0.8608,-0.06508,-0.0004916
2.355,-2.475,1.21,0.4648,0.5352,0.8685,-0.06121,-0.0004875
2.355,-2.475,1.22,0.467,0.533,0.8763,-0.05737,-0.0004834
2.355,-2.475,1.23,0.4692,0.5308,0.884,-0.05354,-0.0004793
2.355,-2.475,1.24,0.4714,0.5286,0.8918,-0.04973,-0.0004752
2.355,-2.475,1.25,0.4736,0.5264,0.8996,-0.04594,-0.0004711
2.355,-2.475,1.26,0.4757,0.5243,0.9075,-0.04216,-0.0004671
2.355,-2.475,1.27,0.4779,0.5221,0.9154,-0.03841,-0.000463
2.355,-2.475,1.28,0.4801,0.5199,0.9233,-0.03467,-0.000459
2.355,-2.475,1.29,0.4822,0.5178,0.9312,-0.03096,-0.0004551
2.355,-2.475,1.3,0.4843,0.5157,0.9392,-0.02726,-0.0004511
2.355,-2.475,1.31,0.4864,0.5136,0.9471,-0.02358,-0.0004471
2.355,-2.475,1.32,0.4885,0.5115,0.9552,-0.01993,-0.0004432
2.355,-2.475,1.33,0.4906,0.5094,0.9632,-0.01629,-0.0004393
2.355,-2.475,1.34,0.4927,0.5073,0.9712,-0.01267,-0.0004354
2.355,-2.475,1.35,0.4948,0.5052,0.9793,-0.009075,-0.0004316
2.355,-2.475,1.36,0.4968,0.5032,0.9874,-0.005498,-0.0004277
2.355,-2.475,1.37,0.4989,0.5011,0.9955,-0.001942,-0.0004239
2.355,-2.475,1.38,0.5009,0.4991,1.004,0.001594,-0.0004201
2.355,-2.475,1.39,0.5029,0.4971,1.012,0.005108,-0.0004164
2.355,-2.475,1.4,0.505,0.495,1.02,0.008603,-0.0004126
2.355,-2.475,1.41,0.507,0.493,1.028,0.01208,-0.0004089
2.355,-2.475,1.42,0.5089,0.4911,1.036,0.01553,-0.0004052
2.355,-2.475,1.43,0.5109,0.4891,1.045,0.01896,-0.0004015
2.355,-2.475,1.44,0.5129,0.4871,1.053,0.02237,-0.0003978
2.355,-2.475,1.45,0.5148,0.4852,1.061,0.02576,-0.0003942
2.355,-2.475,1.46,0.5168,0.4832,1.069,0.02913,-0.0003906
2.355,-2.475,1.47,0.5187,0.4813,1.078,0.03247,-0.000387
2.355,-2.475,1.48,0.5206,0.4794,1.086,0.0358,-0.0003834
2.355,-2.475,1.49,0.5225,0.4775,1.094,0.0391,-0.0003798
2.355,-2.475,1.5,0.5244,0.4756,1.103,0.04238,-0.0003763
2.355,-2.475,1.51,0.5263,0.4737,1.111,0.04565,-0.0003728
2.355,-2.475,1.52,0.5281,0.4719,1.119,0.04889,-0.0003693
2.355,-2.475,1.53,0.53,0.47,1.127,0.0521,-0.0003658
2.355,-2.475,1.54,0.5318,0.4682,1.136,0.0553,-0.0003624
2.355,-2.475,1.55,0.5336,0.4664,1.144,0.05848,-0.000359
2.355,-2.475,1.56,0.5354,0.4646,1.152,0.06163,-0.0003556
2.355,-2.475,1.57,0.5372,0.4628,1.161,0.06477,-0.0003522
2.355,-2.475,1.58,0.539,0.461,1.169,0.06788,-0.0003488
2.355,-2.475,1.59,0.5408,0.4592,1.178,0.07097,-0.0003455
2.355,-2.475,1.6,0.5425,0.4575,1.186,0.07404,-0.0003422
2.355,-2.475,1.61,0.5443,0.4557,1.194,0.07709,-0.0003389
2.355,-2.475,1.62,0.546,0.454,1.203,0.08012,-0.0003356
2.355,-2.475,1.63,0.5477,0.4523,1.211,0.08312,-0.0003324
2.355,-2.475,1.64,0.5494,0.4506,1.219,0.08611,-0.0003291
2.355,-2.475,1.65,0.5511,0.4489,1.228,0.08907,-0.0003259
2.355,-2.475,1.66,0.5528,0.4472,1.236,0.09201,-0.0003228
2.355,-2.475,1.67,0.5544,0.4456,1.244,0.09494,-0.0003196
2.355,-2.475,1.68,0.5561,0.4439,1.253,0.09784,-0.0003165
2.355,-2.475,1.69,0.5577,0.4423,1.261,0.1007,-0.0003134
2.355,-2.475,1.7,0.5593,0.4407,1.269,0.1036,-0.0003103
2.355,-2.475,1.71,0.561,0.439,1.278,0.1064,-0.0003072
2.355,-2.475,1.72,0.5626,0.4374,1.286,0.1092,-0.0003041
2.355,-2.475,1.73,0.5641,0.4359,1.294,0.112,-0.0003011
2.355,-2.475,1.74,0.5657,0.4343,1.303,0.1148,-0.0002981
2.355,-2.475,1.75,0.5673,0.4327,1.311,0.1176,-0.0002951
2.355,-2.475,1.76,0.5688,0.4312,1.319,0.1203,-0.0002921
2.355,-2.475,1.77,0.5704,0.4296,1.327,0.123,-0.0002892
2.355,-2.475,1.78,0.5719,0.4281,1.336,0.1257,-0.0002863
2.355,-2.475,1.79,0.5734,0.4266,1.344,0.1284,-0.0002834
2.355,-2.475,1.8,0.5749,0.4251,1.352,0.1311,-0.0002805
2.36,-2.48,0.3,0.3398,0.6602,0.5148,-0.2884,0.0008853
2.36,-2.48,0.31,0.3409,0.6591,0.5173,-0.2863,0.0008825
2.36,-2.48,0.32,0.342,0.658,0.5199,-0.2841,0.0008795
2.36,-2.48,0.33,0.3432,0.6568,0.5225,-0.2819,0.0008765
2.36,-2.48,0.34,0.3444,0.6556,0.5253,-0.2796,0.0008734
2.36,-2.48,0.35,0.3456,0.6544,0.5281,-0.2773,0.0008703
2.36,-2.48,0.36,0.3468,0.6532,0.531,-0.2749,0.000867
2.36,-2.48,0.37,0.3481,0.6519,0.534,-0.2724,0.0008638
2.36,-2.48,0.38,0.3494,0.6506,0.5371,-0.2699,0.0008604
2.36,-2.48,0.39,0.3508,0.6492,0.5403,-0.2674,0.000857
2.36,-2.48,0.4,0.3521,0.6479,0.5435,-0.2648,0.0008535
2.36,-2.48,0.41,0.3535,0.6465,0.5468,-0.2622,0.00085
2.36,-2.48,0.42,0.3549,0.6451,0.5502,-0.2595,0.0008464
2.36,-2.48,0.43,0.3564,0.6436,0.5537,-0.2567,0.0008427
2.36,-2.48,0.44,0.3578,0.6422,0.5572,-0.254,0.000839
2.36,-2.48,0.45,0.3593,0.6407,0.5609,-0.2511,0.0008353
2.36,-2.48,0.46,0.3609,0.6391,0.5646,-0.2483,0.0008315
2.36,-2.48,0.47,0.3624,0.6376,0.5684,-0.2454,0.0008277
2.36,-2.48,0.48,0.364,0.636,0.5722,-0.2424,0.0008239
2.36,-2.48,0.49,0.3656,0.6344,0.5762,-0.2394,0.00082
2.36,-2.48,0.5,0.3672,0.6328,0.5802,-0.2364,0.0008161
2.36,-2.48,0.51,0.3688,0.6312,0.5843,-0.2333,0.0008122
2.36,-2.48,0.52,0.3705,0.6295,0.5885,-0.2302,0.0008082
2.36,-2.48,0.53,0.3722,0.6278,0.5928,-0.2271,0.0008042
2.36,-2.48,0.54,0.3739,0.6261,0.5971,-0.2239,0.0008002
2.36,-2.48,0.55,0.3756,0.6244,0.6015,-0.2207,0.0007962
2.36,-2.48,0.56,0.3773,0.6227,0.606,-0.2175,0.0007922
2.36,-2.48,0.57,0.3791,0.6209,0.6106,-0.2143,0.0007881
2.36,-2.48,0.58,0.3809,0.6191,0.6152,-0.211,0.0007841
2.36,-2.48,0.59,0.3827,0.6173,0.6199,-0.2077,0.00078
2.36,-2.48,0.6,0.3845,0.6155,0.6247,-0.2043,0.0007759
2.36,-2.48,0.61,0.3864,0.6136,0.6296,-0.2009,0.0007718
2.36,-2.48,0.62,0.3882,0.6118,0.6345,-0.1975,0.0007677
2.36,-2.48,0.63,0.3901,0.6099,0.6396,-0.1941,0.0007635
2.36,-2.48,0.64,0.392,0.608,0.6446,-0.1907,0.0007594
2.36,-2.48,0.65,0.3939,0.6061,0.6498,-0.1872,0.0007553
2.36,-2.48,0.66,0.3958,0.6042,0.655,-0.1837,0.0007511
2.36,-2.48,0.67,0.3977,0.6023,0.6603,-0.1802,0.000747
2.36,-2.48,0.68,0.3997,0.6003,0.6657,-0.1767,0.0007428
2.36,-2.48,0.69,0.4016,0.5984,0.6712,-0.1732,0.0007387
2.36,-2.48,0.7,0.4036,0.5964,0.6767,-0.1696,0.0007345
2.36,-2.48,0.71,0.4056,0.5944,0.6823,-0.1661,0.0007303
2.36,-2.48,0.72,0.4076,0.5924,0.6879,-0.1625,0.0007262
2.36,-2.48,0.73,0.4096,0.5904,0.6936,-0.1589,0.000722
2.36,-2.48,0.74,0.4116,0.5884,0.6994,-0.1553,0.0007179
2.36,-2.48,0.75,0.4136,0.5864,0.7053,-0.1516,0.0007137
2.36,-2.48,0.76,0.4156,0.5844,0.7112,-0.148,0.0007096
2.36,-2.48,0.77,0.4177,0.5823,0.7172,-0.1444,0.0007055
2.36,-2.48,0.78,0.4197,0.5803,0.7232,-0.1407,0.0007013
2.36,-2.48,0.79,0.4217,0.5783,0.7294,-0.1371,0.0006972
2.36,-2.48,0.8,0.4238,0.5762,0.7355,-0.1334,0.0006931
2.36,-2.48,0.81,0.4259,0.5741,0.7418,-0.1297,0.000689
2.36,-2.48,0.82,0.4279,0.5721,0.7481,-0.1261,0.0006849
2.36,-2.48,0.83,0.43,0.57,0.7544,-0.1224,0.0006808
2.36,-2.48,0.84,0.4321,0.5679,0.7609,-0.1187,0.0006768
2.36,-2.48,0.85,0.4342,0.5658,0.7674,-0.115,0.0006727
2.36,-2.48,0.86,0.4363,0.5637,0.7739,-0.1113,0.0006687
2.36,-2.48,0.87,0.4384,0.5616,0.7805,-0.1076,0.0006647
2.36,-2.48,0.88,0.4405,0.5595,0.7872,-0.1039,0.0006607
2.36,-2.48,0.89,0.4425,0.5575,0.7939,-0.1002,0.0006567
2.36,-2.48,0.9,0.4446,0.5554,0.8007,-0.09656,0.0006527
2.36,-2.48,0.91,0.4467,0.5533,0.8075,-0.09287,0.0006487
2.36,-2.48,0.92,0.4488,0.5512,0.8144,-0.08918,0.0006448
2.36,-2.48,0.93,0.4509,0.5491,0.8213,-0.0855,0.0006409
2.36,-2.48,0.94,0.453,0.547,0.8283,-0.08182,0.000637
2.36,-2.48,0.95,0.4551,0.5449,0.8353,-0.07815,0.0006331
2.36,-2.48,0.96,0.4572,0.5428,0.8424,-0.07448,0.0006293
2.36,-2.48,0.97,0.4593,0.5407,0.8495,-0.07082,0.0006254
2.36,-2.48,0.98,0.4614,0.5386,0.8567,-0.06716,0.0006216
2.36,-2.48,0.99,0.4635,0.5365,0.864,-0.06351,0.0006178
2.36,-2.48,1.0,0.4656,0.5344,0.8712,-0.05987,0.0006141
2.36,-2.48,1.01,0.4677,0.5323,0.8786,-0.05623,0.0006103
2.36,-2.48,1.02,0.4698,0.5302,0.8859,-0.0526,0.0006066
2.36,-2.48,1.03,0.4718,0.5282,0.8933,-0.04899,0.0006029
2.36,-2.48,1.04,0.4739,0.5261,0.9008,-0.04538,0.0005992
2.36,-2.48,1.05,0.476,0.524,0.9083,-0.04178,0.0005956
2.36,-2.48,1.06,0.478,0.522,0.9158,-0.03819,0.0005919
2.36,-2.48,1.07,0.4801,0.5199,0.9234,-0.03461,0.0005883
2.36,-2.48,1.08,0.4821,0.5179,0.931,-0.03104,0.0005848
2.36,-2.48,1.09,0.4842,0.5158,0.9387,-0.02748,0.0005812
2.36,-2.48,1.1,0.4862,0.5138,0.9464,-0.02394,0.0005777
2.36,-2.48,1.11,0.4883,0.5117,0.9541,-0.02041,0.0005742
2.36,-2.48,1.12,0.4903,0.5097,0.9619,-0.01689,0.0005707
2.36,-2.48,1.13,0.4923,0.5077,0.9697,-0.01338,0.0005673
2.36,-2.48,1.14,0.4943,0.5057,0.9775,-0.009888,0.0005639
2.36,-2.48,1.15,0.4963,0.5037,0.9854,-0.006409,0.0005605
2.36,-2.48,1.16,0.4983,0.5017,0.9932,-0.002944,0.0005571
2.36,-2.48,1.17,0.5003,0.4997,1.001,0.0005075,0.0005538
2.36,-2.48,1.18,0.5023,0.4977,1.009,0.003944,0.0005505
2.36,-2.48,1.19,0.5042,0.4958,1.017,0.007365,0.0005472
2.36,-2.48,1.2,0.5062,0.4938,1.025,0.01077,0.0005439
2.36,-2.48,1.21,0.5082,0.4918,1.033,0.01416,0.0005407
2.36,-2.48,1.22,0.5101,0.4899,1.041,0.01754,0.0005375
2.36,-2.48,1.23,0.512,0.488,1.049,0.0209,0.0005343
2.36,-2.48,1.24,0.514,0.486,1.057,0.02424,0.0005312
2.36,-2.48,1.25,0.5159,0.4841,1.066,0.02757,0.0005281
2.36,-2.48,1.26,0.5178,0.4822,1.074,0.03088,0.000525
2.36,-2.48,1.27,0.5197,0.4803,1.082,0.03417,0.0005219
2.36,-2.48,1.28,0.5215,0.4785,1.09,0.03745,0.0005189
2.36,-2.48,1.29,0.5234,0.4766,1.098,0.04071,0.0005159
2.36,-2.48,1.3,0.5253,0.4747,1.106,0.04395,0.0005129
2.36,-2.48,1.31,0.5271,0.4729,1.115,0.04718,0.0005099
2.36,-2.48,1.32,0.529,0.471,1.123,0.05038,0.000507
2.36,-2.48,1.33,0.5308,0.4692,1.131,0.05357,0.0005041
2.36,-2.48,1.34,0.5326,0.4674,1.14,0.05674,0.0005012
2.36,-2.48,1.35,0.5344,0.4656,1.148,0.0599,0.0004984
2.36,-2.48,1.36,0.5362,0.4638,1.156,0.06303,0.0004956
2.36,-2.48,1.37,0.538,0.462,1.165,0.06615,0.0004928
2.36,-2.48,1.38,0.5398,0.4602,1.173,0.06925,0.00049
2.36,-2.48,1.39,0.5415,0.4585,1.181,0.07233,0.0004873
2.36,-2.48,1.4,0.5433,0.4567,1.19,0.0754,0.0004845
2.36,-2.48,1.41,0.545,0.455,1.198,0.07844,0.0004818
2.36,-2.48,1.42,0.5468,0.4532,1.206,0.08147,0.0004792
2.36,-2.48,1.43,0.5485,0.4515,1.215,0.08447,0.0004765
2.36,-2.48,1.44,0.5502,0.4498,1.223,0.08746,0.0004739
2.36,-2.48,1.45,0.5519,0.4481,1.231,0.09043,0.0004713
2.36,-2.48,1.46,0.5535,0.4465,1.24,0.09338,0.0004688
2.36,-2.48,1.47,0.5552,0.4448,1.248,0.09631,0.0004662
2.36,-2.48,1.48,0.5569,0.4431,1.257,0.09923,0.0004637
2.36,-2.48,1.49,0.5585,0.4415,1.265,0.1021,0.0004612
2.36,-2.48,1.5,0.5601,0.4399,1.274,0.105,0.0004588
2.36,-2.48,1.51,0.5618,0.4382,1.282,0.1079,0.0004563
2.36,-2.48,1.52,0.5634,0.4366,1.29,0.1107,0.0004539
2.36,-2.48,1.53,0.565,0.435,1.299,0.1135,0.0004515
2.36,-2.48,1.54,0.5666,0.4334,1.307,0.1163,0.0004492
2.36,-2.48,1.55,0.5681,0.4319,1.316,0.1191,0.0004468
2.36,-2.48,1.56,0.5697,0.4303,1.324,0.1219,0.0004445
2.36,-2.48,1.57,0.5712,0.4288,1.332,0.1246,0.0004422
2.36,-2.48,1.58,0.5728,0.4272,1.341,0.1273,0.0004399
2.36,-2.48,1.59,0.5743,0.4257,1.349,0.13,0.0004377
2.36,-2.48,1.6,0.5758,0.4242,1.357,0.1327,0.0004355
2.36,-2.48,1.61,0.5773,0.4227,1.366,0.1354,0.0004332
2.36,-2.48,1.62,0.5788,0.4212,1.374,0.138,0.0004311
2.36,-2.48,1.63,0.5803,0.4197,1.383,0.1407,0.0004289
2.36,-2.48,1.64,0.5817,0.4183,1.391,0.1433,0.0004268
2.36,-2.48,1.65,0.5832,0.4168,1.399,0.1459,0.0004246
2.36,-2.48,1.66,0.5846,0.4154,1.408,0.1485,0.0004226
2.36,-2.48,1.67,0.5861,0.4139,1.416,0.151,0.0004205
2.36,-2.48,1.68,0.5875,0.4125,1.424,0.1536,0.0004184
2.36,-2.48,1.69,0.5889,0.4111,1.432,0.1561,0.0004164
2.36,-2.48,1.7,0.5903,0.4097,1.441,0.1586,0.0004144
2.36,-2.48,1.71,0.5917,0.4083,1.449,0.1611,0.0004124
2.36,-2.48,1.72,0.593,0.407,1.457,0.1635,0.0004104
2.36,-2.48,1.73,0.5944,0.4056,1.466,0.166,0.0004085
2.36,-2.48,1.74,0.5958,0.4042,1.474,0.1684,0.0004065
2.36,-2.48,1.75,0.5971,0.4029,1.482,0.1708,0.0004046
2.36,-2.48,1.76,0.5984,0.4016,1.49,0.1732,0.0004027
2.36,-2.48,1.77,0.5997,0.4003,1.498,0.1756,0.0004009
2.36,-2.48,1.78,0.601,0.399,1.507,0.178,0.000399
2.36,-2.48,1.79,0.6023,0.3977,1.515,0.1803,0.0003972
2.36,-2.48,1.8,0.6036,0.3964,1.523,0.1826,0.0003954
2.365,-2.485,0.3,0.4027,0.5973,0.6743,-0.1711,0.002626
2.365,-2.485,0.31,0.4038,0.5962,0.6772,-0.1693,0.002617
2.365,-2.485,0.32,0.4048,0.5952,0.6801,-0.1674,0.002608
2.365,-2.485,0.33,0.4059,0.5941,0.6831,-0.1655,0.002599
2.365,-2.485,0.34,0.407,0.593,0.6862,-0.1635,0.002589
2.365,-2.485,0.35,0.4081,0.5919,0.6894,-0.1615,0.00258
2.365,-2.485,0.36,0.4092,0.5908,0.6927,-0.1595,0.00257
2.365,-2.485,0.37,0.4104,0.5896,0.6961,-0.1574,0.00256
2.365,-2.485,0.38,0.4116,0.5884,0.6995,-0.1552,0.00255
2.365,-2.485,0.39,0.4128,0.5872,0.7031,-0.153,0.00254
2.365,-2.485,0.4,0.4141,0.5859,0.7067,-0.1508,0.002529
2.365,-2.485,0.41,0.4153,0.5847,0.7104,-0.1485,0.002519
2.365,-2.485,0.42,0.4166,0.5834,0.7142,-0.1462,0.002508
2.365,-2.485,0.43,0.418,0.582,0.7181,-0.1438,0.002497
2.365,-2.485,0.44,0.4193,0.5807,0.7221,-0.1414,0.002487
2.365,-2.485,0.45,0.4207,0.5793,0.7262,-0.139,0.002476
2.365,-2.485,0.46,0.4221,0.5779,0.7303,-0.1365,0.002464
2.365,-2.485,0.47,0.4235,0.5765,0.7345,-0.134,0.002453
2.365,-2.485,0.48,0.4249,0.5751,0.7389,-0.1314,0.002442
2.365,-2.485,0.49,0.4264,0.5736,0.7433,-0.1289,0.00243
2.365,-2.485,0.5,0.4278,0.5722,0.7477,-0.1263,0.002419
2.365,-2.485,0.51,0.4293,0.5707,0.7523,-0.1236,0.002407
2.365,-2.485,0.52,0.4308,0.5692,0.7569,-0.1209,0.002395
2.365,-2.485,0.53,0.4324,0.5676,0.7617,-0.1182,0.002383
2.365,-2.485,0.54,0.4339,0.5661,0.7665,-0.1155,0.002371
2.365,-2.485,0.55,0.4355,0.5645,0.7714,-0.1127,0.002359
2.365,-2.485,0.56,0.437,0.563,0.7763,-0.11,0.002347
2.365,-2.485,0.57,0.4386,0.5614,0.7814,-0.1071,0.002335
2.365,-2.485,0.58,0.4402,0.5598,0.7865,-0.1043,0.002323
2.365,-2.485,0.59,0.4419,0.5581,0.7917,-0.1015,0.002311
2.365,-2.485,0.6,0.4435,0.5565,0.7969,-0.09857,0.002298
2.365,-2.485,0.61,0.4452,0.5548,0.8023,-0.09566,0.002286
2.365,-2.485,0.62,0.4468,0.5532,0.8077,-0.09274,0.002273
2.365,-2.485,0.63,0.4485,0.5515,0.8132,-0.08979,0.002261
2.365,-2.485,0.64,0.4502,0.5498,0.8188,-0.08683,0.002248
2.365,-2.485,0.65,0.4519,0.5481,0.8244,-0.08384,0.002236
2.365,-2.485,0.66,0.4536,0.5464,0.8302,-0.08084,0.002223
2.365,-2.485,0.67,0.4553,0.5447,0.8359,-0.07782,0.002211
2.365,-2.485,0.68,0.4571,0.5429,0.8418,-0.07479,0.002198
2.365,-2.485,0.69,0.4588,0.5412,0.8477,-0.07174,0.002185
2.365,-2.485,0.7,0.4605,0.5395,0.8537,-0.06868,0.002173
2.365,-2.485,0.71,0.4623,0.5377,0.8598,-0.0656,0.00216
2.365,-2.485,0.72,0.4641,0.5359,0.8659,-0.06252,0.002147
2.365,-2.485,0.73,0.4658,0.5342,0.8721,-0.05942,0.002135
2.365,-2.485,0.74,0.4676,0.5324,0.8784,-0.05631,0.002122
2.365,-2.485,0.75,0.4694,0.5306,0.8847,-0.05319,0.002109
2.365,-2.485,0.76,0.4712,0.5288,0.8911,-0.05007,0.002096
2.365,-2.485,0.77,0.473,0.527,0.8976,-0.04693,0.002084
2.365,-2.485,0.78,0.4748,0.5252,0.9041,-0.04379,0.002071
2.365,-2.485,0.79,0.4766,0.5234,0.9107,-0.04064,0.002058
2.365,-2.485,0.8,0.4784,0.5216,0.9173,-0.03749,0.002045
2.365,-2.485,0.81,0.4803,0.5197,0.924,-0.03433,0.002033
2.365,-2.485,0.82,0.4821,0.5179,0.9308,-0.03116,0.00202
2.365,-2.485,0.83,0.4839,0.5161,0.9376,-0.028,0.002007
2.365,-2.485,0.84,0.4857,0.5143,0.9444,-0.02483,0.001995
2.365,-2.485,0.85,0.4875,0.5125,0.9514,-0.02165,0.001982
2.365,-2.485,0.86,0.4894,0.5106,0.9583,-0.01848,0.00197
2.365,-2.485,0.87,0.4912,0.5088,0.9654,-0.01531,0.001957
2.365,-2.485,0.88,0.493,0.507,0.9725,-0.01213,0.001945
2.365,-2.485,0.89,0.4948,0.5052,0.9796,-0.008958,0.001932
2.365,-2.485,0.9,0.4967,0.5033,0.9868,-0.005785,0.00192
2.365,-2.485,0.91,0.4985,0.5015,0.994,-0.002614,0.001907
2.365,-2.485,0.92,0.5003,0.4997,1.001,0.0005548,0.001895
2.365,-2.485,0.93,0.5021,0.4979,1.009,0.003721,0.001883
2.365,-2.485,0.94,0.504,0.496,1.016,0.006884,0.00187
2.365,-2.485,0.95,0.5058,0.4942,1.023,0.01004,0.001858
2.365,-2.485,0.96,0.5076,0.4924,1.031,0.0132,0.001846
2.365,-2.485,0.97,0.5094,0.4906,1.038,0.01635,0.001834
2.365,-2.485,0.98,0.5112,0.4888,1.046,0.01949,0.001822
2.365,-2.485,0.99,0.513,0.487,1.053,0.02263,0.00181
2.365,-2.485,1.0,0.5148,0.4852,1.061,0.02576,0.001798
2.365,-2.485,1.01,0.5166,0.4834,1.069,0.02889,0.001786
2.365,-2.485,1.02,0.5184,0.4816,1.076,0.032,0.001774
2.365,-2.485,1.03,0.5202,0.4798,1.084,0.03511,0.001762
2.365,-2.485,1.04,0.522,0.478,1.092,0.03821,0.001751
2.365,-2.485,1.05,0.5238,0.4762,1.1,0.04131,0.001739
2.365,-2.485,1.06,0.5255,0.4745,1.108,0.04439,0.001727
2.365,-2.485,1.07,0.5273,0.4727,1.115,0.04747,0.001716
2.365,-2.485,1.08,0.5291,0.4709,1.123,0.05053,0.001704
2.365,-2.485,1.09,0.5308,0.4692,1.131,0.05359,0.001693
2.365,-2.485,1.1,0.5326,0.4674,1.139,0.05663,0.001682
2.365,-2.485,1.11,0.5343,0.4657,1.147,0.05967,0.00167
2.365,-2.485,1.12,0.536,0.464,1.155,0.06269,0.001659
2.365,-2.485,1.13,0.5377,0.4623,1.163,0.0657,0.001648
2.365,-2.485,1.14,0.5395,0.4605,1.171,0.0687,0.001637
2.365,-2.485,1.15,0.5412,0.4588,1.179,0.07169,0.001626
2.365,-2.485,1.16,0.5429,0.4571,1.188,0.07466,0.001615
2.365,-2.485,1.17,0.5446,0.4554,1.196,0.07763,0.001604
2.365,-2.485,1.18,0.5463,0.4537,1.204,0.08058,0.001593
2.365,-2.485,1.19,0.5479,0.4521,1.212,0.08352,0.001583
2.365,-2.485,1.2,0.5496,0.4504,1.22,0.08644,0.001572
2.365,-2.485,1.21,0.5513,0.4487,1.228,0.08935,0.001561
2.365,-2.485,1.22,0.5529,0.4471,1.237,0.09225,0.001551
2.365,-2.485,1.23,0.5545,0.4455,1.245,0.09513,0.001541
2.365,-2.485,1.24,0.5562,0.4438,1.253,0.098,0.00153
2.365,-2.485,1.25,0.5578,0.4422,1.261,0.1009,0.00152
2.365,-2.485,1.26,0.5594,0.4406,1.27,0.1037,0.00151
2.365,-2.485,1.27,0.561,0.439,1.278,0.1065,0.0015
2.365,-2.485,1.28,0.5626,0.4374,1.286,0.1093,0.00149
2.365,-2.485,1.29,0.5642,0.4358,1.295,0.1121,0.00148
2.365,-2.485,1.3,0.5658,0.4342,1.303,0.1149,0.00147
2.365,-2.485,1.31,0.5673,0.4327,1.311,0.1177,0.00146
2.365,-2.485,1.32,0.5689,0.4311,1.32,0.1204,0.00145
2.365,-2.485,1.33,0.5704,0.4296,1.328,0.1232,0.00144
2.365,-2.485,1.34,0.572,0.428,1.336,0.1259,0.001431
2.365,-2.485,1.35,0.5735,0.4265,1.345,0.1286,0.001421
2.365,-2.485,1.36,0.575,0.425,1.353,0.1313,0.001412
2.365,-2.485,1.37,0.5765,0.4235,1.361,0.134,0.001402
2.365,-2.485,1.38,0.578,0.422,1.37,0.1366,0.001393
2.365,-2.485,1.39,0.5795,0.4205,1.378,0.1393,0.001384
2.365,-2.485,1.4,0.581,0.419,1.386,0.1419,0.001375
2.365,-2.485,1.41,0.5824,0.4176,1.395,0.1445,0.001366
2.365,-2.485,1.42,0.5839,0.4161,1.403,0.1471,0.001357
2.365,-2.485,1.43,0.5853,0.4147,1.412,0.1497,0.001348
2.365,-2.485,1.44,0.5868,0.4132,1.42,0.1522,0.001339
2.365,-2.485,1.45,0.5882,0.4118,1.428,0.1548,0.00133
2.365,-2.485,1.46,0.5896,0.4104,1.437,0.1573,0.001321
2.365,-2.485,1.47,0.591,0.409,1.445,0.1598,0.001313
2.365,-2.485,1.48,0.5924,0.4076,1.453,0.1623,0.001304
2.365,-2.485,1.49,0.5938,0.4062,1.462,0.1648,0.001296
2.365,-2.485,1.5,0.5951,0.4049,1.47,0.1673,0.001287
2.365,-2.485,1.51,0.5965,0.4035,1.478,0.1697,0.001279
2.365,-2.485,1.52,0.5978,0.4022,1.487,0.1722,0.001271
2.365,-2.485,1.53,0.5992,0.4008,1.495,0.1746,0.001262
2.365,-2.485,1.54,0.6005,0.3995,1.503,0.177,0.001254
2.365,-2.485,1.55,0.6018,0.3982,1.511,0.1794,0.001246
2.365,-2.485,1.56,0.6031,0.3969,1.52,0.1817,0.001238
2.365,-2.485,1.57,0.6044,0.3956,1.528,0.1841,0.00123
2.365,-2.485,1.58,0.6057,0.3943,1.536,0.1864,0.001222
2.365,-2.485,1.59,0.607,0.393,1.544,0.1888,0.001215
2.365,-2.485,1.6,0.6082,0.3918,1.553,0.1911,0.001207
2.365,-2.485,1.61,0.6095,0.3905,1.561,0.1934,0.001199
2.365,-2.485,1.62,0.6107,0.3893,1.569,0.1956,0.001192
2.365,-2.485,1.63,0.612,0.388,1.577,0.1979,0.001184
2.365,-2.485,1.64,0.6132,0.3868,1.585,0.2001,0.001177
2.365,-2.485,1.65,0.6144,0.3856,1.593,0.2023,0.001169
2.365,-2.485,1.66,0.6156,0.3844,1.602,0.2046,0.001162
2.365,-2.485,1.67,0.6168,0.3832,1.61,0.2068,0.001154
2.365,-2.485,1.68,0.618,0.382,1.618,0.2089,0.001147
2.365,-2.485,1.69,0.6192,0.3808,1.626,0.2111,0.00114
2.365,-2.485,1.7,0.6203,0.3797,1.634,0.2132,0.001133
2.365,-2.485,1.71,0.6215,0.3785,1.642,0.2154,0.001126
2.365,-2.485,1.72,0.6226,0.3774,1.65,0.2175,0.001119
2.365,-2.485,1.73,0.6238,0.3762,1.658,0.2196,0.001112
2.365,-2.485,1.74,0.6249,0.3751,1.666,0.2217,0.001105
2.365,-2.485,1.75,0.626,0.374,1.674,0.2237,0.001099
2.365,-2.485,1.76,0.6271,0.3729,1.682,0.2258,0.001092
2.365,-2.485,1.77,0.6282,0.3718,1.69,0.2278,0.001085
2.365,-2.485,1.78,0.6293,0.3707,1.698,0.2299,0.001079
2.365,-2.485,1.79,0.6304,0.3696,1.706,0.2319,0.001072
2.365,-2.485,1.8,0.6315,0.3685,1.713,0.2339,0.001065
2.37,-2.49,0.3,0.4697,0.5303,0.8856,-0.05278,0.004346
2.37,-2.49,0.31,0.4705,0.5295,0.8887,-0.05127,0.004332
2.37,-2.49,0.32,0.4714,0.5286,0.8918,-0.04971,0.004317
2.37,-2.49,0.33,0.4723,0.5277,0.8951,-0.04811,0.004302
2.37,-2.49,0.34,0.4733,0.5267,0.8985,-0.04647,0.004287
2.37,-2.49,0.35,0.4742,0.5258,0.902,-0.04479,0.004271
2.37,-2.49,0.36,0.4752,0.5248,0.9056,-0.04308,0.004255
2.37,-2.49,0.37,0.4762,0.5238,0.9092,-0.04132,0.004239
2.37,-2.49,0.38,0.4773,0.5227,0.913,-0.03953,0.004223
2.37,-2.49,0.39,0.4783,0.5217,0.9169,-0.0377,0.004206
2.37,-2.49,0.4,0.4794,0.5206,0.9208,-0.03584,0.004189
2.37,-2.49,0.41,0.4805,0.5195,0.9248,-0.03394,0.004172
2.37,-2.49,0.42,0.4816,0.5184,0.929,-0.032,0.004154
2.37,-2.49,0.43,0.4827,0.5173,0.9332,-0.03004,0.004137
2.37,-2.49,0.44,0.4839,0.5161,0.9375,-0.02804,0.004119
2.37,-2.49,0.45,0.485,0.515,0.9419,-0.02601,0.004101
2.37,-2.49,0.46,0.4862,0.5138,0.9464,-0.02395,0.004083
2.37,-2.49,0.47,0.4874,0.5126,0.9509,-0.02185,0.004064
2.37,-2.49,0.48,0.4886,0.5114,0.9556,-0.01973,0.004046
2.37,-2.49,0.49,0.4899,0.5101,0.9603,-0.01759,0.004027
2.37,-2.49,0.5,0.4911,0.5089,0.9651,-0.01541,0.004008
2.37,-2.49,0.51,0.4924,0.5076,0.97,-0.01321,0.003988
2.37,-2.49,0.52,0.4937,0.5063,0.975,-0.01098,0.003969
2.37,-2.49,0.53,0.495,0.505,0.9801,-0.008725,0.003949
2.37,-2.49,0.54,0.4963,0.5037,0.9853,-0.006447,0.00393
2.37,-2.49,0.55,0.4976,0.5024,0.9905,-0.004146,0.00391
2.37,-2.49,0.56,0.499,0.501,0.9958,-0.001823,0.00389
2.37,-2.49,0.57,0.5003,0.4997,1.001,0.0005216,0.00387
2.37,-2.49,0.58,0.5017,0.4983,1.007,0.002887,0.00385
2.37,-2.49,0.59,0.503,0.497,1.012,0.005273,0.003829
2.37,-2.49,0.6,0.5044,0.4956,1.018,0.007678,0.003809
2.37,-2.49,0.61,0.5058,0.4942,1.024,0.0101,0.003788
2.37,-2.49,0.62,0.5072,0.4928,1.029,0.01254,0.003768
2.37,-2.49,0.63,0.5086,0.4914,1.035,0.015,0.003747
2.37,-2.49,0.64,0.5101,0.4899,1.041,0.01747,0.003726
2.37,-2.49,0.65,0.5115,0.4885,1.047,0.01996,0.003705
2.37,-2.49,0.66,0.5129,0.4871,1.053,0.02246,0.003684
2.37,-2.49,0.67,0.5144,0.4856,1.059,0.02498,0.003663
2.37,-2.49,0.68,0.5158,0.4842,1.065,0.02751,0.003642
2.37,-2.49,0.69,0.5173,0.4827,1.072,0.03005,0.003621
2.37,-2.49,0.7,0.5188,0.4812,1.078,0.03261,0.0036
2.37,-2.49,0.71,0.5202,0.4798,1.084,0.03517,0.003579
2.37,-2.49,0.72,0.5217,0.4783,1.091,0.03775,0.003558
2.37,-2.49,0.73,0.5232,0.4768,1.097,0.04033,0.003536
2.37,-2.49,0.74,0.5247,0.4753,1.104,0.04292,0.003515
2.37,-2.49,0.75,0.5262,0.4738,1.111,0.04552,0.003494
2.37,-2.49,0.76,0.5277,0.4723,1.117,0.04813,0.003473
2.37,-2.49,0.77,0.5292,0.4708,1.124,0.05074,0.003451
2.37,-2.49,0.78,0.5307,0.4693,1.131,0.05336,0.00343
2.37,-2.49,0.79,0.5322,0.4678,1.138,0.05599,0.003409
2.37,-2.49,0.8,0.5337,0.4663,1.145,0.05862,0.003388
2.37,-2.49,0.81,0.5352,0.4648,1.151,0.06125,0.003367
2.37,-2.49,0.82,0.5367,0.4633,1.158,0.06389,0.003345
2.37,-2.49,0.83,0.5382,0.4618,1.166,0.06653,0.003324
2.37,-2.49,0.84,0.5397,0.4603,1.173,0.06917,0.003303
2.37,-2.49,0.85,0.5412,0.4588,1.18,0.07182,0.003282
2.37,-2.49,0.86,0.5428,0.4572,1.187,0.07446,0.003261
2.37,-2.49,0.87,0.5443,0.4557,1.194,0.07711,0.00324
2.37,-2.49,0.88,0.5458,0.4542,1.202,0.07976,0.003219
2.37,-2.49,0.89,0.5473,0.4527,1.209,0.0824,0.003198
2.37,-2.49,0.9,0.5488,0.4512,1.216,0.08505,0.003177
2.37,-2.49,0.91,0.5503,0.4497,1.224,0.08769,0.003156
2.37,-2.49,0.92,0.5518,0.4482,1.231,0.09033,0.003136
2.37,-2.49,0.93,0.5533,0.4467,1.239,0.09297,0.003115
2.37,-2.49,0.94,0.5548,0.4452,1.246,0.09561,0.003095
2.37,-2.49,0.95,0.5563,0.4437,1.254,0.09824,0.003074
2.37,-2.49,0.96,0.5578,0.4422,1.261,0.1009,0.003054
2.37,-2.49,0.97,0.5593,0.4407,1.269,0.1035,0.003033
2.37,-2.49,0.98,0.5608,0.4392,1.277,0.1061,0.003013
2.37,-2.49,0.99,0.5623,0.4377,1.284,0.1087,0.002993
2.37,-2.49,1.0,0.5637,0.4363,1.292,0.1113,0.002973
2.37,-2.49,1.01,0.5652,0.4348,1.3,0.1139,0.002953
2.37,-2.49,1.02,0.5667,0.4333,1.308,0.1165,0.002933
2.37,-2.49,1.03,0.5682,0.4318,1.316,0.1191,0.002913
2.37,-2.49,1.04,0.5696,0.4304,1.323,0.1217,0.002893
2.37,-2.49,1.05,0.5711,0.4289,1.331,0.1243,0.002874
2.37,-2.49,1.06,0.5725,0.4275,1.339,0.1269,0.002854
2.37,-2.49,1.07,0.574,0.426,1.347,0.1294,0.002835
2.37,-2.49,1.08,0.5754,0.4246,1.355,0.132,0.002815
2.37,-2.49,1.09,0.5768,0.4232,1.363,0.1345,0.002796
2.37,-2.49,1.1,0.5783,0.4217,1.371,0.1371,0.002777
2.37,-2.49,1.11,0.5797,0.4203,1.379,0.1396,0.002758
2.37,-2.49,1.12,0.5811,0.4189,1.387,0.1421,0.002739
2.37,-2.49,1.13,0.5825,0.4175,1.395,0.1446,0.00272
2.37,-2.49,1.14,0.5839,0.4161,1.403,0.1471,0.002702
2.37,-2.49,1.15,0.5853,0.4147,1.411,0.1496,0.002683
2.37,-2.49,1.16,0.5867,0.4133,1.419,0.1521,0.002665
2.37,-2.49,1.17,0.588,0.412,1.427,0.1546,0.002646
2.37,-2.49,1.18,0.5894,0.4106,1.436,0.157,0.002628
2.37,-2.49,1.19,0.5908,0.4092,1.444,0.1595,0.00261
2.37,-2.49,1.2,0.5921,0.4079,1.452,0.1619,0.002592
2.37,-2.49,1.21,0.5935,0.4065,1.46,0.1643,0.002574
2.37,-2.49,1.22,0.5948,0.4052,1.468,0.1667,0.002557
2.37,-2.49,1.23,0.5962,0.4038,1.476,0.1691,0.002539
2.37,-2.49,1.24,0.5975,0.4025,1.484,0.1715,0.002521
2.37,-2.49,1.25,0.5988,0.4012,1.492,0.1739,0.002504
2.37,-2.49,1.26,0.6001,0.3999,1.501,0.1763,0.002487
2.37,-2.49,1.27,0.6014,0.3986,1.509,0.1786,0.00247
2.37,-2.49,1.28,0.6027,0.3973,1.517,0.181,0.002453
2.37,-2.49,1.29,0.604,0.396,1.525,0.1833,0.002436
2.37,-2.49,1.3,0.6053,0.3947,1.533,0.1856,0.002419
2.37,-2.49,1.31,0.6065,0.3935,1.541,0.1879,0.002402
2.37,-2.49,1.32,0.6078,0.3922,1.55,0.1902,0.002386
2.37,-2.49,1.33,0.609,0.391,1.558,0.1925,0.002369
2.37,-2.49,1.34,0.6103,0.3897,1.566,0.1948,0.002353
2.37,-2.49,1.35,0.6115,0.3885,1.574,0.197,0.002337
2.37,-2.49,1.36,0.6127,0.3873,1.582,0.1993,0.002321
2.37,-2.49,1.37,0.6139,0.3861,1.59,0.2015,0.002305
2.37,-2.49,1.38,0.6152,0.3848,1.598,0.2037,0.002289
2.37,-2.49,1.39,0.6164,0.3836,1.607,0.2059,0.002274
2.37,-2.49,1.4,0.6175,0.3825,1.615,0.2081,0.002258
2.37,-2.49,1.41,0.6187,0.3813,1.623,0.2103,0.002243
2.37,-2.49,1.42,0.6199,0.3801,1.631,0.2124,0.002227
2.37,-2.49,1.43,0.6211,0.3789,1.639,0.2146,0.002212
2.37,-2.49,1.44,0.6222,0.3778,1.647,0.2167,0.002197
2.37,-2.49,1.45,0.6234,0.3766,1.655,0.2188,0.002182
2.37,-2.49,1.46,0.6245,0.3755,1.663,0.2209,0.002167
2.37,-2.49,1.47,0.6256,0.3744,1.671,0.223,0.002153
2.37,-2.49,1.48,0.6268,0.3732,1.679,0.2251,0.002138
2.37,-2.49,1.49,0.6279,0.3721,1.687,0.2272,0.002123
2.37,-2.49,1.5,0.629,0.371,1.695,0.2292,0.002109
2.37,-2.49,1.51,0.6301,0.3699,1.703,0.2313,0.002095
2.37,-2.49,1.52,0.6312,0.3688,1.711,0.2333,0.002081
2.37,-2.49,1.53,0.6322,0.3678,1.719,0.2353,0.002067
2.37,-2.49,1.54,0.6333,0.3667,1.727,0.2373,0.002053
2.37,-2.49,1.55,0.6344,0.3656,1.735,0.2393,0.002039
2.37,-2.49,1.56,0.6354,0.3646,1.743,0.2413,0.002025
2.37,-2.49,1.57,0.6365,0.3635,1.751,0.2432,0.002012
2.37,-2.49,1.58,0.6375,0.3625,1.759,0.2452,0.001998
2.37,-2.49,1.59,0.6385,0.3615,1.767,0.2471,0.001985
2.37,-2.49,1.6,0.6396,0.3604,1.774,0.249,0.001972
2.37,-2.49,1.61,0.6406,0.3594,1.782,0.251,0.001959
2.37,-2.49,1.62,0.6416,0.3584,1.79,0.2528,0.001946
2.37,-2.49,1.63,0.6426,0.3574,1.798,0.2547,0.001933
2.37,-2.49,1.64,0.6436,0.3564,1.805,0.2566,0.00192
2.37,-2.49,1.65,0.6445,0.3555,1.813,0.2584,0.001907
2.37,-2.49,1.66,0.6455,0.3545,1.821,0.2603,0.001895
2.37,-2.49,1.67,0.6465,0.3535,1.829,0.2621,0.001882
2.37,-2.49,1.68,0.6474,0.3526,1.836,0.2639,0.00187
2.37,-2.49,1.69,0.6484,0.3516,1.844,0.2657,0.001858
2.37,-2.49,1.7,0.6493,0.3507,1.851,0.2675,0.001846
2.37,-2.49,1.71,0.6502,0.3498,1.859,0.2693,0.001834
2.37,-2.49,1.72,0.6512,0.3488,1.867,0.271,0.001822
2.37,-2.49,1.73,0.6521,0.3479,1.874,0.2728,0.00181
2.37,-2.49,1.74,0.653,0.347,1.882,0.2745,0.001798
2.37,-2.49,1.75,0.6539,0.3461,1.889,0.2763,0.001787
2.37,-2.49,1.76,0.6548,0.3452,1.897,0.278,0.001775
2.37,-2.49,1.77,0.6556,0.3444,1.904,0.2797,0.001764
2.37,-2.49,1.78,0.6565,0.3435,1.911,0.2814,0.001752
2.37,-2.49,1.79,0.6574,0.3426,1.919,0.283,0.001741
2.37,-2.49,1.8,0.6583,0.3417,1.926,0.2847,0.00173
2.375,-2.495,0.3,0.5381,0.4619,1.165,0.06636,0.00604
2.375,-2.495,0.31,0.5388,0.4612,1.168,0.06756,0.006021
2.375,-2.495,0.32,0.5395,0.4605,1.172,0.06879,0.006001
2.375,-2.495,0.33,0.5402,0.4598,1.175,0.07005,0.005981
2.375,-2.495,0.34,0.541,0.459,1.179,0.07135,0.005961
2.375,-2.495,0.35,0.5417,0.4583,1.182,0.07268,0.00594
2.375,-2.495,0.36,0.5425,0.4575,1.186,0.07403,0.005918
2.375,-2.495,0.37,0.5433,0.4567,1.19,0.07542,0.005897
2.375,-2.495,0.38,0.5441,0.4559,1.194,0.07684,0.005875
2.375,-2.495,0.39,0.5449,0.4551,1.198,0.07829,0.005852
2.375,-2.495,0.4,0.5458,0.4542,1.202,0.07977,0.005829
2.375,-2.495,0.41,0.5466,0.4534,1.206,0.08127,0.005806
2.375,-2.495,0.42,0.5475,0.4525,1.21,0.08281,0.005782
2.375,-2.495,0.43,0.5484,0.4516,1.214,0.08437,0.005758
2.375,-2.495,0.44,0.5493,0.4507,1.219,0.08595,0.005734
2.375,-2.495,0.45,0.5502,0.4498,1.223,0.08756,0.005709
2.375,-2.495,0.46,0.5512,0.4488,1.228,0.0892,0.005684
2.375,-2.495,0.47,0.5521,0.4479,1.233,0.09086,0.005659
2.375,-2.495,0.48,0.5531,0.4469,1.237,0.09254,0.005633
2.375,-2.495,0.49,0.554,0.446,1.242,0.09425,0.005607
2.375,-2.495,0.5,0.555,0.445,1.247,0.09597,0.005581
2.375,-2.495,0.51,0.556,0.444,1.252,0.09772,0.005554
2.375,-2.495,0.52,0.557,0.443,1.257,0.09949,0.005528
2.375,-2.495,0.53,0.558,0.442,1.263,0.1013,0.005501
2.375,-2.495,0.54,0.5591,0.4409,1.268,0.1031,0.005473
2.375,-2.495,0.55,0.5601,0.4399,1.273,0.1049,0.005446
2.375,-2.495,0.56,0.5612,0.4388,1.279,0.1068,0.005418
2.375,-2.495,0.57,0.5622,0.4378,1.284,0.1086,0.00539
2.375,-2.495,0.58,0.5633,0.4367,1.29,0.1105,0.005362
2.375,-2.495,0.59,0.5643,0.4357,1.295,0.1124,0.005334
2.375,-2.495,0.6,0.5654,0.4346,1.301,0.1143,0.005306
2.375,-2.495,0.61,0.5665,0.4335,1.307,0.1162,0.005277
2.375,-2.495,0.62,0.5676,0.4324,1.313,0.1182,0.005249
2.375,-2.495,0.63,0.5687,0.4313,1.319,0.1201,0.00522
2.375,-2.495,0.64,0.5698,0.4302,1.325,0.1221,0.005191
2.375,-2.495,0.65,0.5709,0.4291,1.331,0.1241,0.005162
2.375,-2.495,0.66,0.5721,0.4279,1.337,0.1261,0.005133
2.375,-2.495,0.67,0.5732,0.4268,1.343,0.1281,0.005103
2.375,-2.495,0.68,0.5743,0.4257,1.349,0.1301,0.005074
2.375,-2.495,0.69,0.5755,0.4245,1.356,0.1321,0.005045
2.375,-2.495,0.7,0.5766,0.4234,1.362,0.1341,0.005015
2.375,-2.495,0.71,0.5778,0.4222,1.368,0.1362,0.004986
2.375,-2.495,0.72,0.5789,0.4211,1.375,0.1382,0.004956
2.375,-2.495,0.73,0.5801,0.4199,1.381,0.1403,0.004927
2.375,-2.495,0.74,0.5812,0.4188,1.388,0.1423,0.004897
2.375,-2.495,0.75,0.5824,0.4176,1.394,0.1444,0.004867
2.375,-2.495,0.76,0.5835,0.4165,1.401,0.1465,0.004838
2.375,-2.495,0.77,0.5847,0.4153,1.408,0.1486,0.004808
2.375,-2.495,0.78,0.5859,0.4141,1.415,0.1507,0.004778
2.375,-2.495,0.79,0.587,0.413,1.421,0.1527,0.004749
2.375,-2.495,0.8,0.5882,0.4118,1.428,0.1548,0.004719
2.375,-2.495,0.81,0.5894,0.4106,1.435,0.1569,0.004689
2.375,-2.495,0.82,0.5905,0.4095,1.442,0.159,0.00466
2.375,-2.495,0.83,0.5917,0.4083,1.449,0.1611,0.00463
2.375,-2.495,0.84,0.5929,0.4071,1.456,0.1632,0.004601
2.375,-2.495,0.85,0.594,0.406,1.463,0.1653,0.004571
2.375,-2.495,0.86,0.5952,0.4048,1.47,0.1674,0.004542
2.375,-2.495,0.87,0.5964,0.4036,1.478,0.1696,0.004512
2.375,-2.495,0.88,0.5976,0.4024,1.485,0.1717,0.004483
2.375,-2.495,0.89,0.5987,0.4013,1.492,0.1738,0.004454
2.375,-2.495,0.9,0.5999,0.4001,1.499,0.1759,0.004425
2.375,-2.495,0.91,0.601,0.399,1.507,0.178,0.004395
2.375,-2.495,0.92,0.6022,0.3978,1.514,0.1801,0.004367
2.375,-2.495,0.93,0.6034,0.3966,1.521,0.1822,0.004338
2.375,-2.495,0.94,0.6045,0.3955,1.529,0.1843,0.004309
2.375,-2.495,0.95,0.6057,0.3943,1.536,0.1864,0.00428
2.375,-2.495,0.96,0.6068,0.3932,1.543,0.1885,0.004252
2.375,-2.495,0.97,0.608,0.392,1.551,0.1906,0.004223
2.375,-2.495,0.98,0.6091,0.3909,1.558,0.1927,0.004195
2.375,-2.495,0.99,0.6103,0.3897,1.566,0.1947,0.004166
2.375,-2.495,1.0,0.6114,0.3886,1.573,0.1968,0.004138
2.375,-2.495,1.01,0.6125,0.3875,1.581,0.1989,0.00411
2.375,-2.495,1.02,0.6137,0.3863,1.588,0.201,0.004082
2.375,-2.495,1.03,0.6148,0.3852,1.596,0.203,0.004054
2.375,-2.495,1.04,0.6159,0.3841,1.604,0.2051,0.004027
2.375,-2.495,1.05,0.617,0.383,1.611,0.2071,0.003999
2.375,-2.495,1.06,0.6181,0.3819,1.619,0.2092,0.003972
2.375,-2.495,1.07,0.6193,0.3807,1.626,0.2112,0.003945
2.375,-2.495,1.08,0.6204,0.3796,1.634,0.2133,0.003918
2.375,-2.495,1.09,0.6215,0.3785,1.642,0.2153,0.003891
2.375,-2.495,1.1,0.6225,0.3775,1.649,0.2173,0.003864
2.375,-2.495,1.11,0.6236,0.3764,1.657,0.2193,0.003837
2.375,-2.495,1.12,0.6247,0.3753,1.665,0.2213,0.003811
2.375,-2.495,1.13,0.6258,0.3742,1.672,0.2233,0.003784
2.375,-2.495,1.14,0.6269,0.3731,1.68,0.2253,0.003758
2.375,-2.495,1.15,0.6279,0.3721,1.688,0.2273,0.003732
2.375,-2.495,1.16,0.629,0.371,1.695,0.2293,0.003706
2.375,-2.495,1.17,0.6301,0.3699,1.703,0.2313,0.00368
2.375,-2.495,1.18,0.6311,0.3689,1.711,0.2332,0.003655
2.375,-2.495,1.19,0.6322,0.3678,1.719,0.2352,0.003629
2.375,-2.495,1.2,0.6332,0.3668,1.726,0.2371,0.003604
2.375,-2.495,1.21,0.6342,0.3658,1.734,0.239,0.003579
2.375,-2.495,1.22,0.6353,0.3647,1.742,0.241,0.003554
2.375,-2.495,1.23,0.6363,0.3637,1.749,0.2429,0.003529
2.375,-2.495,1.24,0.6373,0.3627,1.757,0.2448,0.003505
2.375,-2.495,1.25,0.6383,0.3617,1.765,0.2467,0.00348
2.375,-2.495,1.26,0.6393,0.3607,1.772,0.2486,0.003456
2.375,-2.495,1.27,0.6403,0.3597,1.78,0.2505,0.003432
2.375,-2.495,1.28,0.6413,0.3587,1.788,0.2523,0.003408
2.375,-2.495,1.29,0.6423,0.3577,1.795,0.2542,0.003384
2.375,-2.495,1.3,0.6433,0.3567,1.803,0.256,0.003361
2.375,-2.495,1.31,0.6442,0.3558,1.811,0.2579,0.003337
2.375,-2.495,1.32,0.6452,0.3548,1.818,0.2597,0.003314
2.375,-2.495,1.33,0.6462,0.3538,1.826,0.2615,0.003291
2.375,-2.495,1.34,0.6471,0.3529,1.834,0.2633,0.003268
2.375,-2.495,1.35,0.648,0.352,1.841,0.2651,0.003245
2.375,-2.495,1.36,0.649,0.351,1.849,0.2669,0.003223
2.375,-2.495,1.37,0.6499,0.3501,1.856,0.2687,0.0032
2.375,-2.495,1.38,0.6508,0.3492,1.864,0.2705,0.003178
2.375,-2.495,1.39,0.6518,0.3482,1.872,0.2722,0.003156
2.375,-2.495,1.4,0.6527,0.3473,1.879,0.274,0.003134
2.375,-2.495,1.41,0.6536,0.3464,1.887,0.2757,0.003112
2.375,-2.495,1.42,0.6545,0.3455,1.894,0.2774,0.003091
2.375,-2.495,1.43,0.6554,0.3446,1.902,0.2791,0.003069
2.375,-2.495,1.44,0.6563,0.3437,1.909,0.2808,0.003048
2.375,-2.495,1.45,0.6571,0.3429,1.917,0.2825,0.003027
2.375,-2.495,1.46,0.658,0.342,1.924,0.2842,0.003006
2.375,-2.495,1.47,0.6589,0.3411,1.931,0.2859,0.002985
2.375,-2.495,1.48,0.6597,0.3403,1.939,0.2876,0.002965
2.375,-2.495,1.49,0.6606,0.3394,1.946,0.2892,0.002944
2.375,-2.495,1.5,0.6614,0.3386,1.954,0.2908,0.002924
2.375,-2.495,1.51,0.6623,0.3377,1.961,0.2925,0.002904
2.375,-2.495,1.52,0.6631,0.3369,1.968,0.2941,0.002884
2.375,-2.495,1.53,0.6639,0.3361,1.976,0.2957,0.002864
2.375,-2.495,1.54,0.6648,0.3352,1.983,0.2973,0.002845
2.375,-2.495,1.55,0.6656,0.3344,1.99,0.2989,0.002825
2.375,-2.495,1.56,0.6664,0.3336,1.997,0.3005,0.002806
2.375,-2.495,1.57,0.6672,0.3328,2.005,0.302,0.002787
2.375,-2.495,1.58,0.668,0.332,2.012,0.3036,0.002768
2.375,-2.495,1.59,0.6688,0.3312,2.019,0.3051,0.002749
2.375,-2.495,1.6,0.6695,0.3305,2.026,0.3067,0.00273
2.375,-2.495,1.61,0.6703,0.3297,2.033,0.3082,0.002712
2.375,-2.495,1.62,0.6711,0.3289,2.04,0.3097,0.002694
2.375,-2.495,1.63,0.6718,0.3282,2.047,0.3112,0.002675
2.375,-2.495,1.64,0.6726,0.3274,2.054,0.3127,0.002657
2.375,-2.495,1.65,0.6734,0.3266,2.061,0.3142,0.002639
2.375,-2.495,1.66,0.6741,0.3259,2.068,0.3156,0.002622
2.375,-2.495,1.67,0.6748,0.3252,2.075,0.3171,0.002604
2.375,-2.495,1.68,0.6756,0.3244,2.082,0.3185,0.002587
2.375,-2.495,1.69,0.6763,0.3237,2.089,0.32,0.002569
2.375,-2.495,1.7,0.677,0.323,2.096,0.3214,0.002552
2.375,-2.495,1.71,0.6777,0.3223,2.103,0.3228,0.002535
2.375,-2.495,1.72,0.6784,0.3216,2.11,0.3242,0.002518
2.375,-2.495,1.73,0.6791,0.3209,2.117,0.3256,0.002502
2.375,-2.495,1.74,0.6798,0.3202,2.123,0.327,0.002485
2.375,-2.495,1.75,0.6805,0.3195,2.13,0.3284,0.002469
2.375,-2.495,1.76,0.6812,0.3188,2.137,0.3298,0.002452
2.375,-2.495,1.77,0.6819,0.3181,2.144,0.3311,0.002436
2.375,-2.495,1.78,0.6826,0.3174,2.15,0.3325,0.00242
2.375,-2.495,1.79,0.6832,0.3168,2.157,0.3338,0.002404
2.375,-2.495,1.8,0.6839,0.3161,2.163,0.3351,0.002389
2.38,-2.5,0.3,0.6055,0.3945,1.535,0.186,0.007709
2.38,-2.5,0.31,0.606,0.394,1.538,0.1869,0.007686
2.38,-2.5,0.32,0.6065,0.3935,1.541,0.1878,0.007662
2.38,-2.5,0.33,0.607,0.393,1.544,0.1887,0.007638
2.38,-2.5,0.34,0.6075,0.3925,1.548,0.1897,0.007613
2.38,-2.5,0.35,0.608,0.392,1.551,0.1907,0.007587
2.38,-2.5,0.36,0.6086,0.3914,1.555,0.1917,0.007561
2.38,-2.5,0.37,0.6091,0.3909,1.558,0.1927,0.007534
2.38,-2.5,0.38,0.6097,0.3903,1.562,0.1937,0.007507
2.38,-2.5,0.39,0.6103,0.3897,1.566,0.1948,0.007478
2.38,-2.5,0.4,0.6109,0.3891,1.57,0.1959,0.00745
2.38,-2.5,0.41,0.6115,0.3885,1.574,0.197,0.007421
2.38,-2.5,0.42,0.6121,0.3879,1.578,0.1981,0.007391
2.38,-2.5,0.43,0.6127,0.3873,1.582,0.1992,0.007361
2.38,-2.5,0.44,0.6133,0.3867,1.586,0.2004,0.00733
2.38,-2.5,0.45,0.614,0.386,1.591,0.2016,0.007299
2.38,-2.5,0.46,0.6146,0.3854,1.595,0.2028,0.007267
2.38,-2.5,0.47,0.6153,0.3847,1.6,0.204,0.007235
2.38,-2.5,0.48,0.616,0.384,1.604,0.2052,0.007203
2.38,-2.5,0.49,0.6167,0.3833,1.609,0.2065,0.00717
2.38,-2.5,0.5,0.6174,0.3826,1.613,0.2077,0.007137
2.38,-2.5,0.51,0.6181,0.3819,1.618,0.209,0.007103
2.38,-2.5,0.52,0.6188,0.3812,1.623,0.2103,0.007069
2.38,-2.5,0.53,0.6195,0.3805,1.628,0.2116,0.007035
2.38,-2.5,0.54,0.6202,0.3798,1.633,0.213,0.007
2.38,-2.5,0.55,0.6209,0.3791,1.638,0.2143,0.006966
2.38,-2.5,0.56,0.6217,0.3783,1.643,0.2157,0.00693
2.38,-2.5,0.57,0.6224,0.3776,1.648,0.217,0.006895
2.38,-2.5,0.58,0.6231,0.3769,1.654,0.2184,0.006859
2.38,-2.5,0.59,0.6239,0.3761,1.659,0.2198,0.006823
2.38,-2.5,0.6,0.6247,0.3753,1.664,0.2212,0.006787
2.38,-2.5,0.61,0.6254,0.3746,1.67,0.2226,0.006751
2.38,-2.5,0.62,0.6262,0.3738,1.675,0.2241,0.006714
2.38,-2.5,0.63,0.627,0.373,1.681,0.2255,0.006678
2.38,-2.5,0.64,0.6277,0.3723,1.686,0.227,0.006641
2.38,-2.5,0.65,0.6285,0.3715,1.692,0.2284,0.006604
2.38,-2.5,0.66,0.6293,0.3707,1.698,0.2299,0.006566
2.38,-2.5,0.67,0.6301,0.3699,1.704,0.2313,0.006529
2.38,-2.5,0.68,0.6309,0.3691,1.709,0.2328,0.006492
2.38,-2.5,0.69,0.6317,0.3683,1.715,0.2343,0.006454
2.38,-2.5,0.7,0.6325,0.3675,1.721,0.2358,0.006416
2.38,-2.5,0.71,0.6333,0.3667,1.727,0.2373,0.006379
2.38,-2.5,0.72,0.6341,0.3659,1.733,0.2388,0.006341
2.38,-2.5,0.73,0.6349,0.3651,1.739,0.2403,0.006303
2.38,-2.5,0.74,0.6357,0.3643,1.745,0.2419,0.006265
2.38,-2.5,0.75,0.6366,0.3634,1.751,0.2434,0.006227
2.38,-2.5,0.76,0.6374,0.3626,1.758,0.2449,0.006189
2.38,-2.5,0.77,0.6382,0.3618,1.764,0.2465,0.006151
2.38,-2.5,0.78,0.639,0.361,1.77,0.248,0.006114
2.38,-2.5,0.79,0.6398,0.3602,1.776,0.2495,0.006076
2.38,-2.5,0.8,0.6406,0.3594,1.783,0.2511,0.006038
2.38,-2.5,0.81,0.6415,0.3585,1.789,0.2526,0.006
2.38,-2.5,0.82,0.6423,0.3577,1.796,0.2542,0.005962
2.38,-2.5,0.83,0.6431,0.3569,1.802,0.2557,0.005924
2.38,-2.5,0.84,0.6439,0.3561,1.808,0.2573,0.005886
2.38,-2.5,0.85,0.6447,0.3553,1.815,0.2588,0.005848
2.38,-2.5,0.86,0.6456,0.3544,1.821,0.2604,0.005811
2.38,-2.5,0.87,0.6464,0.3536,1.828,0.262,0.005773
2.38,-2.5,0.88,0.6472,0.3528,1.835,0.2635,0.005736
2.38,-2.5,0.89,0.648,0.352,1.841,0.2651,0.005698
2.38,-2.5,0.9,0.6488,0.3512,1.848,0.2666,0.005661
2.38,-2.5,0.91,0.6497,0.3503,1.854,0.2682,0.005624
2.38,-2.5,0.92,0.6505,0.3495,1.861,0.2698,0.005586
2.38,-2.5,0.93,0.6513,0.3487,1.868,0.2713,0.005549
2.38,-2.5,0.94,0.6521,0.3479,1.874,0.2729,0.005512
2.38,-2.5,0.95,0.6529,0.3471,1.881,0.2744,0.005476
2.38,-2.5,0.96,0.6537,0.3463,1.888,0.276,0.005439
2.38,-2.5,0.97,0.6545,0.3455,1.895,0.2775,0.005402
2.38,-2.5,0.98,0.6553,0.3447,1.901,0.2791,0.005366
2.38,-2.5,0.99,0.6561,0.3439,1.908,0.2806,0.00533
2.38,-2.5,1.0,0.6569,0.3431,1.915,0.2821,0.005294
2.38,-2.5,1.01,0.6577,0.3423,1.922,0.2837,0.005258
2.38,-2.5,1.02,0.6585,0.3415,1.928,0.2852,0.005222
2.38,-2.5,1.03,0.6593,0.3407,1.935,0.2867,0.005186
2.38,-2.5,1.04,0.6601,0.3399,1.942,0.2883,0.005151
2.38,-2.5,1.05,0.6609,0.3391,1.949,0.2898,0.005115
2.38,-2.5,1.06,0.6617,0.3383,1.956,0.2913,0.00508
2.38,-2.5,1.07,0.6625,0.3375,1.963,0.2928,0.005045
2.38,-2.5,1.08,0.6632,0.3368,1.969,0.2943,0.00501
2.38,-2.5,1.09,0.664,0.336,1.976,0.2958,0.004976
2.38,-2.5,1.1,0.6648,0.3352,1.983,0.2973,0.004941
2.38,-2.5,1.11,0.6655,0.3345,1.99,0.2988,0.004907
2.38,-2.5,1.12,0.6663,0.3337,1.997,0.3003,0.004873
2.38,-2.5,1.13,0.6671,0.3329,2.004,0.3018,0.004839
2.38,-2.5,1.14,0.6678,0.3322,2.01,0.3033,0.004806
2.38,-2.5,1.15,0.6686,0.3314,2.017,0.3048,0.004772
2.38,-2.5,1.16,0.6693,0.3307,2.024,0.3062,0.004739
2.38,-2.5,1.17,0.6701,0.3299,2.031,0.3077,0.004706
2.38,-2.5,1.18,0.6708,0.3292,2.038,0.3092,0.004673
2.38,-2.5,1.19,0.6715,0.3285,2.045,0.3106,0.00464
2.38,-2.5,1.2,0.6723,0.3277,2.051,0.312,0.004608
2.38,-2.5,1.21,0.673,0.327,2.058,0.3135,0.004575
2.38,-2.5,1.22,0.6737,0.3263,2.065,0.3149,0.004543
2.38,-2.5,1.23,0.6745,0.3255,2.072,0.3163,0.004512
2.38,-2.5,1.24,0.6752,0.3248,2.079,0.3178,0.00448
2.38,-2.5,1.25,0.6759,0.3241,2.085,0.3192,0.004448
2.38,-2.5,1.26,0.6766,0.3234,2.092,0.3206,0.004417
2.38,-2.5,1.27,0.6773,0.3227,2.099,0.322,0.004386
2.38,-2.5,1.28,0.678,0.322,2.106,0.3234,0.004355
2.38,-2.5,1.29,0.6787,0.3213,2.112,0.3247,0.004325
2.38,-2.5,1.3,0.6794,0.3206,2.119,0.3261,0.004295
2.38,-2.5,1.31,0.6801,0.3199,2.126,0.3275,0.004264
2.38,-2.5,1.32,0.6807,0.3193,2.132,0.3289,0.004234
2.38,-2.5,1.33,0.6814,0.3186,2.139,0.3302,0.004205
2.38,-2.5,1.34,0.6821,0.3179,2.146,0.3316,0.004175
2.38,-2.5,1.35,0.6828,0.3172,2.152,0.3329,0.004146
2.38,-2.5,1.36,0.6834,0.3166,2.159,0.3342,0.004117
2.38,-2.5,1.37,0.6841,0.3159,2.165,0.3356,0.004088
2.38,-2.5,1.38,0.6847,0.3153,2.172,0.3369,0.004059
2.38,-2.5,1.39,0.6854,0.3146,2.179,0.3382,0.004031
2.38,-2.5,1.4,0.686,0.314,2.185,0.3395,0.004003
2.38,-2.5,1.41,0.6867,0.3133,2.192,0.3408,0.003975
2.38,-2.5,1.42,0.6873,0.3127,2.198,0.3421,0.003947
2.38,-2.5,1.43,0.688,0.312,2.205,0.3433,0.003919
2.38,-2.5,1.44,0.6886,0.3114,2.211,0.3446,0.003892
2.38,-2.5,1.45,0.6892,0.3108,2.218,0.3459,0.003865
2.38,-2.5,1.46,0.6898,0.3102,2.224,0.3471,0.003838
2.38,-2.5,1.47,0.6904,0.3096,2.23,0.3484,0.003811
2.38,-2.5,1.48,0.691,0.309,2.237,0.3496,0.003785
2.38,-2.5,1.49,0.6917,0.3083,2.243,0.3509,0.003758
2.38,-2.5,1.5,0.6923,0.3077,2.249,0.3521,0.003732
2.38,-2.5,1.51,0.6929,0.3071,2.256,0.3533,0.003706
2.38,-2.5,1.52,0.6934,0.3066,2.262,0.3545,0.003681
2.38,-2.5,1.53,0.694,0.306,2.268,0.3557,0.003655
2.38,-2.5,1.54,0.6946,0.3054,2.275,0.3569,0.00363
2.38,-2.5,1.55,0.6952,0.3048,2.281,0.3581,0.003605
2.38,-2.5,1.56,0.6958,0.3042,2.287,0.3593,0.00358
2.38,-2.5,1.57,0.6963,0.3037,2.293,0.3604,0.003555
2.38,-2.5,1.58,0.6969,0.3031,2.299,0.3616,0.003531
2.38,-2.5,1.59,0.6975,0.3025,2.305,0.3627,0.003507
2.38,-2.5,1.6,0.698,0.302,2.311,0.3639,0.003482
2.38,-2.5,1.61,0.6986,0.3014,2.318,0.365,0.003459
2.38,-2.5,1.62,0.6991,0.3009,2.324,0.3662,0.003435
2.38,-2.5,1.63,0.6997,0.3003,2.33,0.3673,0.003411
2.38,-2.5,1.64,0.7002,0.2998,2.336,0.3684,0.003388
2.38,-2.5,1.65,0.7007,0.2993,2.342,0.3695,0.003365
2.38,-2.5,1.66,0.7013,0.2987,2.347,0.3706,0.003342
2.38,-2.5,1.67,0.7018,0.2982,2.353,0.3717,0.00332
2.38,-2.5,1.68,0.7023,0.2977,2.359,0.3728,0.003297
2.38,-2.5,1.69,0.7028,0.2972,2.365,0.3739,0.003275
2.38,-2.5,1.7,0.7033,0.2967,2.371,0.3749,0.003253
2.38,-2.5,1.71,0.7039,0.2961,2.377,0.376,0.003231
2.38,-2.5,1.72,0.7044,0.2956,2.383,0.377,0.003209
2.38,-2.5,1.73,0.7049,0.2951,2.388,0.3781,0.003187
2.38,-2.5,1.74,0.7054,0.2946,2.394,0.3791,0.003166
2.38,-2.5,1.75,0.7059,0.2941,2.4,0.3802,0.003145
2.38,-2.5,1.76,0.7063,0.2937,2.405,0.3812,0.003124
2.38,-2.5,1.77,0.7068,0.2932,2.411,0.3822,0.003103
2.38,-2.5,1.78,0.7073,0.2927,2.417,0.3832,0.003082
2.38,-2.5,1.79,0.7078,0.2922,2.422,0.3842,0.003062
2.38,-2.5,1.8,0.7083,0.2917,2.428,0.3852,0.003041
2.385,-2.505,0.3,0.6692,0.3308,2.023,0.3061,0.009365
2.385,-2.505,0.31,0.6695,0.3305,2.026,0.3066,0.009338
2.385,-2.505,0.32,0.6698,0.3302,2.029,0.3072,0.009309
2.385,-2.505,0.33,0.6701,0.3299,2.031,0.3078,0.00928
2.385,-2.505,0.34,0.6704,0.3296,2.034,0.3084,0.00925
2.385,-2.505,0.35,0.6707,0.3293,2.037,0.309,0.009219
2.385,-2.505,0.36,0.671,0.329,2.04,0.3096,0.009187
2.385,-2.505,0.37,0.6714,0.3286,2.043,0.3103,0.009155
2.385,-2.505,0.38,0.6717,0.3283,2.046,0.3109,0.009122
2.385,-2.505,0.39,0.672,0.328,2.049,0.3116,0.009088
2.385,-2.505,0.4,0.6724,0.3276,2.052,0.3123,0.009053
2.385,-2.505,0.41,0.6727,0.3273,2.056,0.313,0.009018
2.385,-2.505,0.42,0.6731,0.3269,2.059,0.3137,0.008982
2.385,-2.505,0.43,0.6735,0.3265,2.062,0.3144,0.008945
2.385,-2.505,0.44,0.6738,0.3262,2.066,0.3151,0.008908
2.385,-2.505,0.45,0.6742,0.3258,2.069,0.3159,0.008871
2.385,-2.505,0.46,0.6746,0.3254,2.073,0.3166,0.008832
2.385,-2.505,0.47,0.675,0.325,2.077,0.3174,0.008794
2.385,-2.505,0.48,0.6754,0.3246,2.08,0.3182,0.008754
2.385,-2.505,0.49,0.6758,0.3242,2.084,0.319,0.008715
2.385,-2.505,0.5,0.6762,0.3238,2.088,0.3198,0.008675
2.385,-2.505,0.51,0.6766,0.3234,2.092,0.3206,0.008634
2.385,-2.505,0.52,0.677,0.323,2.096,0.3214,0.008593
2.385,-2.505,0.53,0.6774,0.3226,2.1,0.3222,0.008551
2.385,-2.505,0.54,0.6778,0.3222,2.104,0.3231,0.00851
2.385,-2.505,0.55,0.6783,0.3217,2.108,0.3239,0.008467
2.385,-2.505,0.56,0.6787,0.3213,2.112,0.3248,0.008425
2.385,-2.505,0.57,0.6791,0.3209,2.117,0.3256,0.008382
2.385,-2.505,0.58,0.6796,0.3204,2.121,0.3265,0.008339
2.385,-2.505,0.59,0.68,0.32,2.125,0.3274,0.008295
2.385,-2.505,0.6,0.6805,0.3195,2.129,0.3283,0.008252
2.385,-2.505,0.61,0.6809,0.3191,2.134,0.3292,0.008208
2.385,-2.505,0.62,0.6814,0.3186,2.138,0.3301,0.008163
2.385,-2.505,0.63,0.6818,0.3182,2.143,0.331,0.008119
2.385,-2.505,0.64,0.6823,0.3177,2.147,0.3319,0.008074
2.385,-2.505,0.65,0.6827,0.3173,2.152,0.3328,0.008029
2.385,-2.505,0.66,0.6832,0.3168,2.157,0.3338,0.007984
2.385,-2.505,0.67,0.6837,0.3163,2.161,0.3347,0.007939
2.385,-2.505,0.68,0.6841,0.3159,2.166,0.3356,0.007894
2.385,-2.505,0.69,0.6846,0.3154,2.171,0.3366,0.007848
2.385,-2.505,0.7,0.6851,0.3149,2.175,0.3375,0.007803
2.385,-2.505,0.71,0.6856,0.3144,2.18,0.3385,0.007757
2.385,-2.505,0.72,0.686,0.314,2.185,0.3395,0.007711
2.385,-2.505,0.73,0.6865,0.3135,2.19,0.3404,0.007665
2.385,-2.505,0.74,0.687,0.313,2.195,0.3414,0.007619
2.385,-2.505,0.75,0.6875,0.3125,2.2,0.3424,0.007573
2.385,-2.505,0.76,0.688,0.312,2.205,0.3433,0.007527
2.385,-2.505,0.77,0.6884,0.3116,2.21,0.3443,0.007481
2.385,-2.505,0.78,0.6889,0.3111,2.215,0.3453,0.007435
2.385,-2.505,0.79,0.6894,0.3106,2.22,0.3463,0.007389
2.385,-2.505,0.8,0.6899,0.3101,2.225,0.3473,0.007343
2.385,-2.505,0.81,0.6904,0.3096,2.23,0.3483,0.007297
2.385,-2.505,0.82,0.6909,0.3091,2.235,0.3493,0.007251
2.385,-2.505,0.83,0.6914,0.3086,2.24,0.3503,0.007205
2.385,-2.505,0.84,0.6919,0.3081,2.245,0.3513,0.007159
2.385,-2.505,0.85,0.6923,0.3077,2.25,0.3523,0.007113
2.385,-2.505,0.86,0.6928,0.3072,2.256,0.3533,0.007067
2.385,-2.505,0.87,0.6933,0.3067,2.261,0.3543,0.007022
2.385,-2.505,0.88,0.6938,0.3062,2.266,0.3553,0.006976
2.385,-2.505,0.89,0.6943,0.3057,2.271,0.3563,0.00693
2.385,-2.505,0.9,0.6948,0.3052,2.276,0.3573,0.006885
2.385,-2.505,0.91,0.6953,0.3047,2.282,0.3583,0.00684
2.385,-2.505,0.92,0.6958,0.3042,2.287,0.3593,0.006795
2.385,-2.505,0.93,0.6963,0.3037,2.292,0.3603,0.006749
2.385,-2.505,0.94,0.6967,0.3033,2.298,0.3613,0.006705
2.385,-2.505,0.95,0.6972,0.3028,2.303,0.3623,0.00666
2.385,-2.505,0.96,0.6977,0.3023,2.308,0.3633,0.006615
2.385,-2.505,0.97,0.6982,0.3018,2.314,0.3643,0.006571
2.385,-2.505,0.98,0.6987,0.3013,2.319,0.3653,0.006526
2.385,-2.505,0.99,0.6992,0.3008,2.324,0.3663,0.006482
2.385,-2.505,1.0,0.6997,0.3003,2.329,0.3673,0.006438
2.385,-2.505,1.01,0.7001,0.2999,2.335,0.3683,0.006394
2.385,-2.505,1.02,0.7006,0.2994,2.34,0.3692,0.006351
2.385,-2.505,1.03,0.7011,0.2989,2.346,0.3702,0.006307
2.385,-2.505,1.04,0.7016,0.2984,2.351,0.3712,0.006264
2.385,-2.505,1.05,0.702,0.298,2.356,0.3722,0.006221
2.385,-2.505,1.06,0.7025,0.2975,2.362,0.3732,0.006178
2.385,-2.505,1.07,0.703,0.297,2.367,0.3742,0.006136
2.385,-2.505,1.08,0.7035,0.2965,2.372,0.3752,0.006093
2.385,-2.505,1.09,0.7039,0.2961,2.378,0.3761,0.006051
2.385,-2.505,1.1,0.7044,0.2956,2.383,0.3771,0.006009
2.385,-2.505,1.11,0.7049,0.2951,2.388,0.3781,0.005968
2.385,-2.505,1.12,0.7053,0.2947,2.394,0.379,0.005926
2.385,-2.505,1.13,0.7058,0.2942,2.399,0.38,0.005885
2.385,-2.505,1.14,0.7062,0.2938,2.404,0.381,0.005844
2.385,-2.505,1.15,0.7067,0.2933,2.41,0.3819,0.005803
2.385,-2.505,1.16,0.7072,0.2928,2.415,0.3829,0.005762
2.385,-2.505,1.17,0.7076,0.2924,2.42,0.3838,0.005722
2.385,-2.505,1.18,0.7081,0.2919,2.425,0.3848,0.005682
2.385,-2.505,1.19,0.7085,0.2915,2.431,0.3857,0.005642
2.385,-2.505,1.2,0.709,0.291,2.436,0.3867,0.005602
2.385,-2.505,1.21,0.7094,0.2906,2.441,0.3876,0.005563
2.385,-2.505,1.22,0.7099,0.2901,2.447,0.3886,0.005524
2.385,-2.505,1.23,0.7103,0.2897,2.452,0.3895,0.005485
2.385,-2.505,1.24,0.7107,0.2893,2.457,0.3904,0.005446
2.385,-2.505,1.25,0.7112,0.2888,2.462,0.3913,0.005408
2.385,-2.505,1.26,0.7116,0.2884,2.467,0.3922,0.00537
2.385,-2.505,1.27,0.712,0.288,2.473,0.3932,0.005332
2.385,-2.505,1.28,0.7125,0.2875,2.478,0.3941,0.005295
2.385,-2.505,1.29,0.7129,0.2871,2.483,0.395,0.005257
2.385,-2.505,1.3,0.7133,0.2867,2.488,0.3959,0.00522
2.385,-2.505,1.31,0.7137,0.2863,2.493,0.3968,0.005183
2.385,-2.505,1.32,0.7142,0.2858,2.498,0.3977,0.005147
2.385,-2.505,1.33,0.7146,0.2854,2.504,0.3986,0.005111
2.385,-2.505,1.34,0.715,0.285,2.509,0.3994,0.005075
2.385,-2.505,1.35,0.7154,0.2846,2.514,0.4003,0.005039
2.385,-2.505,1.36,0.7158,0.2842,2.519,0.4012,0.005003
2.385,-2.505,1.37,0.7162,0.2838,2.524,0.4021,0.004968
2.385,-2.505,1.38,0.7166,0.2834,2.529,0.4029,0.004933
2.385,-2.505,1.39,0.717,0.283,2.534,0.4038,0.004898
2.385,-2.505,1.4,0.7174,0.2826,2.539,0.4046,0.004864
2.385,-2.505,1.41,0.7178,0.2822,2.544,0.4055,0.00483
2.385,-2.505,1.42,0.7182,0.2818,2.549,0.4063,0.004796
2.385,-2.505,1.43,0.7186,0.2814,2.554,0.4072,0.004762
2.385,-2.505,1.44,0.719,0.281,2.559,0.408,0.004729
2.385,-2.505,1.45,0.7194,0.2806,2.564,0.4088,0.004695
2.385,-2.505,1.46,0.7198,0.2802,2.568,0.4097,0.004662
2.385,-2.505,1.47,0.7201,0.2799,2.573,0.4105,0.00463
2.385,-2.505,1.48,0.7205,0.2795,2.578,0.4113,0.004597
2.385,-2.505,1.49,0.7209,0.2791,2.583,0.4121,0.004565
2.385,-2.505,1.5,0.7213,0.2787,2.588,0.4129,0.004533
2.385,-2.505,1.51,0.7216,0.2784,2.593,0.4137,0.004502
2.385,-2.505,1.52,0.722,0.278,2.597,0.4145,0.00447
2.385,-2.505,1.53,0.7224,0.2776,2.602,0.4153,0.004439
2.385,-2.505,1.54,0.7227,0.2773,2.607,0.4161,0.004408
2.385,-2.505,1.55,0.7231,0.2769,2.612,0.4169,0.004378
2.385,-2.505,1.56,0.7235,0.2765,2.616,0.4177,0.004347
2.385,-2.505,1.57,0.7238,0.2762,2.621,0.4184,0.004317
2.385,-2.505,1.58,0.7242,0.2758,2.626,0.4192,0.004287
2.385,-2.505,1.59,0.7245,0.2755,2.63,0.42,0.004257
2.385,-2.505,1.6,0.7249,0.2751,2.635,0.4207,0.004228
2.385,-2.505,1.61,0.7252,0.2748,2.639,0.4215,0.004199
2.385,-2.505,1.62,0.7256,0.2744,2.644,0.4222,0.00417
2.385,-2.505,1.63,0.7259,0.2741,2.648,0.423,0.004141
2.385,-2.505,1.64,0.7262,0.2738,2.653,0.4237,0.004113
2.385,-2.505,1.65,0.7266,0.2734,2.657,0.4245,0.004085
2.385,-2.505,1.66,0.7269,0.2731,2.662,0.4252,0.004057
2.385,-2.505,1.67,0.7272,0.2728,2.666,0.4259,0.004029
2.385,-2.505,1.68,0.7276,0.2724,2.671,0.4266,0.004001
2.385,-2.505,1.69,0.7279,0.2721,2.675,0.4273,0.003974
2.385,-2.505,1.7,0.7282,0.2718,2.679,0.428,0.003947
2.385,-2.505,1.71,0.7285,0.2715,2.684,0.4287,0.00392
2.385,-2.505,1.72,0.7289,0.2711,2.688,0.4294,0.003893
2.385,-2.505,1.73,0.7292,0.2708,2.692,0.4301,0.003867
2.385,-2.505,1.74,0.7295,0.2705,2.697,0.4308,0.003841
2.385,-2.505,1.75,0.7298,0.2702,2.701,0.4315,0.003815
2.385,-2.505,1.76,0.7301,0.2699,2.705,0.4322,0.003789
2.385,-2.505,1.77,0.7304,0.2696,2.709,0.4329,0.003764
2.385,-2.505,1.78,0.7307,0.2693,2.714,0.4335,0.003738
2.385,-2.505,1.79,0.731,0.269,2.718,0.4342,0.003713
2.385,-2.505,1.8,0.7313,0.2687,2.722,0.4349,0.003688
2.39,-2.51,0.3,0.7275,0.2725,2.669,0.4264,0.01101
2.39,-2.51,0.31,0.7276,0.2724,2.671,0.4266,0.01098
2.39,-2.51,0.32,0.7277,0.2723,2.672,0.4268,0.01094
2.39,-2.51,0.33,0.7278,0.2722,2.673,0.4271,0.01091
2.39,-2.51,0.34,0.7279,0.2721,2.675,0.4273,0.01087
2.39,-2.51,0.35,0.728,0.272,2.676,0.4276,0.01083
2.39,-2.51,0.36,0.7281,0.2719,2.678,0.4278,0.0108
2.39,-2.51,0.37,0.7282,0.2718,2.68,0.4281,0.01076
2.39,-2.51,0.38,0.7283,0.2717,2.681,0.4283,0.01072
2.39,-2.51,0.39,0.7285,0.2715,2.683,0.4286,0.01068
2.39,-2.51,0.4,0.7286,0.2714,2.684,0.4289,0.01064
2.39,-2.51,0.41,0.7287,0.2713,2.686,0.4291,0.0106
2.39,-2.51,0.42,0.7288,0.2712,2.688,0.4294,0.01055
2.39,-2.51,0.43,0.729,0.271,2.69,0.4297,0.01051
2.39,-2.51,0.44,0.7291,0.2709,2.692,0.43,0.01047
2.39,-2.51,0.45,0.7292,0.2708,2.693,0.4303,0.01042
2.39,-2.51,0.46,0.7294,0.2706,2.695,0.4306,0.01038
2.39,-2.51,0.47,0.7295,0.2705,2.697,0.4309,0.01033
2.39,-2.51,0.48,0.7297,0.2703,2.699,0.4312,0.01029
2.39,-2.51,0.49,0.7298,0.2702,2.701,0.4315,0.01024
2.39,-2.51,0.5,0.73,0.27,2.703,0.4319,0.01019
2.39,-2.51,0.51,0.7301,0.2699,2.705,0.4322,0.01014
2.39,-2.51,0.52,0.7303,0.2697,2.707,0.4325,0.0101
2.39,-2.51,0.53,0.7304,0.2696,2.709,0.4329,0.01005
2.39,-2.51,0.54,0.7306,0.2694,2.711,0.4332,0.009999
2.39,-2.51,0.55,0.7307,0.2693,2.714,0.4335,0.009949
2.39,-2.51,0.56,0.7309,0.2691,2.716,0.4339,0.0099
2.39,-2.51,0.57,0.731,0.269,2.718,0.4343,0.009849
2.39,-2.51,0.58,0.7312,0.2688,2.72,0.4346,0.009799
2.39,-2.51,0.59,0.7314,0.2686,2.723,0.435,0.009748
2.39,-2.51,0.6,0.7315,0.2685,2.725,0.4353,0.009697
2.39,-2.51,0.61,0.7317,0.2683,2.727,0.4357,0.009646
2.39,-2.51,0.62,0.7319,0.2681,2.729,0.4361,0.009594
2.39,-2.51,0.63,0.732,0.268,2.732,0.4365,0.009542
2.39,-2.51,0.64,0.7322,0.2678,2.734,0.4368,0.00949
2.39,-2.51,0.65,0.7324,0.2676,2.737,0.4372,0.009437
2.39,-2.51,0.66,0.7326,0.2674,2.739,0.4376,0.009384
2.39,-2.51,0.67,0.7327,0.2673,2.742,0.438,0.009332
2.39,-2.51,0.68,0.7329,0.2671,2.744,0.4384,0.009278
2.39,-2.51,0.69,0.7331,0.2669,2.747,0.4388,0.009225
2.39,-2.51,0.7,0.7333,0.2667,2.749,0.4392,0.009172
2.39,-2.51,0.71,0.7335,0.2665,2.752,0.4396,0.009118
2.39,-2.51,0.72,0.7336,0.2664,2.754,0.44,0.009065
2.39,-2.51,0.73,0.7338,0.2662,2.757,0.4404,0.009011
2.39,-2.51,0.74,0.734,0.266,2.76,0.4408,0.008957
2.39,-2.51,0.75,0.7342,0.2658,2.762,0.4412,0.008903
2.39,-2.51,0.76,0.7344,0.2656,2.765,0.4417,0.008849
2.39,-2.51,0.77,0.7346,0.2654,2.767,0.4421,0.008796
2.39,-2.51,0.78,0.7348,0.2652,2.77,0.4425,0.008742
2.39,-2.51,0.79,0.7349,0.2651,2.773,0.4429,0.008688
2.39,-2.51,0.8,0.7351,0.2649,2.776,0.4434,0.008634
2.39,-2.51,0.81,0.7353,0.2647,2.778,0.4438,0.00858
2.39,-2.51,0.82,0.7355,0.2645,2.781,0.4442,0.008526
2.39,-2.51,0.83,0.7357,0.2643,2.784,0.4446,0.008472
2.39,-2.51,0.84,0.7359,0.2641,2.787,0.4451,0.008418
2.39,-2.51,0.85,0.7361,0.2639,2.789,0.4455,0.008364
2.39,-2.51,0.86,0.7363,0.2637,2.792,0.4459,0.00831
2.39,-2.51,0.87,0.7365,0.2635,2.795,0.4464,0.008257
2.39,-2.51,0.88,0.7367,0.2633,2.798,0.4468,0.008203
2.39,-2.51,0.89,0.7369,0.2631,2.801,0.4472,0.00815
2.39,-2.51,0.9,0.7371,0.2629,2.803,0.4477,0.008096
2.39,-2.51,0.91,0.7373,0.2627,2.806,0.4481,0.008043
2.39,-2.51,0.92,0.7375,0.2625,2.809,0.4486,0.00799
2.39,-2.51,0.93,0.7377,0.2623,2.812,0.449,0.007937
2.39,-2.51,0.94,0.7379,0.2621,2.815,0.4495,0.007885
2.39,-2.51,0.95,0.7381,0.2619,2.818,0.4499,0.007832
2.39,-2.51,0.96,0.7383,0.2617,2.821,0.4503,0.007779
2.39,-2.51,0.97,0.7385,0.2615,2.824,0.4508,0.007727
2.39,-2.51,0.98,0.7387,0.2613,2.826,0.4512,0.007675
2.39,-2.51,0.99,0.7389,0.2611,2.829,0.4517,0.007623
2.39,-2.51,1.0,0.7391,0.2609,2.832,0.4521,0.007572
2.39,-2.51,1.01,0.7393,0.2607,2.835,0.4526,0.00752
2.39,-2.51,1.02,0.7394,0.2606,2.838,0.453,0.007469
2.39,-2.51,1.03,0.7396,0.2604,2.841,0.4535,0.007418
2.39,-2.51,1.04,0.7398,0.2602,2.844,0.4539,0.007367
2.39,-2.51,1.05,0.74,0.26,2.847,0.4544,0.007316
2.39,-2.51,1.06,0.7402,0.2598,2.85,0.4548,0.007266
2.39,-2.51,1.07,0.7404,0.2596,2.853,0.4552,0.007216
2.39,-2.51,1.08,0.7406,0.2594,2.856,0.4557,0.007166
2.39,-2.51,1.09,0.7408,0.2592,2.858,0.4561,0.007116
2.39,-2.51,1.1,0.741,0.259,2.861,0.4566,0.007067
2.39,-2.51,1.11,0.7412,0.2588,2.864,0.457,0.007018
2.39,-2.51,1.12,0.7414,0.2586,2.867,0.4575,0.006969
2.39,-2.51,1.13,0.7416,0.2584,2.87,0.4579,0.00692
2.39,-2.51,1.14,0.7418,0.2582,2.873,0.4583,0.006872
2.39,-2.51,1.15,0.742,0.258,2.876,0.4588,0.006824
2.39,-2.51,1.16,0.7422,0.2578,2.879,0.4592,0.006776
2.39,-2.51,1.17,0.7424,0.2576,2.882,0.4597,0.006729
2.39,-2.51,1.18,0.7426,0.2574,2.885,0.4601,0.006682
2.39,-2.51,1.19,0.7428,0.2572,2.888,0.4605,0.006635
2.39,-2.51,1.2,0.743,0.257,2.891,0.461,0.006588
2.39,-2.51,1.21,0.7432,0.2568,2.893,0.4614,0.006542
2.39,-2.51,1.22,0.7433,0.2567,2.896,0.4618,0.006495
2.39,-2.51,1.23,0.7435,0.2565,2.899,0.4623,0.00645
2.39,-2.51,1.24,0.7437,0.2563,2.902,0.4627,0.006404
2.39,-2.51,1.25,0.7439,0.2561,2.905,0.4631,0.006359
2.39,-2.51,1.26,0.7441,0.2559,2.908,0.4636,0.006314
2.39,-2.51,1.27,0.7443,0.2557,2.911,0.464,0.00627
2.39,-2.51,1.28,0.7445,0.2555,2.914,0.4644,0.006225
2.39,-2.51,1.29,0.7447,0.2553,2.916,0.4648,0.006181
2.39,-2.51,1.3,0.7448,0.2552,2.919,0.4653,0.006138
2.39,-2.51,1.31,0.745,0.255,2.922,0.4657,0.006094
2.39,-2.51,1.32,0.7452,0.2548,2.925,0.4661,0.006051
2.39,-2.51,1.33,0.7454,0.2546,2.928,0.4665,0.006008
2.39,-2.51,1.34,0.7456,0.2544,2.931,0.4669,0.005966
2.39,-2.51,1.35,0.7458,0.2542,2.933,0.4674,0.005924
2.39,-2.51,1.36,0.7459,0.2541,2.936,0.4678,0.005882
2.39,-2.51,1.37,0.7461,0.2539,2.939,0.4682,0.00584
2.39,-2.51,1.38,0.7463,0.2537,2.942,0.4686,0.005799
2.39,-2.51,1.39,0.7465,0.2535,2.944,0.469,0.005758
2.39,-2.51,1.4,0.7467,0.2533,2.947,0.4694,0.005717
2.39,-2.51,1.41,0.7468,0.2532,2.95,0.4698,0.005677
2.39,-2.51,1.42,0.747,0.253,2.953,0.4702,0.005637
2.39,-2.51,1.43,0.7472,0.2528,2.955,0.4706,0.005597
2.39,-2.51,1.44,0.7474,0.2526,2.958,0.471,0.005558
2.39,-2.51,1.45,0.7475,0.2525,2.961,0.4714,0.005519
2.39,-2.51,1.46,0.7477,0.2523,2.964,0.4718,0.00548
2.39,-2.51,1.47,0.7479,0.2521,2.966,0.4722,0.005441
2.39,-2.51,1.48,0.748,0.252,2.969,0.4726,0.005403
2.39,-2.51,1.49,0.7482,0.2518,2.972,0.473,0.005365
2.39,-2.51,1.5,0.7484,0.2516,2.974,0.4734,0.005327
2.39,-2.51,1.51,0.7486,0.2514,2.977,0.4738,0.00529
2.39,-2.51,1.52,0.7487,0.2513,2.98,0.4742,0.005253
2.39,-2.51,1.53,0.7489,0.2511,2.982,0.4746,0.005216
2.39,-2.51,1.54,0.7491,0.2509,2.985,0.4749,0.00518
2.39,-2.51,1.55,0.7492,0.2508,2.988,0.4753,0.005144
2.39,-2.51,1.56,0.7494,0.2506,2.99,0.4757,0.005108
2.39,-2.51,1.57,0.7495,0.2505,2.993,0.4761,0.005072
2.39,-2.51,1.58,0.7497,0.2503,2.995,0.4764,0.005037
2.39,-2.51,1.59,0.7499,0.2501,2.998,0.4768,0.005002
2.39,-2.51,1.6,0.75,0.25,3.0,0.4772,0.004967
2.39,-2.51,1.61,0.7502,0.2498,3.003,0.4775,0.004933
2.39,-2.51,1.62,0.7503,0.2497,3.005,0.4779,0.004898
2.39,-2.51,1.63,0.7505,0.2495,3.008,0.4783,0.004864
2.39,-2.51,1.64,0.7507,0.2493,3.011,0.4786,0.004831
2.39,-2.51,1.65,0.7508,0.2492,3.013,0.479,0.004798
2.39,-2.51,1.66,0.751,0.249,3.015,0.4794,0.004764
2.39,-2.51,1.67,0.7511,0.2489,3.018,0.4797,0.004732
2.39,-2.51,1.68,0.7513,0.2487,3.02,0.4801,0.004699
2.39,-2.51,1.69,0.7514,0.2486,3.023,0.4804,0.004667
2.39,-2.51,1.7,0.7516,0.2484,3.025,0.4808,0.004635
2.39,-2.51,1.71,0.7517,0.2483,3.028,0.4811,0.004603
2.39,-2.51,1.72,0.7519,0.2481,3.03,0.4815,0.004572
2.39,-2.51,1.73,0.752,0.248,3.033,0.4818,0.004541
2.39,-2.51,1.74,0.7522,0.2478,3.035,0.4821,0.00451
2.39,-2.51,1.75,0.7523,0.2477,3.037,0.4825,0.004479
2.39,-2.51,1.76,0.7525,0.2475,3.04,0.4828,0.004449
2.39,-2.51,1.77,0.7526,0.2474,3.042,0.4832,0.004419
2.39,-2.51,1.78,0.7527,0.2473,3.044,0.4835,0.004389
2.39,-2.51,1.79,0.7529,0.2471,3.047,0.4838,0.004359
2.39,-2.51,1.8,0.753,0.247,3.049,0.4842,0.00433
2.395,-2.515,0.3,0.7789,0.2211,3.523,0.5469,0.01263
2.395,-2.515,0.31,0.7788,0.2212,3.522,0.5467,0.01259
2.395,-2.515,0.32,0.7788,0.2212,3.521,0.5466,0.01255
2.395,-2.515,0.33,0.7787,0.2213,3.52,0.5465,0.01251
2.395,-2.515,0.34,0.7787,0.2213,3.518,0.5464,0.01246
2.395,-2.515,0.35,0.7786,0.2214,3.517,0.5462,0.01242
2.395,-2.515,0.36,0.7786,0.2214,3.516,0.5461,0.01238
2.395,-2.515,0.37,0.7785,0.2215,3.515,0.5459,0.01233
2.395,-2.515,0.38,0.7785,0.2215,3.514,0.5458,0.01229
2.395,-2.515,0.39,0.7784,0.2216,3.513,0.5456,0.01224
2.395,-2.515,0.4,0.7783,0.2217,3.512,0.5455,0.01219
2.395,-2.515,0.41,0.7783,0.2217,3.51,0.5453,0.01215
2.395,-2.515,0.42,0.7782,0.2218,3.509,0.5452,0.0121
2.395,-2.515,0.43,0.7782,0.2218,3.508,0.545,0.01205
2.395,-2.515,0.44,0.7781,0.2219,3.507,0.5449,0.012
2.395,-2.515,0.45,0.778,0.222,3.505,0.5447,0.01195
2.395,-2.515,0.46,0.778,0.222,3.504,0.5446,0.0119
2.395,-2.515,0.47,0.7779,0.2221,3.503,0.5444,0.01184
2.395,-2.515,0.48,0.7779,0.2221,3.501,0.5443,0.01179
2.395,-2.515,0.49,0.7778,0.2222,3.5,0.5441,0.01174
2.395,-2.515,0.5,0.7777,0.2223,3.499,0.5439,0.01168
2.395,-2.515,0.51,0.7777,0.2223,3.498,0.5438,0.01163
2.395,-2.515,0.52,0.7776,0.2224,3.496,0.5436,0.01158
2.395,-2.515,0.53,0.7775,0.2225,3.495,0.5434,0.01152
2.395,-2.515,0.54,0.7775,0.2225,3.494,0.5433,0.01147
2.395,-2.515,0.55,0.7774,0.2226,3.492,0.5431,0.01141
2.395,-2.515,0.56,0.7773,0.2227,3.491,0.543,0.01135
2.395,-2.515,0.57,0.7773,0.2227,3.49,0.5428,0.0113
2.395,-2.515,0.58,0.7772,0.2228,3.488,0.5426,0.01124
2.395,-2.515,0.59,0.7771,0.2229,3.487,0.5425,0.01118
2.395,-2.515,0.6,0.7771,0.2229,3.486,0.5423,0.01112
2.395,-2.515,0.61,0.777,0.223,3.484,0.5421,0.01106
2.395,-2.515,0.62,0.7769,0.2231,3.483,0.542,0.011
2.395,-2.515,0.63,0.7769,0.2231,3.482,0.5418,0.01094
2.395,-2.515,0.64,0.7768,0.2232,3.481,0.5416,0.01089
2.395,-2.515,0.65,0.7767,0.2233,3.479,0.5415,0.01083
2.395,-2.515,0.66,0.7767,0.2233,3.478,0.5413,0.01077
2.395,-2.515,0.67,0.7766,0.2234,3.477,0.5412,0.01071
2.395,-2.515,0.68,0.7766,0.2234,3.475,0.541,0.01064
2.395,-2.515,0.69,0.7765,0.2235,3.474,0.5408,0.01058
2.395,-2.515,0.7,0.7764,0.2236,3.473,0.5407,0.01052
2.395,-2.515,0.71,0.7764,0.2236,3.472,0.5405,0.01046
2.395,-2.515,0.72,0.7763,0.2237,3.47,0.5404,0.0104
2.395,-2.515,0.73,0.7762,0.2238,3.469,0.5402,0.01034
2.395,-2.515,0.74,0.7762,0.2238,3.468,0.5401,0.01028
2.395,-2.515,0.75,0.7761,0.2239,3.467,0.5399,0.01022
2.395,-2.515,0.76,0.7761,0.2239,3.466,0.5398,0.01016
2.395,-2.515,0.77,0.776,0.224,3.464,0.5396,0.01009
2.395,-2.515,0.78,0.7759,0.2241,3.463,0.5395,0.01003
2.395,-2.515,0.79,0.7759,0.2241,3.462,0.5393,0.00997
2.395,-2.515,0.8,0.7758,0.2242,3.461,0.5392,0.009909
2.395,-2.515,0.81,0.7758,0.2242,3.46,0.539,0.009847
2.395,-2.515,0.82,0.7757,0.2243,3.459,0.5389,0.009785
2.395,-2.515,0.83,0.7757,0.2243,3.458,0.5388,0.009724
2.395,-2.515,0.84,0.7756,0.2244,3.456,0.5386,0.009662
2.395,-2.515,0.85,0.7756,0.2244,3.455,0.5385,0.009601
2.395,-2.515,0.86,0.7755,0.2245,3.454,0.5384,0.009539
2.395,-2.515,0.87,0.7754,0.2246,3.453,0.5382,0.009478
2.395,-2.515,0.88,0.7754,0.2246,3.452,0.5381,0.009416
2.395,-2.515,0.89,0.7753,0.2247,3.451,0.538,0.009355
2.395,-2.515,0.9,0.7753,0.2247,3.45,0.5378,0.009294
2.395,-2.515,0.91,0.7752,0.2248,3.449,0.5377,0.009233
2.395,-2.515,0.92,0.7752,0.2248,3.448,0.5376,0.009173
2.395,-2.515,0.93,0.7751,0.2249,3.447,0.5375,0.009112
2.395,-2.515,0.94,0.7751,0.2249,3.446,0.5374,0.009052
2.395,-2.515,0.95,0.775,0.225,3.445,0.5372,0.008991
2.395,-2.515,0.96,0.775,0.225,3.444,0.5371,0.008931
2.395,-2.515,0.97,0.775,0.225,3.444,0.537,0.008871
2.395,-2.515,0.98,0.7749,0.2251,3.443,0.5369,0.008812
2.395,-2.515,0.99,0.7749,0.2251,3.442,0.5368,0.008752
2.395,-2.515,1.0,0.7748,0.2252,3.441,0.5367,0.008693
2.395,-2.515,1.01,0.7748,0.2252,3.44,0.5366,0.008634
2.395,-2.515,1.02,0.7747,0.2253,3.439,0.5365,0.008575
2.395,-2.515,1.03,0.7747,0.2253,3.438,0.5364,0.008517
2.395,-2.515,1.04,0.7747,0.2253,3.438,0.5363,0.008458
2.395,-2.515,1.05,0.7746,0.2254,3.437,0.5362,0.0084
2.395,-2.515,1.06,0.7746,0.2254,3.436,0.5361,0.008343
2.395,-2.515,1.07,0.7745,0.2255,3.435,0.536,0.008285
2.395,-2.515,1.08,0.7745,0.2255,3.435,0.5359,0.008228
2.395,-2.515,1.09,0.7745,0.2255,3.434,0.5358,0.008171
2.395,-2.515,1.1,0.7744,0.2256,3.433,0.5357,0.008114
2.395,-2.515,1.11,0.7744,0.2256,3.432,0.5356,0.008058
2.395,-2.515,1.12,0.7744,0.2256,3.432,0.5355,0.008002
2.395,-2.515,1.13,0.7743,0.2257,3.431,0.5354,0.007946
2.395,-2.515,1.14,0.7743,0.2257,3.43,0.5354,0.00789
2.395,-2.515,1.15,0.7743,0.2257,3.43,0.5353,0.007835
2.395,-2.515,1.16,0.7742,0.2258,3.429,0.5352,0.00778
2.395,-2.515,1.17,0.7742,0.2258,3.429,0.5351,0.007726
2.395,-2.515,1.18,0.7742,0.2258,3.428,0.535,0.007672
2.395,-2.515,1.19,0.7741,0.2259,3.427,0.535,0.007618
2.395,-2.515,1.2,0.7741,0.2259,3.427,0.5349,0.007564
2.395,-2.515,1.21,0.7741,0.2259,3.426,0.5348,0.007511
2.395,-2.515,1.22,0.7741,0.2259,3.426,0.5348,0.007458
2.395,-2.515,1.23,0.774,0.226,3.425,0.5347,0.007405
2.395,-2.515,1.24,0.774,0.226,3.425,0.5346,0.007353
2.395,-2.515,1.25,0.774,0.226,3.424,0.5346,0.007301
2.395,-2.515,1.26,0.7739,0.2261,3.424,0.5345,0.007249
2.395,-2.515,1.27,0.7739,0.2261,3.423,0.5344,0.007198
2.395,-2.515,1.28,0.7739,0.2261,3.423,0.5344,0.007147
2.395,-2.515,1.29,0.7739,0.2261,3.422,0.5343,0.007097
2.395,-2.515,1.3,0.7739,0.2261,3.422,0.5343,0.007046
2.395,-2.515,1.31,0.7738,0.2262,3.421,0.5342,0.006996
2.395,-2.515,1.32,0.7738,0.2262,3.421,0.5342,0.006947
2.395,-2.515,1.33,0.7738,0.2262,3.421,0.5341,0.006898
2.395,-2.515,1.34,0.7738,0.2262,3.42,0.5341,0.006849
2.395,-2.515,1.35,0.7738,0.2262,3.42,0.534,0.0068
2.395,-2.515,1.36,0.7737,0.2263,3.42,0.534,0.006752
2.395,-2.515,1.37,0.7737,0.2263,3.419,0.5339,0.006704
2.395,-2.515,1.38,0.7737,0.2263,3.419,0.5339,0.006657
2.395,-2.515,1.39,0.7737,0.2263,3.418,0.5338,0.00661
2.395,-2.515,1.4,0.7737,0.2263,3.418,0.5338,0.006563
2.395,-2.515,1.41,0.7736,0.2264,3.418,0.5338,0.006517
2.395,-2.515,1.42,0.7736,0.2264,3.418,0.5337,0.00647
2.395,-2.515,1.43,0.7736,0.2264,3.417,0.5337,0.006425
2.395,-2.515,1.44,0.7736,0.2264,3.417,0.5336,0.006379
2.395,-2.515,1.45,0.7736,0.2264,3.417,0.5336,0.006334
2.395,-2.515,1.46,0.7736,0.2264,3.416,0.5336,0.00629
2.395,-2.515,1.47,0.7736,0.2264,3.416,0.5335,0.006245
2.395,-2.515,1.48,0.7735,0.2265,3.416,0.5335,0.006201
2.395,-2.515,1.49,0.7735,0.2265,3.416,0.5335,0.006157
2.395,-2.515,1.5,0.7735,0.2265,3.415,0.5335,0.006114
2.395,-2.515,1.51,0.7735,0.2265,3.415,0.5334,0.006071
2.395,-2.515,1.52,0.7735,0.2265,3.415,0.5334,0.006028
2.395,-2.515,1.53,0.7735,0.2265,3.415,0.5334,0.005986
2.395,-2.515,1.54,0.7735,0.2265,3.415,0.5333,0.005944
2.395,-2.515,1.55,0.7735,0.2265,3.414,0.5333,0.005903
2.395,-2.515,1.56,0.7735,0.2265,3.414,0.5333,0.005861
2.395,-2.515,1.57,0.7735,0.2265,3.414,0.5333,0.00582
2.395,-2.515,1.58,0.7734,0.2266,3.414,0.5333,0.00578
2.395,-2.515,1.59,0.7734,0.2266,3.414,0.5332,0.005739
2.395,-2.515,1.6,0.7734,0.2266,3.414,0.5332,0.005699
2.395,-2.515,1.61,0.7734,0.2266,3.414,0.5332,0.00566
2.395,-2.515,1.62,0.7734,0.2266,3.413,0.5332,0.00562
2.395,-2.515,1.63,0.7734,0.2266,3.413,0.5332,0.005581
2.395,-2.515,1.64,0.7734,0.2266,3.413,0.5332,0.005542
2.395,-2.515,1.65,0.7734,0.2266,3.413,0.5331,0.005504
2.395,-2.515,1.66,0.7734,0.2266,3.413,0.5331,0.005466
2.395,-2.515,1.67,0.7734,0.2266,3.413,0.5331,0.005428
2.395,-2.515,1.68,0.7734,0.2266,3.413,0.5331,0.005391
2.395,-2.515,1.69,0.7734,0.2266,3.413,0.5331,0.005354
2.395,-2.515,1.7,0.7734,0.2266,3.413,0.5331,0.005317
2.395,-2.515,1.71,0.7734,0.2266,3.413,0.5331,0.00528
2.395,-2.515,1.72,0.7734,0.2266,3.412,0.5331,0.005244
2.395,-2.515,1.73,0.7734,0.2266,3.412,0.5331,0.005208
2.395,-2.515,1.74,0.7734,0.2266,3.412,0.5331,0.005173
2.395,-2.515,1.75,0.7734,0.2266,3.412,0.533,0.005137
2.395,-2.515,1.76,0.7734,0.2266,3.412,0.533,0.005102
2.395,-2.515,1.77,0.7734,0.2266,3.412,0.533,0.005068
2.395,-2.515,1.78,0.7734,0.2266,3.412,0.533,0.005033
2.395,-2.515,1.79,0.7734,0.2266,3.412,0.533,0.004999
2.395,-2.515,1.8,0.7734,0.2266,3.412,0.533,0.004965
2.4,-2.52,0.3,0.8229,0.1771,4.648,0.6672,0.01419
2.4,-2.52,0.31,0.8228,0.1772,4.643,0.6668,0.01415
2.4,-2.52,0.32,0.8226,0.1774,4.637,0.6663,0.0141
2.4,-2.52,0.33,0.8224,0.1776,4.632,0.6658,0.01406
2.4,-2.52,0.34,0.8223,0.1777,4.627,0.6653,0.01401
2.4,-2.52,0.35,0.8221,0.1779,4.621,0.6647,0.01396
2.4,-2.52,0.36,0.8219,0.1781,4.615,0.6642,0.01392
2.4,-2.52,0.37,0.8217,0.1783,4.609,0.6637,0.01387
2.4,-2.52,0.38,0.8215,0.1785,4.604,0.6631,0.01382
2.4,-2.52,0.39,0.8214,0.1786,4.598,0.6625,0.01377
2.4,-2.52,0.4,0.8212,0.1788,4.592,0.662,0.01371
2.4,-2.52,0.41,0.821,0.179,4.585,0.6614,0.01366
2.4,-2.52,0.42,0.8208,0.1792,4.579,0.6608,0.01361
2.4,-2.52,0.43,0.8206,0.1794,4.573,0.6602,0.01355
2.4,-2.52,0.44,0.8204,0.1796,4.567,0.6596,0.0135
2.4,-2.52,0.45,0.8201,0.1799,4.56,0.659,0.01344
2.4,-2.52,0.46,0.8199,0.1801,4.554,0.6583,0.01339
2.4,-2.52,0.47,0.8197,0.1803,4.547,0.6577,0.01333
2.4,-2.52,0.48,0.8195,0.1805,4.54,0.6571,0.01327
2.4,-2.52,0.49,0.8193,0.1807,4.534,0.6564,0.01321
2.4,-2.52,0.5,0.8191,0.1809,4.527,0.6558,0.01315
2.4,-2.52,0.51,0.8188,0.1812,4.52,0.6551,0.01309
2.4,-2.52,0.52,0.8186,0.1814,4.513,0.6545,0.01303
2.4,-2.52,0.53,0.8184,0.1816,4.506,0.6538,0.01297
2.4,-2.52,0.54,0.8182,0.1818,4.499,0.6531,0.01291
2.4,-2.52,0.55,0.8179,0.1821,4.492,0.6525,0.01284
2.4,-2.52,0.56,0.8177,0.1823,4.485,0.6518,0.01278
2.4,-2.52,0.57,0.8175,0.1825,4.478,0.6511,0.01272
2.4,-2.52,0.58,0.8172,0.1828,4.471,0.6504,0.01265
2.4,-2.52,0.59,0.817,0.183,4.464,0.6497,0.01259
2.4,-2.52,0.6,0.8167,0.1833,4.457,0.649,0.01252
2.4,-2.52,0.61,0.8165,0.1835,4.449,0.6483,0.01246
2.4,-2.52,0.62,0.8163,0.1837,4.442,0.6476,0.01239
2.4,-2.52,0.63,0.816,0.184,4.435,0.6469,0.01233
2.4,-2.52,0.64,0.8158,0.1842,4.428,0.6462,0.01226
2.4,-2.52,0.65,0.8155,0.1845,4.421,0.6455,0.01219
2.4,-2.52,0.66,0.8153,0.1847,4.413,0.6448,0.01213
2.4,-2.52,0.67,0.815,0.185,4.406,0.6441,0.01206
2.4,-2.52,0.68,0.8148,0.1852,4.399,0.6433,0.01199
2.4,-2.52,0.69,0.8145,0.1855,4.392,0.6426,0.01192
2.4,-2.52,0.7,0.8143,0.1857,4.384,0.6419,0.01186
2.4,-2.52,0.71,0.814,0.186,4.377,0.6412,0.01179
2.4,-2.52,0.72,0.8138,0.1862,4.37,0.6405,0.01172
2.4,-2.52,0.73,0.8135,0.1865,4.363,0.6397,0.01165
2.4,-2.52,0.74,0.8133,0.1867,4.355,0.639,0.01158
2.4,-2.52,0.75,0.813,0.187,4.348,0.6383,0.01151
2.4,-2.52,0.76,0.8128,0.1872,4.341,0.6376,0.01144
2.4,-2.52,0.77,0.8125,0.1875,4.334,0.6369,0.01137
2.4,-2.52,0.78,0.8123,0.1877,4.327,0.6362,0.01131
2.4,-2.52,0.79,0.812,0.188,4.32,0.6354,0.01124
2.4,-2.52,0.8,0.8118,0.1882,4.312,0.6347,0.01117
2.4,-2.52,0.81,0.8115,0.1885,4.305,0.634,0.0111
2.4,-2.52,0.82,0.8113,0.1887,4.298,0.6333,0.01103
2.4,-2.52,0.83,0.811,0.189,4.291,0.6326,0.01096
2.4,-2.52,0.84,0.8108,0.1892,4.284,0.6319,0.01089
2.4,-2.52,0.85,0.8105,0.1895,4.277,0.6312,0.01082
2.4,-2.52,0.86,0.8103,0.1897,4.27,0.6305,0.01075
2.4,-2.52,0.87,0.81,0.19,4.263,0.6298,0.01068
2.4,-2.52,0.88,0.8098,0.1902,4.256,0.6291,0.01061
2.4,-2.52,0.89,0.8095,0.1905,4.25,0.6284,0.01055
2.4,-2.52,0.9,0.8093,0.1907,4.243,0.6277,0.01048
2.4,-2.52,0.91,0.809,0.191,4.236,0.627,0.01041
2.4,-2.52,0.92,0.8088,0.1912,4.229,0.6263,0.01034
2.4,-2.52,0.93,0.8085,0.1915,4.223,0.6256,0.01027
2.4,-2.52,0.94,0.8083,0.1917,4.216,0.6249,0.01021
2.4,-2.52,0.95,0.808,0.192,4.209,0.6242,0.01014
2.4,-2.52,0.96,0.8078,0.1922,4.203,0.6235,0.01007
2.4,-2.52,0.97,0.8076,0.1924,4.196,0.6229,0.01
2.4,-2.52,0.98,0.8073,0.1927,4.19,0.6222,0.009935
2.4,-2.52,0.99,0.8071,0.1929,4.183,0.6215,0.009869
2.4,-2.52,1.0,0.8068,0.1932,4.177,0.6209,0.009802
2.4,-2.52,1.01,0.8066,0.1934,4.171,0.6202,0.009736
2.4,-2.52,1.02,0.8064,0.1936,4.164,0.6195,0.009669
2.4,-2.52,1.03,0.8061,0.1939,4.158,0.6189,0.009604
2.4,-2.52,1.04,0.8059,0.1941,4.152,0.6182,0.009538
2.4,-2.52,1.05,0.8057,0.1943,4.146,0.6176,0.009473
2.4,-2.52,1.06,0.8054,0.1946,4.14,0.617,0.009408
2.4,-2.52,1.07,0.8052,0.1948,4.133,0.6163,0.009343
2.4,-2.52,1.08,0.805,0.195,4.127,0.6157,0.009278
2.4,-2.52,1.09,0.8047,0.1953,4.121,0.6151,0.009214
2.4,-2.52,1.1,0.8045,0.1955,4.116,0.6144,0.00915
2.4,-2.52,1.11,0.8043,0.1957,4.11,0.6138,0.009087
2.4,-2.52,1.12,0.8041,0.1959,4.104,0.6132,0.009024
2.4,-2.52,1.13,0.8038,0.1962,4.098,0.6126,0.008961
2.4,-2.52,1.14,0.8036,0.1964,4.092,0.612,0.008898
2.4,-2.52,1.15,0.8034,0.1966,4.087,0.6114,0.008836
2.4,-2.52,1.16,0.8032,0.1968,4.081,0.6108,0.008774
2.4,-2.52,1.17,0.803,0.197,4.075,0.6102,0.008713
2.4,-2.52,1.18,0.8028,0.1972,4.07,0.6096,0.008652
2.4,-2.52,1.19,0.8025,0.1975,4.064,0.609,0.008591
2.4,-2.52,1.2,0.8023,0.1977,4.059,0.6084,0.00853
2.4,-2.52,1.21,0.8021,0.1979,4.054,0.6078,0.00847
2.4,-2.52,1.22,0.8019,0.1981,4.048,0.6073,0.008411
2.4,-2.52,1.23,0.8017,0.1983,4.043,0.6067,0.008351
2.4,-2.52,1.24,0.8015,0.1985,4.038,0.6061,0.008292
2.4,-2.52,1.25,0.8013,0.1987,4.033,0.6056,0.008234
2.4,-2.52,1.26,0.8011,0.1989,4.027,0.605,0.008175
2.4,-2.52,1.27,0.8009,0.1991,4.022,0.6045,0.008118
2.4,-2.52,1.28,0.8007,0.1993,4.017,0.6039,0.00806
2.4,-2.52,1.29,0.8005,0.1995,4.012,0.6034,0.008003
2.4,-2.52,1.3,0.8003,0.1997,4.007,0.6029,0.007946
2.4,-2.52,1.31,0.8001,0.1999,4.002,0.6023,0.00789
2.4,-2.52,1.32,0.7999,0.2001,3.998,0.6018,0.007834
2.4,-2.52,1.33,0.7997,0.2003,3.993,0.6013,0.007779
2.4,-2.52,1.34,0.7995,0.2005,3.988,0.6008,0.007723
2.4,-2.52,1.35,0.7993,0.2007,3.983,0.6003,0.007669
2.4,-2.52,1.36,0.7991,0.2009,3.979,0.5997,0.007614
2.4,-2.52,1.37,0.799,0.201,3.974,0.5992,0.00756
2.4,-2.52,1.38,0.7988,0.2012,3.97,0.5987,0.007507
2.4,-2.52,1.39,0.7986,0.2014,3.965,0.5982,0.007454
2.4,-2.52,1.4,0.7984,0.2016,3.961,0.5978,0.007401
2.4,-2.52,1.41,0.7982,0.2018,3.956,0.5973,0.007348
2.4,-2.52,1.42,0.7981,0.2019,3.952,0.5968,0.007296
2.4,-2.52,1.43,0.7979,0.2021,3.947,0.5963,0.007245
2.4,-2.52,1.44,0.7977,0.2023,3.943,0.5958,0.007193
2.4,-2.52,1.45,0.7975,0.2025,3.939,0.5954,0.007142
2.4,-2.52,1.46,0.7974,0.2026,3.935,0.5949,0.007092
2.4,-2.52,1.47,0.7972,0.2028,3.93,0.5944,0.007042
2.4,-2.52,1.48,0.797,0.203,3.926,0.594,0.006992
2.4,-2.52,1.49,0.7968,0.2032,3.922,0.5935,0.006943
2.4,-2.52,1.5,0.7967,0.2033,3.918,0.5931,0.006894
2.4,-2.52,1.51,0.7965,0.2035,3.914,0.5926,0.006845
2.4,-2.52,1.52,0.7963,0.2037,3.91,0.5922,0.006797
2.4,-2.52,1.53,0.7962,0.2038,3.906,0.5918,0.006749
2.4,-2.52,1.54,0.796,0.204,3.903,0.5913,0.006702
2.4,-2.52,1.55,0.7959,0.2041,3.899,0.5909,0.006655
2.4,-2.52,1.56,0.7957,0.2043,3.895,0.5905,0.006608
2.4,-2.52,1.57,0.7955,0.2045,3.891,0.5901,0.006562
2.4,-2.52,1.58,0.7954,0.2046,3.887,0.5897,0.006516
2.4,-2.52,1.59,0.7952,0.2048,3.884,0.5893,0.00647
2.4,-2.52,1.6,0.7951,0.2049,3.88,0.5888,0.006425
2.4,-2.52,1.61,0.7949,0.2051,3.877,0.5884,0.00638
2.4,-2.52,1.62,0.7948,0.2052,3.873,0.588,0.006335
2.4,-2.52,1.63,0.7946,0.2054,3.869,0.5876,0.006291
2.4,-2.52,1.64,0.7945,0.2055,3.866,0.5873,0.006248
2.4,-2.52,1.65,0.7943,0.2057,3.863,0.5869,0.006204
2.4,-2.52,1.66,0.7942,0.2058,3.859,0.5865,0.006161
2.4,-2.52,1.67,0.7941,0.2059,3.856,0.5861,0.006118
2.4,-2.52,1.68,0.7939,0.2061,3.852,0.5857,0.006076
2.4,-2.52,1.69,0.7938,0.2062,3.849,0.5854,0.006034
2.4,-2.52,1.7,0.7936,0.2064,3.846,0.585,0.005993
2.4,-2.52,1.71,0.7935,0.2065,3.843,0.5846,0.005951
2.4,-2.52,1.72,0.7934,0.2066,3.839,0.5843,0.00591
2.4,-2.52,1.73,0.7932,0.2068,3.836,0.5839,0.00587
2.4,-2.52,1.74,0.7931,0.2069,3.833,0.5836,0.005829
2.4,-2.52,1.75,0.793,0.207,3.83,0.5832,0.005789
2.4,-2.52,1.76,0.7928,0.2072,3.827,0.5829,0.00575
2.4,-2.52,1.77,0.7927,0.2073,3.824,0.5825,0.005711
2.4,-2.52,1.78,0.7926,0.2074,3.821,0.5822,0.005672
2.4,-2.52,1.79,0.7924,0.2076,3.818,0.5818,0.005633
2.4,-2.52,1.8,0.7923,0.2077,3.815,0.5815,0.005595
2.405,-2.525,0.3,0.8597,0.1403,6.126,0.7871,0.0157
2.405,-2.525,0.31,0.8594,0.1406,6.114,0.7863,0.01565
2.405,-2.525,0.32,0.8592,0.1408,6.102,0.7855,0.01561
2.405,-2.525,0.33,0.859,0.141,6.09,0.7846,0.01556
2.405,-2.525,0.34,0.8587,0.1413,6.078,0.7837,0.01551
2.405,-2.525,0.35,0.8585,0.1415,6.065,0.7828,0.01546
2.405,-2.525,0.36,0.8582,0.1418,6.052,0.7819,0.01541
2.405,-2.525,0.37,0.8579,0.1421,6.039,0.781,0.01536
2.405,-2.525,0.38,0.8577,0.1423,6.026,0.78,0.01531
2.405,-2.525,0.39,0.8574,0.1426,6.012,0.779,0.01525
2.405,-2.525,0.4,0.8571,0.1429,5.998,0.778,0.0152
2.405,-2.525,0.41,0.8568,0.1432,5.984,0.777,0.01514
2.405,-2.525,0.42,0.8565,0.1435,5.97,0.776,0.01508
2.405,-2.525,0.43,0.8562,0.1438,5.956,0.775,0.01502
2.405,-2.525,0.44,0.8559,0.1441,5.941,0.7739,0.01496
2.405,-2.525,0.45,0.8556,0.1444,5.927,0.7728,0.0149
2.405,-2.525,0.46,0.8553,0.1447,5.912,0.7717,0.01484
2.405,-2.525,0.47,0.855,0.145,5.897,0.7706,0.01478
2.405,-2.525,0.48,0.8547,0.1453,5.882,0.7695,0.01472
2.405,-2.525,0.49,0.8544,0.1456,5.867,0.7684,0.01465
2.405,-2.525,0.5,0.854,0.146,5.851,0.7673,0.01459
2.405,-2.525,0.51,0.8537,0.1463,5.836,0.7661,0.01452
2.405,-2.525,0.52,0.8534,0.1466,5.82,0.765,0.01446
2.405,-2.525,0.53,0.853,0.147,5.805,0.7638,0.01439
2.405,-2.525,0.54,0.8527,0.1473,5.789,0.7626,0.01432
2.405,-2.525,0.55,0.8524,0.1476,5.773,0.7614,0.01425
2.405,-2.525,0.56,0.852,0.148,5.757,0.7602,0.01418
2.405,-2.525,0.57,0.8517,0.1483,5.741,0.759,0.01411
2.405,-2.525,0.58,0.8513,0.1487,5.725,0.7578,0.01404
2.405,-2.525,0.59,0.8509,0.1491,5.709,0.7566,0.01397
2.405,-2.525,0.6,0.8506,0.1494,5.693,0.7553,0.0139
2.405,-2.525,0.61,0.8502,0.1498,5.677,0.7541,0.01383
2.405,-2.525,0.62,0.8499,0.1501,5.66,0.7529,0.01376
2.405,-2.525,0.63,0.8495,0.1505,5.644,0.7516,0.01368
2.405,-2.525,0.64,0.8491,0.1509,5.628,0.7503,0.01361
2.405,-2.525,0.65,0.8488,0.1512,5.612,0.7491,0.01354
2.405,-2.525,0.66,0.8484,0.1516,5.595,0.7478,0.01346
2.405,-2.525,0.67,0.848,0.152,5.579,0.7466,0.01339
2.405,-2.525,0.68,0.8476,0.1524,5.563,0.7453,0.01332
2.405,-2.525,0.69,0.8472,0.1528,5.546,0.744,0.01324
2.405,-2.525,0.7,0.8469,0.1531,5.53,0.7427,0.01317
2.405,-2.525,0.71,0.8465,0.1535,5.514,0.7414,0.01309
2.405,-2.525,0.72,0.8461,0.1539,5.497,0.7402,0.01302
2.405,-2.525,0.73,0.8457,0.1543,5.481,0.7389,0.01294
2.405,-2.525,0.74,0.8453,0.1547,5.465,0.7376,0.01286
2.405,-2.525,0.75,0.8449,0.1551,5.449,0.7363,0.01279
2.405,-2.525,0.76,0.8445,0.1555,5.433,0.735,0.01271
2.405,-2.525,0.77,0.8442,0.1558,5.416,0.7337,0.01264
2.405,-2.525,0.78,0.8438,0.1562,5.4,0.7324,0.01256
2.405,-2.525,0.79,0.8434,0.1566,5.384,0.7311,0.01248
2.405,-2.525,0.8,0.843,0.157,5.368,0.7298,0.01241
2.405,-2.525,0.81,0.8426,0.1574,5.353,0.7286,0.01233
2.405,-2.525,0.82,0.8422,0.1578,5.337,0.7273,0.01226
2.405,-2.525,0.83,0.8418,0.1582,5.321,0.726,0.01218
2.405,-2.525,0.84,0.8414,0.1586,5.305,0.7247,0.0121
2.405,-2.525,0.85,0.841,0.159,5.29,0.7234,0.01203
2.405,-2.525,0.86,0.8406,0.1594,5.274,0.7221,0.01195
2.405,-2.525,0.87,0.8402,0.1598,5.259,0.7209,0.01187
2.405,-2.525,0.88,0.8398,0.1602,5.243,0.7196,0.0118
2.405,-2.525,0.89,0.8394,0.1606,5.228,0.7183,0.01172
2.405,-2.525,0.9,0.839,0.161,5.213,0.7171,0.01165
2.405,-2.525,0.91,0.8386,0.1614,5.198,0.7158,0.01157
2.405,-2.525,0.92,0.8383,0.1617,5.182,0.7145,0.01149
2.405,-2.525,0.93,0.8379,0.1621,5.168,0.7133,0.01142
2.405,-2.525,0.94,0.8375,0.1625,5.153,0.712,0.01134
2.405,-2.525,0.95,0.8371,0.1629,5.138,0.7108,0.01127
2.405,-2.525,0.96,0.8367,0.1633,5.123,0.7095,0.01119
2.405,-2.525,0.97,0.8363,0.1637,5.109,0.7083,0.01112
2.405,-2.525,0.98,0.8359,0.1641,5.094,0.7071,0.01105
2.405,-2.525,0.99,0.8355,0.1645,5.08,0.7058,0.01097
2.405,-2.525,1.0,0.8351,0.1649,5.066,0.7046,0.0109
2.405,-2.525,1.01,0.8347,0.1653,5.051,0.7034,0.01082
2.405,-2.525,1.02,0.8344,0.1656,5.037,0.7022,0.01075
2.405,-2.525,1.03,0.834,0.166,5.023,0.701,0.01068
2.405,-2.525,1.04,0.8336,0.1664,5.01,0.6998,0.01061
2.405,-2.525,1.05,0.8332,0.1668,4.996,0.6986,0.01053
2.405,-2.525,1.06,0.8328,0.1672,4.982,0.6974,0.01046
2.405,-2.525,1.07,0.8325,0.1675,4.969,0.6962,0.01039
2.405,-2.525,1.08,0.8321,0.1679,4.955,0.6951,0.01032
2.405,-2.525,1.09,0.8317,0.1683,4.942,0.6939,0.01025
2.405,-2.525,1.1,0.8313,0.1687,4.929,0.6927,0.01018
2.405,-2.525,1.11,0.831,0.169,4.916,0.6916,0.0101
2.405,-2.525,1.12,0.8306,0.1694,4.903,0.6904,0.01003
2.405,-2.525,1.13,0.8302,0.1698,4.89,0.6893,0.009965
2.405,-2.525,1.14,0.8298,0.1702,4.877,0.6882,0.009895
2.405,-2.525,1.15,0.8295,0.1705,4.864,0.687,0.009826
2.405,-2.525,1.16,0.8291,0.1709,4.852,0.6859,0.009758
2.405,-2.525,1.17,0.8288,0.1712,4.84,0.6848,0.009689
2.405,-2.525,1.18,0.8284,0.1716,4.827,0.6837,0.009621
2.405,-2.525,1.19,0.828,0.172,4.815,0.6826,0.009554
2.405,-2.525,1.2,0.8277,0.1723,4.803,0.6815,0.009487
2.405,-2.525,1.21,0.8273,0.1727,4.791,0.6804,0.00942
2.405,-2.525,1.22,0.827,0.173,4.779,0.6794,0.009354
2.405,-2.525,1.23,0.8266,0.1734,4.767,0.6783,0.009288
2.405,-2.525,1.24,0.8263,0.1737,4.756,0.6772,0.009222
2.405,-2.525,1.25,0.8259,0.1741,4.744,0.6762,0.009157
2.405,-2.525,1.26,0.8256,0.1744,4.733,0.6751,0.009092
2.405,-2.525,1.27,0.8252,0.1748,4.722,0.6741,0.009028
2.405,-2.525,1.28,0.8249,0.1751,4.71,0.6731,0.008964
2.405,-2.525,1.29,0.8245,0.1755,4.699,0.672,0.008901
2.405,-2.525,1.3,0.8242,0.1758,4.688,0.671,0.008838
2.405,-2.525,1.31,0.8239,0.1761,4.677,0.67,0.008775
2.405,-2.525,1.32,0.8235,0.1765,4.667,0.669,0.008713
2.405,-2.525,1.33,0.8232,0.1768,4.656,0.668,0.008651
2.405,-2.525,1.34,0.8229,0.1771,4.645,0.667,0.00859
2.405,-2.525,1.35,0.8225,0.1775,4.635,0.6661,0.008529
2.405,-2.525,1.36,0.8222,0.1778,4.625,0.6651,0.008468
2.405,-2.525,1.37,0.8219,0.1781,4.614,0.6641,0.008408
2.405,-2.525,1.38,0.8216,0.1784,4.604,0.6632,0.008348
2.405,-2.525,1.39,0.8212,0.1788,4.594,0.6622,0.008289
2.405,-2.525,1.4,0.8209,0.1791,4.584,0.6613,0.00823
2.405,-2.525,1.41,0.8206,0.1794,4.575,0.6603,0.008172
2.405,-2.525,1.42,0.8203,0.1797,4.565,0.6594,0.008114
2.405,-2.525,1.43,0.82,0.18,4.555,0.6585,0.008057
2.405,-2.525,1.44,0.8197,0.1803,4.546,0.6576,0.007999
2.405,-2.525,1.45,0.8194,0.1806,4.536,0.6567,0.007943
2.405,-2.525,1.46,0.8191,0.1809,4.527,0.6558,0.007887
2.405,-2.525,1.47,0.8188,0.1812,4.518,0.6549,0.007831
2.405,-2.525,1.48,0.8185,0.1815,4.509,0.654,0.007775
2.405,-2.525,1.49,0.8182,0.1818,4.499,0.6532,0.00772
2.405,-2.525,1.5,0.8179,0.1821,4.491,0.6523,0.007666
2.405,-2.525,1.51,0.8176,0.1824,4.482,0.6514,0.007612
2.405,-2.525,1.52,0.8173,0.1827,4.473,0.6506,0.007558
2.405,-2.525,1.53,0.817,0.183,4.464,0.6497,0.007505
2.405,-2.525,1.54,0.8167,0.1833,4.456,0.6489,0.007452
2.405,-2.525,1.55,0.8164,0.1836,4.447,0.6481,0.0074
2.405,-2.525,1.56,0.8161,0.1839,4.439,0.6473,0.007348
2.405,-2.525,1.57,0.8159,0.1841,4.43,0.6464,0.007296
2.405,-2.525,1.58,0.8156,0.1844,4.422,0.6456,0.007245
2.405,-2.525,1.59,0.8153,0.1847,4.414,0.6448,0.007194
2.405,-2.525,1.6,0.815,0.185,4.406,0.644,0.007144
2.405,-2.525,1.61,0.8147,0.1853,4.398,0.6433,0.007094
2.405,-2.525,1.62,0.8145,0.1855,4.39,0.6425,0.007044
2.405,-2.525,1.63,0.8142,0.1858,4.382,0.6417,0.006995
2.405,-2.525,1.64,0.8139,0.1861,4.375,0.6409,0.006946
2.405,-2.525,1.65,0.8137,0.1863,4.367,0.6402,0.006898
2.405,-2.525,1.66,0.8134,0.1866,4.359,0.6394,0.00685
2.405,-2.525,1.67,0.8132,0.1868,4.352,0.6387,0.006802
2.405,-2.525,1.68,0.8129,0.1871,4.344,0.6379,0.006755
2.405,-2.525,1.69,0.8126,0.1874,4.337,0.6372,0.006708
2.405,-2.525,1.7,0.8124,0.1876,4.33,0.6365,0.006662
2.405,-2.525,1.71,0.8121,0.1879,4.323,0.6358,0.006616
2.405,-2.525,1.72,0.8119,0.1881,4.316,0.635,0.00657
2.405,-2.525,1.73,0.8116,0.1884,4.309,0.6343,0.006525
2.405,-2.525,1.74,0.8114,0.1886,4.302,0.6336,0.00648
2.405,-2.525,1.75,0.8111,0.1889,4.295,0.6329,0.006436
2.405,-2.525,1.76,0.8109,0.1891,4.288,0.6323,0.006391
2.405,-2.525,1.77,0.8107,0.1893,4.281,0.6316,0.006348
2.405,-2.525,1.78,0.8104,0.1896,4.275,0.6309,0.006304
2.405,-2.525,1.79,0.8102,0.1898,4.268,0.6302,0.006261
2.405,-2.525,1.8,0.8099,0.1901,4.261,0.6296,0.006219
2.41,-2.53,0.3,0.8896,0.1104,8.06,0.9063,0.01718
2.41,-2.53,0.31,0.8894,0.1106,8.038,0.9052,0.01714
2.41,-2.53,0.32,0.8891,0.1109,8.017,0.904,0.01709
2.41,-2.53,0.33,0.8888,0.1112,7.994,0.9028,0.01704
2.41,-2.53,0.34,0.8885,0.1115,7.971,0.9015,0.01699
2.41,-2.53,0.35,0.8882,0.1118,7.948,0.9003,0.01693
2.41,-2.53,0.36,0.8879,0.1121,7.924,0.899,0.01688
2.41,-2.53,0.37,0.8876,0.1124,7.9,0.8976,0.01682
2.41,-2.53,0.38,0.8873,0.1127,7.875,0.8963,0.01677
2.41,-2.53,0.39,0.887,0.113,7.85,0.8949,0.01671
2.41,-2.53,0.4,0.8867,0.1133,7.825,0.8935,0.01665
2.41,-2.53,0.41,0.8864,0.1136,7.799,0.8921,0.01659
2.41,-2.53,0.42,0.886,0.114,7.773,0.8906,0.01653
2.41,-2.53,0.43,0.8857,0.1143,7.747,0.8891,0.01646
2.41,-2.53,0.44,0.8853,0.1147,7.72,0.8876,0.0164
2.41,-2.53,0.45,0.885,0.115,7.693,0.8861,0.01634
2.41,-2.53,0.46,0.8846,0.1154,7.666,0.8846,0.01627
2.41,-2.53,0.47,0.8842,0.1158,7.638,0.883,0.0162
2.41,-2.53,0.48,0.8839,0.1161,7.61,0.8814,0.01613
2.41,-2.53,0.49,0.8835,0.1165,7.582,0.8798,0.01606
2.41,-2.53,0.5,0.8831,0.1169,7.554,0.8782,0.01599
2.41,-2.53,0.51,0.8827,0.1173,7.526,0.8765,0.01592
2.41,-2.53,0.52,0.8823,0.1177,7.497,0.8749,0.01585
2.41,-2.53,0.53,0.8819,0.1181,7.468,0.8732,0.01578
2.41,-2.53,0.54,0.8815,0.1185,7.439,0.8715,0.01571
2.41,-2.53,0.55,0.8811,0.1189,7.41,0.8698,0.01563
2.41,-2.53,0.56,0.8807,0.1193,7.381,0.8681,0.01556
2.41,-2.53,0.57,0.8803,0.1197,7.352,0.8664,0.01548
2.41,-2.53,0.58,0.8798,0.1202,7.322,0.8647,0.01541
2.41,-2.53,0.59,0.8794,0.1206,7.293,0.8629,0.01533
2.41,-2.53,0.6,0.879,0.121,7.263,0.8611,0.01525
2.41,-2.53,0.61,0.8785,0.1215,7.234,0.8594,0.01518
2.41,-2.53,0.62,0.8781,0.1219,7.204,0.8576,0.0151
2.41,-2.53,0.63,0.8777,0.1223,7.174,0.8558,0.01502
2.41,-2.53,0.64,0.8772,0.1228,7.145,0.854,0.01494
2.41,-2.53,0.65,0.8768,0.1232,7.115,0.8522,0.01486
2.41,-2.53,0.66,0.8763,0.1237,7.085,0.8504,0.01478
2.41,-2.53,0.67,0.8759,0.1241,7.056,0.8485,0.0147
2.41,-2.53,0.68,0.8754,0.1246,7.026,0.8467,0.01462
2.41,-2.53,0.69,0.8749,0.1251,6.996,0.8449,0.01454
2.41,-2.53,0.7,0.8745,0.1255,6.967,0.843,0.01446
2.41,-2.53,0.71,0.874,0.126,6.937,0.8412,0.01437
2.41,-2.53,0.72,0.8735,0.1265,6.908,0.8393,0.01429
2.41,-2.53,0.73,0.8731,0.1269,6.879,0.8375,0.01421
2.41,-2.53,0.74,0.8726,0.1274,6.849,0.8356,0.01413
2.41,-2.53,0.75,0.8721,0.1279,6.82,0.8338,0.01405
2.41,-2.53,0.76,0.8716,0.1284,6.791,0.8319,0.01396
2.41,-2.53,0.77,0.8712,0.1288,6.762,0.8301,0.01388
2.41,-2.53,0.78,0.8707,0.1293,6.733,0.8282,0.0138
2.41,-2.53,0.79,0.8702,0.1298,6.704,0.8263,0.01371
2.41,-2.53,0.8,0.8697,0.1303,6.676,0.8245,0.01363
2.41,-2.53,0.81,0.8692,0.1308,6.647,0.8226,0.01355
2.41,-2.53,0.82,0.8687,0.1313,6.619,0.8208,0.01346
2.41,-2.53,0.83,0.8683,0.1317,6.59,0.8189,0.01338
2.41,-2.53,0.84,0.8678,0.1322,6.562,0.8171,0.0133
2.41,-2.53,0.85,0.8673,0.1327,6.534,0.8152,0.01321
2.41,-2.53,0.86,0.8668,0.1332,6.507,0.8134,0.01313
2.41,-2.53,0.87,0.8663,0.1337,6.479,0.8115,0.01305
2.41,-2.53,0.88,0.8658,0.1342,6.451,0.8097,0.01296
2.41,-2.53,0.89,0.8653,0.1347,6.424,0.8078,0.01288
2.41,-2.53,0.9,0.8648,0.1352,6.397,0.806,0.0128
2.41,-2.53,0.91,0.8643,0.1357,6.37,0.8042,0.01272
2.41,-2.53,0.92,0.8638,0.1362,6.343,0.8023,0.01263
2.41,-2.53,0.93,0.8633,0.1367,6.317,0.8005,0.01255
2.41,-2.53,0.94,0.8628,0.1372,6.291,0.7987,0.01247
2.41,-2.53,0.95,0.8623,0.1377,6.264,0.7969,0.01239
2.41,-2.53,0.96,0.8618,0.1382,6.238,0.7951,0.01231
2.41,-2.53,0.97,0.8614,0.1386,6.213,0.7933,0.01222
2.41,-2.53,0.98,0.8609,0.1391,6.187,0.7915,0.01214
2.41,-2.53,0.99,0.8604,0.1396,6.162,0.7897,0.01206
2.41,-2.53,1.0,0.8599,0.1401,6.136,0.7879,0.01198
2.41,-2.53,1.01,0.8594,0.1406,6.112,0.7861,0.0119
2.41,-2.53,1.02,0.8589,0.1411,6.087,0.7844,0.01182
2.41,-2.53,1.03,0.8584,0.1416,6.062,0.7826,0.01174
2.41,-2.53,1.04,0.8579,0.1421,6.038,0.7809,0.01166
2.41,-2.53,1.05,0.8574,0.1426,6.014,0.7791,0.01158
2.41,-2.53,1.06,0.8569,0.1431,5.99,0.7774,0.0115
2.41,-2.53,1.07,0.8564,0.1436,5.966,0.7757,0.01142
2.41,-2.53,1.08,0.856,0.144,5.943,0.774,0.01134
2.41,-2.53,1.09,0.8555,0.1445,5.919,0.7723,0.01127
2.41,-2.53,1.1,0.855,0.145,5.896,0.7706,0.01119
2.41,-2.53,1.11,0.8545,0.1455,5.873,0.7689,0.01111
2.41,-2.53,1.12,0.854,0.146,5.851,0.7672,0.01103
2.41,-2.53,1.13,0.8536,0.1464,5.828,0.7655,0.01096
2.41,-2.53,1.14,0.8531,0.1469,5.806,0.7639,0.01088
2.41,-2.53,1.15,0.8526,0.1474,5.784,0.7622,0.01081
2.41,-2.53,1.16,0.8521,0.1479,5.762,0.7606,0.01073
2.41,-2.53,1.17,0.8516,0.1484,5.741,0.759,0.01066
2.41,-2.53,1.18,0.8512,0.1488,5.719,0.7573,0.01058
2.41,-2.53,1.19,0.8507,0.1493,5.698,0.7557,0.01051
2.41,-2.53,1.2,0.8502,0.1498,5.677,0.7541,0.01043
2.41,-2.53,1.21,0.8498,0.1502,5.657,0.7526,0.01036
2.41,-2.53,1.22,0.8493,0.1507,5.636,0.751,0.01029
2.41,-2.53,1.23,0.8488,0.1512,5.616,0.7494,0.01021
2.41,-2.53,1.24,0.8484,0.1516,5.596,0.7478,0.01014
2.41,-2.53,1.25,0.8479,0.1521,5.576,0.7463,0.01007
2.41,-2.53,1.26,0.8475,0.1525,5.556,0.7448,0.01
2.41,-2.53,1.27,0.847,0.153,5.536,0.7432,0.009929
2.41,-2.53,1.28,0.8466,0.1534,5.517,0.7417,0.009859
2.41,-2.53,1.29,0.8461,0.1539,5.498,0.7402,0.009789
2.41,-2.53,1.3,0.8457,0.1543,5.479,0.7387,0.00972
2.41,-2.53,1.31,0.8452,0.1548,5.461,0.7372,0.009651
2.41,-2.53,1.32,0.8448,0.1552,5.442,0.7358,0.009582
2.41,-2.53,1.33,0.8443,0.1557,5.424,0.7343,0.009514
2.41,-2.53,1.34,0.8439,0.1561,5.406,0.7328,0.009447
2.41,-2.53,1.35,0.8434,0.1566,5.388,0.7314,0.00938
2.41,-2.53,1.36,0.843,0.157,5.37,0.73,0.009313
2.41,-2.53,1.37,0.8426,0.1574,5.352,0.7286,0.009247
2.41,-2.53,1.38,0.8422,0.1578,5.335,0.7271,0.009182
2.41,-2.53,1.39,0.8417,0.1583,5.318,0.7257,0.009117
2.41,-2.53,1.4,0.8413,0.1587,5.301,0.7244,0.009052
2.41,-2.53,1.41,0.8409,0.1591,5.284,0.723,0.008988
2.41,-2.53,1.42,0.8405,0.1595,5.268,0.7216,0.008924
2.41,-2.53,1.43,0.84,0.16,5.251,0.7203,0.008861
2.41,-2.53,1.44,0.8396,0.1604,5.235,0.7189,0.008798
2.41,-2.53,1.45,0.8392,0.1608,5.219,0.7176,0.008735
2.41,-2.53,1.46,0.8388,0.1612,5.203,0.7163,0.008674
2.41,-2.53,1.47,0.8384,0.1616,5.187,0.7149,0.008612
2.41,-2.53,1.48,0.838,0.162,5.172,0.7136,0.008551
2.41,-2.53,1.49,0.8376,0.1624,5.156,0.7123,0.008491
2.41,-2.53,1.5,0.8372,0.1628,5.141,0.7111,0.008431
2.41,-2.53,1.51,0.8368,0.1632,5.126,0.7098,0.008371
2.41,-2.53,1.52,0.8364,0.1636,5.111,0.7085,0.008312
2.41,-2.53,1.53,0.836,0.164,5.097,0.7073,0.008253
2.41,-2.53,1.54,0.8356,0.1644,5.082,0.706,0.008195
2.41,-2.53,1.55,0.8352,0.1648,5.068,0.7048,0.008137
2.41,-2.53,1.56,0.8348,0.1652,5.053,0.7036,0.00808
2.41,-2.53,1.57,0.8344,0.1656,5.039,0.7024,0.008023
2.41,-2.53,1.58,0.834,0.166,5.026,0.7012,0.007967
2.41,-2.53,1.59,0.8337,0.1663,5.012,0.7,0.007911
2.41,-2.53,1.6,0.8333,0.1667,4.998,0.6988,0.007856
2.41,-2.53,1.61,0.8329,0.1671,4.985,0.6976,0.007801
2.41,-2.53,1.62,0.8325,0.1675,4.971,0.6965,0.007746
2.41,-2.53,1.63,0.8322,0.1678,4.958,0.6953,0.007692
2.41,-2.53,1.64,0.8318,0.1682,4.945,0.6942,0.007638
2.41,-2.53,1.65,0.8314,0.1686,4.932,0.6931,0.007585
2.41,-2.53,1.66,0.8311,0.1689,4.92,0.6919,0.007532
2.41,-2.53,1.67,0.8307,0.1693,4.907,0.6908,0.00748
2.41,-2.53,1.68,0.8304,0.1696,4.895,0.6897,0.007428
2.41,-2.53,1.69,0.83,0.17,4.882,0.6886,0.007376
2.41,-2.53,1.7,0.8296,0.1704,4.87,0.6875,0.007325
2.41,-2.53,1.71,0.8293,0.1707,4.858,0.6865,0.007274
2.41,-2.53,1.72,0.829,0.171,4.846,0.6854,0.007224
2.41,-2.53,1.73,0.8286,0.1714,4.834,0.6844,0.007174
2.41,-2.53,1.74,0.8283,0.1717,4.823,0.6833,0.007125
2.41,-2.53,1.75,0.8279,0.1721,4.811,0.6823,0.007076
2.41,-2.53,1.76,0.8276,0.1724,4.8,0.6812,0.007027
2.41,-2.53,1.77,0.8272,0.1728,4.789,0.6802,0.006979
2.41,-2.53,1.78,0.8269,0.1731,4.778,0.6792,0.006931
2.41,-2.53,1.79,0.8266,0.1734,4.767,0.6782,0.006884
2.41,-2.53,1.8,0.8263,0.1737,4.756,0.6772,0.006837
2.415,-2.535,0.3,0.9137,0.08632,10.58,1.025,0.01866
2.415,-2.535,0.31,0.9134,0.08659,10.55,1.023,0.01861
2.415,-2.535,0.32,0.9131,0.08687,10.51,1.022,0.01855
2.415,-2.535,0.33,0.9128,0.08715,10.47,1.02,0.0185
2.415,-2.535,0.34,0.9126,0.08745,10.44,1.019,0.01844
2.415,-2.535,0.35,0.9123,0.08775,10.4,1.017,0.01838
2.415,-2.535,0.36,0.9119,0.08806,10.36,1.015,0.01832
2.415,-2.535,0.37,0.9116,0.08838,10.32,1.013,0.01826
2.415,-2.535,0.38,0.9113,0.0887,10.27,1.012,0.0182
2.415,-2.535,0.39,0.911,0.08903,10.23,1.01,0.01814
2.415,-2.535,0.4,0.9106,0.08937,10.19,1.008,0.01808
2.415,-2.535,0.41,0.9103,0.08972,10.15,1.006,0.01801
2.415,-2.535,0.42,0.9099,0.09007,10.1,1.004,0.01794
2.415,-2.535,0.43,0.9096,0.09043,10.06,1.003,0.01788
2.415,-2.535,0.44,0.9092,0.0908,10.01,1.001,0.01781
2.415,-2.535,0.45,0.9088,0.09117,9.968,0.9986,0.01774
2.415,-2.535,0.46,0.9084,0.09156,9.922,0.9966,0.01767
2.415,-2.535,0.47,0.9081,0.09194,9.876,0.9946,0.0176
2.415,-2.535,0.48,0.9077,0.09234,9.83,0.9925,0.01752
2.415,-2.535,0.49,0.9073,0.09274,9.783,0.9905,0.01745
2.415,-2.535,0.5,0.9069,0.09315,9.736,0.9884,0.01737
2.415,-2.535,0.51,0.9064,0.09356,9.688,0.9863,0.0173
2.415,-2.535,0.52,0.906,0.09398,9.641,0.9841,0.01722
2.415,-2.535,0.53,0.9056,0.0944,9.593,0.9819,0.01714
2.415,-2.535,0.54,0.9052,0.09483,9.545,0.9798,0.01707
2.415,-2.535,0.55,0.9047,0.09527,9.496,0.9776,0.01699
2.415,-2.535,0.56,0.9043,0.09571,9.448,0.9753,0.01691
2.415,-2.535,0.57,0.9038,0.09616,9.399,0.9731,0.01683
2.415,-2.535,0.58,0.9034,0.09661,9.351,0.9708,0.01674
2.415,-2.535,0.59,0.9029,0.09707,9.302,0.9686,0.01666
2.415,-2.535,0.6,0.9025,0.09753,9.253,0.9663,0.01658
2.415,-2.535,0.61,0.902,0.098,9.204,0.964,0.0165
2.415,-2.535,0.62,0.9015,0.09847,9.155,0.9617,0.01641
2.415,-2.535,0.63,0.901,0.09895,9.106,0.9593,0.01633
2.415,-2.535,0.64,0.9006,0.09943,9.057,0.957,0.01624
2.415,-2.535,0.65,0.9001,0.09992,9.008,0.9546,0.01616
2.415,-2.535,0.66,0.8996,0.1004,8.959,0.9523,0.01607
2.415,-2.535,0.67,0.8991,0.1009,8.91,0.9499,0.01599
2.415,-2.535,0.68,0.8986,0.1014,8.862,0.9475,0.0159
2.415,-2.535,0.69,0.8981,0.1019,8.813,0.9451,0.01581
2.415,-2.535,0.7,0.8976,0.1024,8.765,0.9427,0.01572
2.415,-2.535,0.71,0.8971,0.1029,8.716,0.9403,0.01564
2.415,-2.535,0.72,0.8966,0.1034,8.668,0.9379,0.01555
2.415,-2.535,0.73,0.8961,0.1039,8.62,0.9355,0.01546
2.415,-2.535,0.74,0.8955,0.1045,8.572,0.9331,0.01537
2.415,-2.535,0.75,0.895,0.105,8.525,0.9307,0.01528
2.415,-2.535,0.76,0.8945,0.1055,8.477,0.9283,0.01519
2.415,-2.535,0.77,0.894,0.106,8.43,0.9258,0.0151
2.415,-2.535,0.78,0.8934,0.1066,8.383,0.9234,0.01501
2.415,-2.535,0.79,0.8929,0.1071,8.336,0.921,0.01492
2.415,-2.535,0.8,0.8924,0.1076,8.29,0.9185,0.01483
2.415,-2.535,0.81,0.8918,0.1082,8.244,0.9161,0.01474
2.415,-2.535,0.82,0.8913,0.1087,8.198,0.9137,0.01465
2.415,-2.535,0.83,0.8907,0.1093,8.152,0.9113,0.01456
2.415,-2.535,0.84,0.8902,0.1098,8.107,0.9088,0.01447
2.415,-2.535,0.85,0.8896,0.1104,8.061,0.9064,0.01438
2.415,-2.535,0.86,0.8891,0.1109,8.017,0.904,0.01429
2.415,-2.535,0.87,0.8885,0.1115,7.972,0.9016,0.0142
2.415,-2.535,0.88,0.888,0.112,7.928,0.8992,0.01411
2.415,-2.535,0.89,0.8874,0.1126,7.884,0.8968,0.01403
2.415,-2.535,0.9,0.8869,0.1131,7.841,0.8944,0.01394
2.415,-2.535,0.91,0.8863,0.1137,7.798,0.892,0.01385
2.415,-2.535,0.92,0.8858,0.1142,7.755,0.8896,0.01376
2.415,-2.535,0.93,0.8852,0.1148,7.712,0.8872,0.01367
2.415,-2.535,0.94,0.8847,0.1153,7.67,0.8848,0.01358
2.415,-2.535,0.95,0.8841,0.1159,7.628,0.8824,0.01349
2.415,-2.535,0.96,0.8835,0.1165,7.587,0.8801,0.0134
2.415,-2.535,0.97,0.883,0.117,7.546,0.8777,0.01331
2.415,-2.535,0.98,0.8824,0.1176,7.505,0.8754,0.01322
2.415,-2.535,0.99,0.8819,0.1181,7.465,0.873,0.01314
2.415,-2.535,1.0,0.8813,0.1187,7.425,0.8707,0.01305
2.415,-2.535,1.01,0.8807,0.1193,7.385,0.8684,0.01296
2.415,-2.535,1.02,0.8802,0.1198,7.346,0.866,0.01287
2.415,-2.535,1.03,0.8796,0.1204,7.307,0.8637,0.01279
2.415,-2.535,1.04,0.8791,0.1209,7.269,0.8614,0.0127
2.415,-2.535,1.05,0.8785,0.1215,7.23,0.8592,0.01262
2.415,-2.535,1.06,0.8779,0.1221,7.193,0.8569,0.01253
2.415,-2.535,1.07,0.8774,0.1226,7.155,0.8546,0.01244
2.415,-2.535,1.08,0.8768,0.1232,7.118,0.8524,0.01236
2.415,-2.535,1.09,0.8763,0.1237,7.082,0.8501,0.01227
2.415,-2.535,1.1,0.8757,0.1243,7.045,0.8479,0.01219
2.415,-2.535,1.11,0.8751,0.1249,7.01,0.8457,0.01211
2.415,-2.535,1.12,0.8746,0.1254,6.974,0.8435,0.01202
2.415,-2.535,1.13,0.874,0.126,6.939,0.8413,0.01194
2.415,-2.535,1.14,0.8735,0.1265,6.904,0.8391,0.01186
2.415,-2.535,1.15,0.8729,0.1271,6.87,0.8369,0.01177
2.415,-2.535,1.16,0.8724,0.1276,6.836,0.8348,0.01169
2.415,-2.535,1.17,0.8718,0.1282,6.802,0.8326,0.01161
2.415,-2.535,1.18,0.8713,0.1287,6.769,0.8305,0.01153
2.415,-2.535,1.19,0.8707,0.1293,6.736,0.8284,0.01145
2.415,-2.535,1.2,0.8702,0.1298,6.703,0.8263,0.01137
2.415,-2.535,1.21,0.8696,0.1304,6.671,0.8242,0.01129
2.415,-2.535,1.22,0.8691,0.1309,6.639,0.8221,0.01121
2.415,-2.535,1.23,0.8685,0.1315,6.607,0.82,0.01113
2.415,-2.535,1.24,0.868,0.132,6.576,0.818,0.01105
2.415,-2.535,1.25,0.8675,0.1325,6.545,0.8159,0.01097
2.415,-2.535,1.26,0.8669,0.1331,6.515,0.8139,0.0109
2.415,-2.535,1.27,0.8664,0.1336,6.485,0.8119,0.01082
2.415,-2.535,1.28,0.8659,0.1341,6.455,0.8099,0.01074
2.415,-2.535,1.29,0.8653,0.1347,6.426,0.8079,0.01067
2.415,-2.535,1.3,0.8648,0.1352,6.396,0.8059,0.01059
2.415,-2.535,1.31,0.8643,0.1357,6.368,0.804,0.01052
2.415,-2.535,1.32,0.8637,0.1363,6.339,0.802,0.01044
2.415,-2.535,1.33,0.8632,0.1368,6.311,0.8001,0.01037
2.415,-2.535,1.34,0.8627,0.1373,6.283,0.7982,0.0103
2.415,-2.535,1.35,0.8622,0.1378,6.256,0.7963,0.01022
2.415,-2.535,1.36,0.8617,0.1383,6.229,0.7944,0.01015
2.415,-2.535,1.37,0.8611,0.1389,6.202,0.7925,0.01008
2.415,-2.535,1.38,0.8606,0.1394,6.175,0.7907,0.01001
2.415,-2.535,1.39,0.8601,0.1399,6.149,0.7888,0.009935
2.415,-2.535,1.4,0.8596,0.1404,6.123,0.787,0.009865
2.415,-2.535,1.41,0.8591,0.1409,6.097,0.7851,0.009795
2.415,-2.535,1.42,0.8586,0.1414,6.072,0.7833,0.009726
2.415,-2.535,1.43,0.8581,0.1419,6.047,0.7815,0.009657
2.415,-2.535,1.44,0.8576,0.1424,6.022,0.7798,0.009588
2.415,-2.535,1.45,0.8571,0.1429,5.998,0.778,0.00952
2.415,-2.535,1.46,0.8566,0.1434,5.974,0.7763,0.009453
2.415,-2.535,1.47,0.8561,0.1439,5.95,0.7745,0.009386
2.415,-2.535,1.48,0.8556,0.1444,5.926,0.7728,0.009319
2.415,-2.535,1.49,0.8551,0.1449,5.903,0.7711,0.009253
2.415,-2.535,1.5,0.8547,0.1453,5.88,0.7694,0.009188
2.415,-2.535,1.51,0.8542,0.1458,5.857,0.7677,0.009123
2.415,-2.535,1.52,0.8537,0.1463,5.835,0.766,0.009059
2.415,-2.535,1.53,0.8532,0.1468,5.813,0.7644,0.008995
2.415,-2.535,1.54,0.8527,0.1473,5.791,0.7627,0.008931
2.415,-2.535,1.55,0.8523,0.1477,5.769,0.7611,0.008868
2.415,-2.535,1.56,0.8518,0.1482,5.747,0.7595,0.008806
2.415,-2.535,1.57,0.8513,0.1487,5.726,0.7579,0.008744
2.415,-2.535,1.58,0.8509,0.1491,5.705,0.7563,0.008682
2.415,-2.535,1.59,0.8504,0.1496,5.685,0.7547,0.008621
2.415,-2.535,1.6,0.8499,0.1501,5.664,0.7531,0.008561
2.415,-2.535,1.61,0.8495,0.1505,5.644,0.7516,0.008501
2.415,-2.535,1.62,0.849,0.151,5.624,0.75,0.008441
2.415,-2.535,1.63,0.8486,0.1514,5.604,0.7485,0.008382
2.415,-2.535,1.64,0.8481,0.1519,5.585,0.747,0.008323
2.415,-2.535,1.65,0.8477,0.1523,5.565,0.7455,0.008265
2.415,-2.535,1.66,0.8472,0.1528,5.546,0.744,0.008208
2.415,-2.535,1.67,0.8468,0.1532,5.528,0.7425,0.008151
2.415,-2.535,1.68,0.8464,0.1536,5.509,0.7411,0.008094
2.415,-2.535,1.69,0.8459,0.1541,5.491,0.7396,0.008038
2.415,-2.535,1.7,0.8455,0.1545,5.472,0.7382,0.007982
2.415,-2.535,1.71,0.8451,0.1549,5.455,0.7368,0.007926
2.415,-2.535,1.72,0.8446,0.1554,5.437,0.7353,0.007872
2.415,-2.535,1.73,0.8442,0.1558,5.419,0.7339,0.007817
2.415,-2.535,1.74,0.8438,0.1562,5.402,0.7325,0.007763
2.415,-2.535,1.75,0.8434,0.1566,5.385,0.7312,0.00771
2.415,-2.535,1.76,0.843,0.157,5.368,0.7298,0.007657
2.415,-2.535,1.77,0.8425,0.1575,5.351,0.7284,0.007604
2.415,-2.535,1.78,0.8421,0.1579,5.335,0.7271,0.007552
2.415,-2.535,1.79,0.8417,0.1583,5.318,0.7258,0.0075
2.415,-2.535,1.8,0.8413,0.1587,5.302,0.7244,0.007449
2.42,-2.54,0.3,0.9327,0.06725,13.87,1.142,0.0201
2.42,-2.54,0.31,0.9325,0.06751,13.81,1.14,0.02004
2.42,-2.54,0.32,0.9322,0.06778,13.75,1.138,0.01998
2.42,-2.54,0.33,0.9319,0.06806,13.69,1.136,0.01992
2.42,-2.54,0.34,0.9317,0.06835,13.63,1.135,0.01986
2.42,-2.54,0.35,0.9314,0.06864,13.57,1.133,0.0198
2.42,-2.54,0.36,0.9311,0.06894,13.5,1.13,0.01974
2.42,-2.54,0.37,0.9307,0.06925,13.44,1.128,0.01967
2.42,-2.54,0.38,0.9304,0.06957,13.37,1.126,0.01961
2.42,-2.54,0.39,0.9301,0.0699,13.31,1.124,0.01954
2.42,-2.54,0.4,0.9298,0.07023,13.24,1.122,0.01947
2.42,-2.54,0.41,0.9294,0.07057,13.17,1.12,0.0194
2.42,-2.54,0.42,0.9291,0.07092,13.1,1.117,0.01933
2.42,-2.54,0.43,0.9287,0.07127,13.03,1.115,0.01926
2.42,-2.54,0.44,0.9284,0.07163,12.96,1.113,0.01919
2.42,-2.54,0.45,0.928,0.072,12.89,1.11,0.01911
2.42,-2.54,0.46,0.9276,0.07238,12.82,1.108,0.01904
2.42,-2.54,0.47,0.9272,0.07276,12.74,1.105,0.01896
2.42,-2.54,0.48,0.9268,0.07315,12.67,1.103,0.01888
2.42,-2.54,0.49,0.9265,0.07355,12.6,1.1,0.0188
2.42,-2.54,0.5,0.926,0.07395,12.52,1.098,0.01872
2.42,-2.54,0.51,0.9256,0.07436,12.45,1.095,0.01864
2.42,-2.54,0.52,0.9252,0.07478,12.37,1.092,0.01856
2.42,-2.54,0.53,0.9248,0.0752,12.3,1.09,0.01848
2.42,-2.54,0.54,0.9244,0.07563,12.22,1.087,0.0184
2.42,-2.54,0.55,0.9239,0.07607,12.15,1.084,0.01831
2.42,-2.54,0.56,0.9235,0.07651,12.07,1.082,0.01823
2.42,-2.54,0.57,0.923,0.07696,11.99,1.079,0.01814
2.42,-2.54,0.58,0.9226,0.07741,11.92,1.076,0.01806
2.42,-2.54,0.59,0.9221,0.07787,11.84,1.073,0.01797
2.42,-2.54,0.6,0.9217,0.07834,11.77,1.071,0.01788
2.42,-2.54,0.61,0.9212,0.07881,11.69,1.068,0.01779
2.42,-2.54,0.62,0.9207,0.07928,11.61,1.065,0.0177
2.42,-2.54,0.63,0.9202,0.07977,11.54,1.062,0.01761
2.42,-2.54,0.64,0.9197,0.08025,11.46,1.059,0.01752
2.42,-2.54,0.65,0.9193,0.08075,11.38,1.056,0.01743
2.42,-2.54,0.66,0.9188,0.08124,11.31,1.053,0.01734
2.42,-2.54,0.67,0.9183,0.08174,11.23,1.051,0.01725
2.42,-2.54,0.68,0.9177,0.08225,11.16,1.048,0.01715
2.42,-2.54,0.69,0.9172,0.08276,11.08,1.045,0.01706
2.42,-2.54,0.7,0.9167,0.08328,11.01,1.042,0.01697
2.42,-2.54,0.71,0.9162,0.0838,10.93,1.039,0.01687
2.42,-2.54,0.72,0.9157,0.08432,10.86,1.036,0.01678
2.42,-2.54,0.73,0.9151,0.08485,10.78,1.033,0.01669
2.42,-2.54,0.74,0.9146,0.08539,10.71,1.03,0.01659
2.42,-2.54,0.75,0.9141,0.08592,10.64,1.027,0.0165
2.42,-2.54,0.76,0.9135,0.08647,10.57,1.024,0.0164
2.42,-2.54,0.77,0.913,0.08701,10.49,1.021,0.01631
2.42,-2.54,0.78,0.9124,0.08756,10.42,1.018,0.01621
2.42,-2.54,0.79,0.9119,0.08811,10.35,1.015,0.01611
2.42,-2.54,0.8,0.9113,0.08866,10.28,1.012,0.01602
2.42,-2.54,0.81,0.9108,0.08922,10.21,1.009,0.01592
2.42,-2.54,0.82,0.9102,0.08978,10.14,1.006,0.01583
2.42,-2.54,0.83,0.9097,0.09035,10.07,1.003,0.01573
2.42,-2.54,0.84,0.9091,0.09092,9.999,1.0,0.01563
2.42,-2.54,0.85,0.9085,0.09149,9.931,0.997,0.01554
2.42,-2.54,0.86,0.9079,0.09206,9.863,0.994,0.01544
2.42,-2.54,0.87,0.9074,0.09263,9.795,0.991,0.01534
2.42,-2.54,0.88,0.9068,0.09321,9.728,0.988,0.01525
2.42,-2.54,0.89,0.9062,0.09379,9.662,0.9851,0.01515
2.42,-2.54,0.9,0.9056,0.09437,9.596,0.9821,0.01506
2.42,-2.54,0.91,0.905,0.09496,9.531,0.9791,0.01496
2.42,-2.54,0.92,0.9045,0.09554,9.467,0.9762,0.01486
2.42,-2.54,0.93,0.9039,0.09613,9.403,0.9732,0.01477
2.42,-2.54,0.94,0.9033,0.09672,9.339,0.9703,0.01467
2.42,-2.54,0.95,0.9027,0.09731,9.276,0.9674,0.01458
2.42,-2.54,0.96,0.9021,0.0979,9.214,0.9645,0.01448
2.42,-2.54,0.97,0.9015,0.0985,9.153,0.9615,0.01439
2.42,-2.54,0.98,0.9009,0.09909,9.092,0.9586,0.01429
2.42,-2.54,0.99,0.9003,0.09969,9.031,0.9558,0.0142
2.42,-2.54,1.0,0.8997,0.1003,8.972,0.9529,0.0141
2.42,-2.54,1.01,0.8991,0.1009,8.912,0.95,0.01401
2.42,-2.54,1.02,0.8985,0.1015,8.854,0.9471,0.01392
2.42,-2.54,1.03,0.8979,0.1021,8.796,0.9443,0.01382
2.42,-2.54,1.04,0.8973,0.1027,8.739,0.9414,0.01373
2.42,-2.54,1.05,0.8967,0.1033,8.682,0.9386,0.01364
2.42,-2.54,1.06,0.8961,0.1039,8.626,0.9358,0.01354
2.42,-2.54,1.07,0.8955,0.1045,8.571,0.933,0.01345
2.42,-2.54,1.08,0.8949,0.1051,8.516,0.9302,0.01336
2.42,-2.54,1.09,0.8943,0.1057,8.462,0.9274,0.01327
2.42,-2.54,1.1,0.8937,0.1063,8.408,0.9247,0.01318
2.42,-2.54,1.11,0.8931,0.1069,8.355,0.9219,0.01309
2.42,-2.54,1.12,0.8925,0.1075,8.303,0.9192,0.013
2.42,-2.54,1.13,0.8919,0.1081,8.251,0.9165,0.01291
2.42,-2.54,1.14,0.8913,0.1087,8.2,0.9138,0.01282
2.42,-2.54,1.15,0.8907,0.1093,8.149,0.9111,0.01273
2.42,-2.54,1.16,0.8901,0.1099,8.099,0.9084,0.01264
2.42,-2.54,1.17,0.8895,0.1105,8.05,0.9058,0.01255
2.42,-2.54,1.18,0.8889,0.1111,8.001,0.9031,0.01247
2.42,-2.54,1.19,0.8883,0.1117,7.952,0.9005,0.01238
2.42,-2.54,1.2,0.8877,0.1123,7.905,0.8979,0.01229
2.42,-2.54,1.21,0.8871,0.1129,7.858,0.8953,0.01221
2.42,-2.54,1.22,0.8865,0.1135,7.811,0.8927,0.01212
2.42,-2.54,1.23,0.8859,0.1141,7.765,0.8901,0.01204
2.42,-2.54,1.24,0.8853,0.1147,7.72,0.8876,0.01195
2.42,-2.54,1.25,0.8847,0.1153,7.675,0.8851,0.01187
2.42,-2.54,1.26,0.8841,0.1159,7.631,0.8826,0.01178
2.42,-2.54,1.27,0.8835,0.1165,7.587,0.8801,0.0117
2.42,-2.54,1.28,0.883,0.117,7.544,0.8776,0.01162
2.42,-2.54,1.29,0.8824,0.1176,7.501,0.8751,0.01154
2.42,-2.54,1.3,0.8818,0.1182,7.459,0.8727,0.01146
2.42,-2.54,1.31,0.8812,0.1188,7.417,0.8702,0.01137
2.42,-2.54,1.32,0.8806,0.1194,7.376,0.8678,0.01129
2.42,-2.54,1.33,0.88,0.12,7.335,0.8654,0.01121
2.42,-2.54,1.34,0.8794,0.1206,7.295,0.863,0.01113
2.42,-2.54,1.35,0.8789,0.1211,7.256,0.8607,0.01106
2.42,-2.54,1.36,0.8783,0.1217,7.216,0.8583,0.01098
2.42,-2.54,1.37,0.8777,0.1223,7.178,0.856,0.0109
2.42,-2.54,1.38,0.8771,0.1229,7.14,0.8537,0.01082
2.42,-2.54,1.39,0.8766,0.1234,7.102,0.8514,0.01075
2.42,-2.54,1.4,0.876,0.124,7.065,0.8491,0.01067
2.42,-2.54,1.41,0.8754,0.1246,7.028,0.8468,0.01059
2.42,-2.54,1.42,0.8749,0.1251,6.992,0.8446,0.01052
2.42,-2.54,1.43,0.8743,0.1257,6.956,0.8424,0.01044
2.42,-2.54,1.44,0.8737,0.1263,6.921,0.8401,0.01037
2.42,-2.54,1.45,0.8732,0.1268,6.886,0.838,0.0103
2.42,-2.54,1.46,0.8726,0.1274,6.851,0.8358,0.01022
2.42,-2.54,1.47,0.8721,0.1279,6.817,0.8336,0.01015
2.42,-2.54,1.48,0.8715,0.1285,6.784,0.8315,0.01008
2.42,-2.54,1.49,0.871,0.129,6.751,0.8293,0.01001
2.42,-2.54,1.5,0.8704,0.1296,6.718,0.8272,0.009938
2.42,-2.54,1.51,0.8699,0.1301,6.685,0.8251,0.009867
2.42,-2.54,1.52,0.8693,0.1307,6.654,0.8231,0.009798
2.42,-2.54,1.53,0.8688,0.1312,6.622,0.821,0.009728
2.42,-2.54,1.54,0.8683,0.1317,6.591,0.8189,0.00966
2.42,-2.54,1.55,0.8677,0.1323,6.56,0.8169,0.009592
2.42,-2.54,1.56,0.8672,0.1328,6.53,0.8149,0.009524
2.42,-2.54,1.57,0.8667,0.1333,6.5,0.8129,0.009457
2.42,-2.54,1.58,0.8661,0.1339,6.47,0.8109,0.00939
2.42,-2.54,1.59,0.8656,0.1344,6.441,0.809,0.009324
2.42,-2.54,1.6,0.8651,0.1349,6.412,0.807,0.009259
2.42,-2.54,1.61,0.8646,0.1354,6.384,0.8051,0.009194
2.42,-2.54,1.62,0.8641,0.1359,6.356,0.8032,0.00913
2.42,-2.54,1.63,0.8635,0.1365,6.328,0.8013,0.009066
2.42,-2.54,1.64,0.863,0.137,6.3,0.7994,0.009002
2.42,-2.54,1.65,0.8625,0.1375,6.273,0.7975,0.008939
2.42,-2.54,1.66,0.862,0.138,6.247,0.7957,0.008877
2.42,-2.54,1.67,0.8615,0.1385,6.22,0.7938,0.008815
2.42,-2.54,1.68,0.861,0.139,6.194,0.792,0.008754
2.42,-2.54,1.69,0.8605,0.1395,6.169,0.7902,0.008693
2.42,-2.54,1.7,0.86,0.14,6.143,0.7884,0.008632
2.42,-2.54,1.71,0.8595,0.1405,6.118,0.7866,0.008572
2.42,-2.54,1.72,0.859,0.141,6.093,0.7848,0.008513
2.42,-2.54,1.73,0.8585,0.1415,6.069,0.7831,0.008454
2.42,-2.54,1.74,0.858,0.142,6.045,0.7814,0.008396
2.42,-2.54,1.75,0.8576,0.1424,6.021,0.7796,0.008338
2.42,-2.54,1.76,0.8571,0.1429,5.997,0.7779,0.00828
2.42,-2.54,1.77,0.8566,0.1434,5.974,0.7763,0.008223
2.42,-2.54,1.78,0.8561,0.1439,5.951,0.7746,0.008167
2.42,-2.54,1.79,0.8557,0.1443,5.928,0.7729,0.008111
2.42,-2.54,1.8,0.8552,0.1448,5.906,0.7713,0.008055
2.425,-2.545,0.3,0.9477,0.05229,18.13,1.258,0.02148
2.425,-2.545,0.31,0.9475,0.05253,18.04,1.256,0.02143
2.425,-2.545,0.32,0.9472,0.05278,17.95,1.254,0.02137
2.425,-2.545,0.33,0.947,0.05304,17.85,1.252,0.0213
2.425,-2.545,0.34,0.9467,0.05331,17.76,1.249,0.02124
2.425,-2.545,0.35,0.9464,0.05358,17.66,1.247,0.02118
2.425,-2.545,0.36,0.9461,0.05387,17.56,1.245,0.02111
2.425,-2.545,0.37,0.9458,0.05416,17.46,1.242,0.02104
2.425,-2.545,0.38,0.9455,0.05445,17.36,1.24,0.02097
2.425,-2.545,0.39,0.9452,0.05476,17.26,1.237,0.0209
2.425,-2.545,0.4,0.9449,0.05507,17.16,1.234,0.02083
2.425,-2.545,0.41,0.9446,0.05539,17.05,1.232,0.02076
2.425,-2.545,0.42,0.9443,0.05572,16.95,1.229,0.02068
2.425,-2.545,0.43,0.9439,0.05605,16.84,1.226,0.02061
2.425,-2.545,0.44,0.9436,0.05639,16.73,1.224,0.02053
2.425,-2.545,0.45,0.9433,0.05674,16.62,1.221,0.02045
2.425,-2.545,0.46,0.9429,0.0571,16.51,1.218,0.02037
2.425,-2.545,0.47,0.9425,0.05746,16.4,1.215,0.02029
2.425,-2.545,0.48,0.9422,0.05783,16.29,1.212,0.02021
2.425,-2.545,0.49,0.9418,0.05821,16.18,1.209,0.02013
2.425,-2.545,0.5,0.9414,0.05859,16.07,1.206,0.02004
2.425,-2.545,0.51,0.941,0.05898,15.96,1.203,0.01996
2.425,-2.545,0.52,0.9406,0.05938,15.84,1.2,0.01987
2.425,-2.545,0.53,0.9402,0.05978,15.73,1.197,0.01979
2.425,-2.545,0.54,0.9398,0.06019,15.61,1.194,0.0197
2.425,-2.545,0.55,0.9394,0.0606,15.5,1.19,0.01961
2.425,-2.545,0.56,0.939,0.06103,15.39,1.187,0.01952
2.425,-2.545,0.57,0.9385,0.06146,15.27,1.184,0.01943
2.425,-2.545,0.58,0.9381,0.06189,15.16,1.181,0.01934
2.425,-2.545,0.59,0.9377,0.06233,15.04,1.177,0.01925
2.425,-2.545,0.6,0.9372,0.06278,14.93,1.174,0.01915
2.425,-2.545,0.61,0.9368,0.06324,14.81,1.171,0.01906
2.425,-2.545,0.62,0.9363,0.0637,14.7,1.167,0.01897
2.425,-2.545,0.63,0.9358,0.06416,14.59,1.164,0.01887
2.425,-2.545,0.64,0.9354,0.06463,14.47,1.161,0.01878
2.425,-2.545,0.65,0.9349,0.06511,14.36,1.157,0.01868
2.425,-2.545,0.66,0.9344,0.06559,14.25,1.154,0.01858
2.425,-2.545,0.67,0.9339,0.06608,14.13,1.15,0.01848
2.425,-2.545,0.68,0.9334,0.06657,14.02,1.147,0.01839
2.425,-2.545,0.69,0.9329,0.06707,13.91,1.143,0.01829
2.425,-2.545,0.7,0.9324,0.06758,13.8,1.14,0.01819
2.425,-2.545,0.71,0.9319,0.06808,13.69,1.136,0.01809
2.425,-2.545,0.72,0.9314,0.0686,13.58,1.133,0.01799
2.425,-2.545,0.73,0.9309,0.06912,13.47,1.129,0.01789
2.425,-2.545,0.74,0.9304,0.06964,13.36,1.126,0.01779
2.425,-2.545,0.75,0.9298,0.07017,13.25,1.122,0.01769
2.425,-2.545,0.76,0.9293,0.0707,13.14,1.119,0.01759
2.425,-2.545,0.77,0.9288,0.07124,13.04,1.115,0.01749
2.425,-2.545,0.78,0.9282,0.07178,12.93,1.112,0.01738
2.425,-2.545,0.79,0.9277,0.07233,12.83,1.108,0.01728
2.425,-2.545,0.8,0.9271,0.07287,12.72,1.105,0.01718
2.425,-2.545,0.81,0.9266,0.07343,12.62,1.101,0.01708
2.425,-2.545,0.82,0.926,0.07399,12.52,1.097,0.01698
2.425,-2.545,0.83,0.9255,0.07455,12.41,1.094,0.01687
2.425,-2.545,0.84,0.9249,0.07511,12.31,1.09,0.01677
2.425,-2.545,0.85,0.9243,0.07568,12.21,1.087,0.01667
2.425,-2.545,0.86,0.9237,0.07625,12.11,1.083,0.01657
2.425,-2.545,0.87,0.9232,0.07683,12.02,1.08,0.01646
2.425,-2.545,0.88,0.9226,0.07741,11.92,1.076,0.01636
2.425,-2.545,0.89,0.922,0.07799,11.82,1.073,0.01626
2.425,-2.545,0.9,0.9214,0.07858,11.73,1.069,0.01616
2.425,-2.545,0.91,0.9208,0.07916,11.63,1.066,0.01606
2.425,-2.545,0.92,0.9202,0.07975,11.54,1.062,0.01595
2.425,-2.545,0.93,0.9197,0.08035,11.45,1.059,0.01585
2.425,-2.545,0.94,0.9191,0.08094,11.35,1.055,0.01575
2.425,-2.545,0.95,0.9185,0.08154,11.26,1.052,0.01565
2.425,-2.545,0.96,0.9179,0.08214,11.17,1.048,0.01555
2.425,-2.545,0.97,0.9173,0.08275,11.09,1.045,0.01545
2.425,-2.545,0.98,0.9166,0.08335,11.0,1.041,0.01534
2.425,-2.545,0.99,0.916,0.08396,10.91,1.038,0.01524
2.425,-2.545,1.0,0.9154,0.08457,10.82,1.034,0.01514
2.425,-2.545,1.01,0.9148,0.08518,10.74,1.031,0.01504
2.425,-2.545,1.02,0.9142,0.08579,10.66,1.028,0.01494
2.425,-2.545,1.03,0.9136,0.08641,10.57,1.024,0.01484
2.425,-2.545,1.04,0.913,0.08702,10.49,1.021,0.01474
2.425,-2.545,1.05,0.9124,0.08764,10.41,1.017,0.01464
2.425,-2.545,1.06,0.9117,0.08826,10.33,1.014,0.01455
2.425,-2.545,1.07,0.9111,0.08888,10.25,1.011,0.01445
2.425,-2.545,1.08,0.9105,0.0895,10.17,1.007,0.01435
2.425,-2.545,1.09,0.9099,0.09012,10.1,1.004,0.01425
2.425,-2.545,1.1,0.9093,0.09074,10.02,1.001,0.01415
2.425,-2.545,1.11,0.9086,0.09136,9.945,0.9976,0.01406
2.425,-2.545,1.12,0.908,0.09199,9.871,0.9944,0.01396
2.425,-2.545,1.13,0.9074,0.09261,9.798,0.9911,0.01387
2.425,-2.545,1.14,0.9068,0.09324,9.725,0.9879,0.01377
2.425,-2.545,1.15,0.9061,0.09386,9.654,0.9847,0.01368
2.425,-2.545,1.16,0.9055,0.09449,9.583,0.9815,0.01358
2.425,-2.545,1.17,0.9049,0.09511,9.514,0.9783,0.01349
2.425,-2.545,1.18,0.9043,0.09574,9.445,0.9752,0.01339
2.425,-2.545,1.19,0.9036,0.09637,9.377,0.9721,0.0133
2.425,-2.545,1.2,0.903,0.09699,9.31,0.969,0.01321
2.425,-2.545,1.21,0.9024,0.09762,9.244,0.9659,0.01312
2.425,-2.545,1.22,0.9018,0.09824,9.179,0.9628,0.01302
2.425,-2.545,1.23,0.9011,0.09887,9.114,0.9597,0.01293
2.425,-2.545,1.24,0.9005,0.0995,9.051,0.9567,0.01284
2.425,-2.545,1.25,0.8999,0.1001,8.988,0.9537,0.01275
2.425,-2.545,1.26,0.8993,0.1007,8.926,0.9507,0.01266
2.425,-2.545,1.27,0.8986,0.1014,8.865,0.9477,0.01257
2.425,-2.545,1.28,0.898,0.102,8.805,0.9447,0.01248
2.425,-2.545,1.29,0.8974,0.1026,8.745,0.9418,0.0124
2.425,-2.545,1.3,0.8968,0.1032,8.687,0.9389,0.01231
2.425,-2.545,1.31,0.8961,0.1039,8.629,0.936,0.01222
2.425,-2.545,1.32,0.8955,0.1045,8.572,0.9331,0.01214
2.425,-2.545,1.33,0.8949,0.1051,8.516,0.9302,0.01205
2.425,-2.545,1.34,0.8943,0.1057,8.46,0.9274,0.01197
2.425,-2.545,1.35,0.8937,0.1063,8.405,0.9245,0.01188
2.425,-2.545,1.36,0.8931,0.1069,8.351,0.9217,0.0118
2.425,-2.545,1.37,0.8924,0.1076,8.298,0.919,0.01171
2.425,-2.545,1.38,0.8918,0.1082,8.245,0.9162,0.01163
2.425,-2.545,1.39,0.8912,0.1088,8.193,0.9135,0.01155
2.425,-2.545,1.4,0.8906,0.1094,8.142,0.9107,0.01147
2.425,-2.545,1.41,0.89,0.11,8.091,0.908,0.01138
2.425,-2.545,1.42,0.8894,0.1106,8.042,0.9053,0.0113
2.425,-2.545,1.43,0.8888,0.1112,7.992,0.9027,0.01122
2.425,-2.545,1.44,0.8882,0.1118,7.944,0.9,0.01114
2.425,-2.545,1.45,0.8876,0.1124,7.896,0.8974,0.01107
2.425,-2.545,1.46,0.887,0.113,7.849,0.8948,0.01099
2.425,-2.545,1.47,0.8864,0.1136,7.802,0.8922,0.01091
2.425,-2.545,1.48,0.8858,0.1142,7.756,0.8897,0.01083
2.425,-2.545,1.49,0.8852,0.1148,7.711,0.8871,0.01076
2.425,-2.545,1.5,0.8846,0.1154,7.667,0.8846,0.01068
2.425,-2.545,1.51,0.884,0.116,7.622,0.8821,0.0106
2.425,-2.545,1.52,0.8834,0.1166,7.579,0.8796,0.01053
2.425,-2.545,1.53,0.8828,0.1172,7.536,0.8771,0.01045
2.425,-2.545,1.54,0.8823,0.1177,7.494,0.8747,0.01038
2.425,-2.545,1.55,0.8817,0.1183,7.452,0.8723,0.01031
2.425,-2.545,1.56,0.8811,0.1189,7.411,0.8699,0.01024
2.425,-2.545,1.57,0.8805,0.1195,7.37,0.8675,0.01016
2.425,-2.545,1.58,0.88,0.12,7.33,0.8651,0.01009
2.425,-2.545,1.59,0.8794,0.1206,7.291,0.8628,0.01002
2.425,-2.545,1.6,0.8788,0.1212,7.252,0.8604,0.00995
2.425,-2.545,1.61,0.8782,0.1218,7.213,0.8581,0.00988
2.425,-2.545,1.62,0.8777,0.1223,7.175,0.8558,0.009811
2.425,-2.545,1.63,0.8771,0.1229,7.138,0.8536,0.009742
2.425,-2.545,1.64,0.8766,0.1234,7.101,0.8513,0.009674
2.425,-2.545,1.65,0.876,0.124,7.064,0.8491,0.009607
2.425,-2.545,1.66,0.8754,0.1246,7.028,0.8468,0.009539
2.425,-2.545,1.67,0.8749,0.1251,6.993,0.8446,0.009473
2.425,-2.545,1.68,0.8743,0.1257,6.958,0.8425,0.009407
2.425,-2.545,1.69,0.8738,0.1262,6.923,0.8403,0.009341
2.425,-2.545,1.7,0.8732,0.1268,6.889,0.8382,0.009276
2.425,-2.545,1.71,0.8727,0.1273,6.855,0.836,0.009212
2.425,-2.545,1.72,0.8722,0.1278,6.822,0.8339,0.009148
2.425,-2.545,1.73,0.8716,0.1284,6.789,0.8318,0.009085
2.425,-2.545,1.74,0.8711,0.1289,6.757,0.8297,0.009022
2.425,-2.545,1.75,0.8706,0.1294,6.725,0.8277,0.008959
2.425,-2.545,1.76,0.87,0.13,6.693,0.8257,0.008898
2.425,-2.545,1.77,0.8695,0.1305,6.662,0.8236,0.008836
2.425,-2.545,1.78,0.869,0.131,6.632,0.8216,0.008775
2.425,-2.545,1.79,0.8684,0.1316,6.601,0.8196,0.008715
2.425,-2.545,1.8,0.8679,0.1321,6.572,0.8177,0.008655
2.43,-2.55,0.3,0.9594,0.04063,23.61,1.373,0.02282
2.43,-2.55,0.31,0.9591,0.04086,23.48,1.371,0.02276
2.43,-2.55,0.32,0.9589,0.04108,23.34,1.368,0.0227
2.43,-2.55,0.33,0.9587,0.04132,23.2,1.366,0.02264
2.43,-2.55,0.34,0.9584,0.04156,23.06,1.363,0.02257
2.43,-2.55,0.35,0.9582,0.04181,22.92,1.36,0.02251
2.43,-2.55,0.36,0.9579,0.04206,22.77,1.357,0.02244
2.43,-2.55,0.37,0.9577,0.04233,22.63,1.355,0.02237
2.43,-2.55,0.38,0.9574,0.0426,22.48,1.352,0.0223
2.43,-2.55,0.39,0.9571,0.04287,22.32,1.349,0.02223
2.43,-2.55,0.4,0.9568,0.04316,22.17,1.346,0.02215
2.43,-2.55,0.41,0.9566,0.04345,22.02,1.343,0.02208
2.43,-2.55,0.42,0.9563,0.04375,21.86,1.34,0.022
2.43,-2.55,0.43,0.9559,0.04405,21.7,1.336,0.02192
2.43,-2.55,0.44,0.9556,0.04436,21.54,1.333,0.02184
2.43,-2.55,0.45,0.9553,0.04468,21.38,1.33,0.02176
2.43,-2.55,0.46,0.955,0.04501,21.22,1.327,0.02168
2.43,-2.55,0.47,0.9547,0.04534,21.06,1.323,0.02159
2.43,-2.55,0.48,0.9543,0.04568,20.89,1.32,0.02151
2.43,-2.55,0.49,0.954,0.04603,20.73,1.317,0.02142
2.43,-2.55,0.5,0.9536,0.04638,20.56,1.313,0.02133
2.43,-2.55,0.51,0.9533,0.04674,20.4,1.31,0.02124
2.43,-2.55,0.52,0.9529,0.0471,20.23,1.306,0.02115
2.43,-2.55,0.53,0.9525,0.04748,20.06,1.302,0.02106
2.43,-2.55,0.54,0.9521,0.04785,19.9,1.299,0.02097
2.43,-2.55,0.55,0.9518,0.04824,19.73,1.295,0.02088
2.43,-2.55,0.56,0.9514,0.04863,19.56,1.291,0.02078
2.43,-2.55,0.57,0.951,0.04903,19.4,1.288,0.02069
2.43,-2.55,0.58,0.9506,0.04944,19.23,1.284,0.02059
2.43,-2.55,0.59,0.9502,0.04985,19.06,1.28,0.0205
2.43,-2.55,0.6,0.9497,0.05026,18.89,1.276,0.0204
2.43,-2.55,0.61,0.9493,0.05069,18.73,1.273,0.0203
2.43,-2.55,0.62,0.9489,0.05112,18.56,1.269,0.0202
2.43,-2.55,0.63,0.9484,0.05155,18.4,1.265,0.0201
2.43,-2.55,0.64,0.948,0.05199,18.23,1.261,0.02
2.43,-2.55,0.65,0.9476,0.05244,18.07,1.257,0.0199
2.43,-2.55,0.66,0.9471,0.0529,17.9,1.253,0.0198
2.43,-2.55,0.67,0.9466,0.05336,17.74,1.249,0.0197
2.43,-2.55,0.68,0.9462,0.05382,17.58,1.245,0.01959
2.43,-2.55,0.69,0.9457,0.05429,17.42,1.241,0.01949
2.43,-2.55,0.7,0.9452,0.05477,17.26,1.237,0.01939
2.43,-2.55,0.71,0.9447,0.05525,17.1,1.233,0.01928
2.43,-2.55,0.72,0.9443,0.05574,16.94,1.229,0.01918
2.43,-2.55,0.73,0.9438,0.05623,16.78,1.225,0.01907
2.43,-2.55,0.74,0.9433,0.05673,16.63,1.221,0.01897
2.43,-2.55,0.75,0.9428,0.05723,16.47,1.217,0.01886
2.43,-2.55,0.76,0.9423,0.05774,16.32,1.213,0.01875
2.43,-2.55,0.77,0.9417,0.05825,16.17,1.209,0.01865
2.43,-2.55,0.78,0.9412,0.05877,16.02,1.205,0.01854
2.43,-2.55,0.79,0.9407,0.05929,15.87,1.2,0.01843
2.43,-2.55,0.8,0.9402,0.05982,15.72,1.196,0.01832
2.43,-2.55,0.81,0.9396,0.06035,15.57,1.192,0.01822
2.43,-2.55,0.82,0.9391,0.06089,15.42,1.188,0.01811
2.43,-2.55,0.83,0.9386,0.06143,15.28,1.184,0.018
2.43,-2.55,0.84,0.938,0.06198,15.13,1.18,0.01789
2.43,-2.55,0.85,0.9375,0.06253,14.99,1.176,0.01778
2.43,-2.55,0.86,0.9369,0.06308,14.85,1.172,0.01768
2.43,-2.55,0.87,0.9364,0.06364,14.71,1.168,0.01757
2.43,-2.55,0.88,0.9358,0.0642,14.58,1.164,0.01746
2.43,-2.55,0.89,0.9352,0.06477,14.44,1.16,0.01735
2.43,-2.55,0.9,0.9347,0.06534,14.3,1.155,0.01724
2.43,-2.55,0.91,0.9341,0.06591,14.17,1.151,0.01713
2.43,-2.55,0.92,0.9335,0.06649,14.04,1.147,0.01703
2.43,-2.55,0.93,0.9329,0.06707,13.91,1.143,0.01692
2.43,-2.55,0.94,0.9323,0.06765,13.78,1.139,0.01681
2.43,-2.55,0.95,0.9318,0.06824,13.65,1.135,0.0167
2.43,-2.55,0.96,0.9312,0.06883,13.53,1.131,0.0166
2.43,-2.55,0.97,0.9306,0.06943,13.4,1.127,0.01649
2.43,-2.55,0.98,0.93,0.07002,13.28,1.123,0.01638
2.43,-2.55,0.99,0.9294,0.07062,13.16,1.119,0.01627
2.43,-2.55,1.0,0.9288,0.07122,13.04,1.115,0.01617
2.43,-2.55,1.01,0.9282,0.07183,12.92,1.111,0.01606
2.43,-2.55,1.02,0.9276,0.07243,12.81,1.107,0.01595
2.43,-2.55,1.03,0.927,0.07304,12.69,1.103,0.01585
2.43,-2.55,1.04,0.9263,0.07366,12.58,1.1,0.01574
2.43,-2.55,1.05,0.9257,0.07427,12.46,1.096,0.01564
2.43,-2.55,1.06,0.9251,0.07489,12.35,1.092,0.01553
2.43,-2.55,1.07,0.9245,0.0755,12.24,1.088,0.01543
2.43,-2.55,1.08,0.9239,0.07612,12.14,1.084,0.01533
2.43,-2.55,1.09,0.9233,0.07675,12.03,1.08,0.01522
2.43,-2.55,1.1,0.9226,0.07737,11.92,1.076,0.01512
2.43,-2.55,1.11,0.922,0.078,11.82,1.073,0.01502
2.43,-2.55,1.12,0.9214,0.07862,11.72,1.069,0.01491
2.43,-2.55,1.13,0.9208,0.07925,11.62,1.065,0.01481
2.43,-2.55,1.14,0.9201,0.07988,11.52,1.061,0.01471
2.43,-2.55,1.15,0.9195,0.08051,11.42,1.058,0.01461
2.43,-2.55,1.16,0.9189,0.08114,11.32,1.054,0.01451
2.43,-2.55,1.17,0.9182,0.08177,11.23,1.05,0.01441
2.43,-2.55,1.18,0.9176,0.08241,11.13,1.047,0.01431
2.43,-2.55,1.19,0.917,0.08304,11.04,1.043,0.01421
2.43,-2.55,1.2,0.9163,0.08368,10.95,1.039,0.01411
2.43,-2.55,1.21,0.9157,0.08431,10.86,1.036,0.01401
2.43,-2.55,1.22,0.915,0.08495,10.77,1.032,0.01391
2.43,-2.55,1.23,0.9144,0.08559,10.68,1.029,0.01382
2.43,-2.55,1.24,0.9138,0.08623,10.6,1.025,0.01372
2.43,-2.55,1.25,0.9131,0.08686,10.51,1.022,0.01362
2.43,-2.55,1.26,0.9125,0.0875,10.43,1.018,0.01353
2.43,-2.55,1.27,0.9119,0.08814,10.35,1.015,0.01343
2.43,-2.55,1.28,0.9112,0.08878,10.26,1.011,0.01334
2.43,-2.55,1.29,0.9106,0.08942,10.18,1.008,0.01325
2.43,-2.55,1.3,0.9099,0.09005,10.1,1.005,0.01315
2.43,-2.55,1.31,0.9093,0.09069,10.03,1.001,0.01306
2.43,-2.55,1.32,0.9087,0.09133,9.949,0.9978,0.01297
2.43,-2.55,1.33,0.908,0.09197,9.874,0.9945,0.01288
2.43,-2.55,1.34,0.9074,0.0926,9.799,0.9912,0.01279
2.43,-2.55,1.35,0.9068,0.09324,9.725,0.9879,0.0127
2.43,-2.55,1.36,0.9061,0.09387,9.653,0.9846,0.01261
2.43,-2.55,1.37,0.9055,0.09451,9.581,0.9814,0.01252
2.43,-2.55,1.38,0.9049,0.09514,9.51,0.9782,0.01243
2.43,-2.55,1.39,0.9042,0.09578,9.441,0.975,0.01234
2.43,-2.55,1.4,0.9036,0.09641,9.372,0.9719,0.01225
2.43,-2.55,1.41,0.903,0.09704,9.305,0.9687,0.01217
2.43,-2.55,1.42,0.9023,0.09767,9.238,0.9656,0.01208
2.43,-2.55,1.43,0.9017,0.0983,9.173,0.9625,0.012
2.43,-2.55,1.44,0.9011,0.09893,9.108,0.9594,0.01191
2.43,-2.55,1.45,0.9004,0.09956,9.044,0.9564,0.01183
2.43,-2.55,1.46,0.8998,0.1002,8.982,0.9534,0.01174
2.43,-2.55,1.47,0.8992,0.1008,8.92,0.9504,0.01166
2.43,-2.55,1.48,0.8986,0.1014,8.859,0.9474,0.01158
2.43,-2.55,1.49,0.8979,0.1021,8.799,0.9444,0.0115
2.43,-2.55,1.5,0.8973,0.1027,8.739,0.9415,0.01141
2.43,-2.55,1.51,0.8967,0.1033,8.681,0.9386,0.01133
2.43,-2.55,1.52,0.8961,0.1039,8.624,0.9357,0.01125
2.43,-2.55,1.53,0.8955,0.1045,8.567,0.9328,0.01117
2.43,-2.55,1.54,0.8949,0.1051,8.511,0.93,0.0111
2.43,-2.55,1.55,0.8942,0.1058,8.456,0.9272,0.01102
2.43,-2.55,1.56,0.8936,0.1064,8.402,0.9244,0.01094
2.43,-2.55,1.57,0.893,0.107,8.348,0.9216,0.01086
2.43,-2.55,1.58,0.8924,0.1076,8.295,0.9188,0.01079
2.43,-2.55,1.59,0.8918,0.1082,8.243,0.9161,0.01071
2.43,-2.55,1.6,0.8912,0.1088,8.192,0.9134,0.01063
2.43,-2.55,1.61,0.8906,0.1094,8.141,0.9107,0.01056
2.43,-2.55,1.62,0.89,0.11,8.092,0.908,0.01049
2.43,-2.55,1.63,0.8894,0.1106,8.042,0.9054,0.01041
2.43,-2.55,1.64,0.8888,0.1112,7.994,0.9028,0.01034
2.43,-2.55,1.65,0.8882,0.1118,7.946,0.9002,0.01027
2.43,-2.55,1.66,0.8876,0.1124,7.899,0.8976,0.0102
2.43,-2.55,1.67,0.887,0.113,7.853,0.895,0.01012
2.43,-2.55,1.68,0.8865,0.1135,7.807,0.8925,0.01005
2.43,-2.55,1.69,0.8859,0.1141,7.762,0.89,0.009984
2.43,-2.55,1.7,0.8853,0.1147,7.718,0.8875,0.009914
2.43,-2.55,1.71,0.8847,0.1153,7.674,0.885,0.009845
2.43,-2.55,1.72,0.8841,0.1159,7.63,0.8825,0.009777
2.43,-2.55,1.73,0.8836,0.1164,7.588,0.8801,0.009709
2.43,-2.55,1.74,0.883,0.117,7.546,0.8777,0.009642
2.43,-2.55,1.75,0.8824,0.1176,7.504,0.8753,0.009575
2.43,-2.55,1.76,0.8818,0.1182,7.463,0.8729,0.009509
2.43,-2.55,1.77,0.8813,0.1187,7.423,0.8706,0.009443
2.43,-2.55,1.78,0.8807,0.1193,7.383,0.8682,0.009378
2.43,-2.55,1.79,0.8802,0.1198,7.344,0.8659,0.009314
2.43,-2.55,1.8,0.8796,0.1204,7.305,0.8636,0.00925
2.435,-2.555,0.3,0.9684,0.03161,30.63,1.486,0.02413
2.435,-2.555,0.31,0.9682,0.03181,30.44,1.483,0.02407
2.435,-2.555,0.32,0.968,0.03201,30.24,1.481,0.024
2.435,-2.555,0.33,0.9678,0.03221,30.04,1.478,0.02394
2.435,-2.555,0.34,0.9676,0.03243,29.84,1.475,0.02387
2.435,-2.555,0.35,0.9674,0.03265,29.63,1.472,0.0238
2.435,-2.555,0.36,0.9671,0.03287,29.42,1.469,0.02373
2.435,-2.555,0.37,0.9669,0.03311,29.21,1.465,0.02366
2.435,-2.555,0.38,0.9667,0.03334,28.99,1.462,0.02359
2.435,-2.555,0.39,0.9664,0.03359,28.77,1.459,0.02351
2.435,-2.555,0.4,0.9662,0.03384,28.55,1.456,0.02344
2.435,-2.555,0.41,0.9659,0.0341,28.32,1.452,0.02336
2.435,-2.555,0.42,0.9656,0.03437,28.1,1.449,0.02328
2.435,-2.555,0.43,0.9654,0.03464,27.87,1.445,0.0232
2.435,-2.555,0.44,0.9651,0.03492,27.64,1.442,0.02311
2.435,-2.555,0.45,0.9648,0.0352,27.41,1.438,0.02303
2.435,-2.555,0.46,0.9645,0.03549,27.17,1.434,0.02294
2.435,-2.555,0.47,0.9642,0.03579,26.94,1.43,0.02286
2.435,-2.555,0.48,0.9639,0.03609,26.71,1.427,0.02277
2.435,-2.555,0.49,0.9636,0.0364,26.47,1.423,0.02268
2.435,-2.555,0.5,0.9633,0.03672,26.23,1.419,0.02259
2.435,-2.555,0.51,0.963,0.03704,25.99,1.415,0.0225
2.435,-2.555,0.52,0.9626,0.03737,25.76,1.411,0.0224
2.435,-2.555,0.53,0.9623,0.03771,25.52,1.407,0.02231
2.435,-2.555,0.54,0.9619,0.03805,25.28,1.403,0.02221
2.435,-2.555,0.55,0.9616,0.0384,25.04,1.399,0.02212
2.435,-2.555,0.56,0.9612,0.03876,24.8,1.394,0.02202
2.435,-2.555,0.57,0.9609,0.03912,24.56,1.39,0.02192
2.435,-2.555,0.58,0.9605,0.03949,24.33,1.386,0.02182
2.435,-2.555,0.59,0.9601,0.03986,24.09,1.382,0.02172
2.435,-2.555,0.6,0.9598,0.04024,23.85,1.378,0.02162
2.435,-2.555,0.61,0.9594,0.04063,23.61,1.373,0.02152
2.435,-2.555,0.62,0.959,0.04102,23.38,1.369,0.02141
2.435,-2.555,0.63,0.9586,0.04142,23.14,1.364,0.02131
2.435,-2.555,0.64,0.9582,0.04182,22.91,1.36,0.0212
2.435,-2.555,0.65,0.9578,0.04223,22.68,1.356,0.0211
2.435,-2.555,0.66,0.9574,0.04265,22.45,1.351,0.02099
2.435,-2.555,0.67,0.9569,0.04307,22.22,1.347,0.02088
2.435,-2.555,0.68,0.9565,0.0435,21.99,1.342,0.02078
2.435,-2.555,0.69,0.9561,0.04393,21.76,1.338,0.02067
2.435,-2.555,0.7,0.9556,0.04437,21.54,1.333,0.02056
2.435,-2.555,0.71,0.9552,0.04482,21.31,1.329,0.02045
2.435,-2.555,0.72,0.9547,0.04527,21.09,1.324,0.02034
2.435,-2.555,0.73,0.9543,0.04573,20.87,1.319,0.02023
2.435,-2.555,0.74,0.9538,0.04619,20.65,1.315,0.02012
2.435,-2.555,0.75,0.9533,0.04666,20.43,1.31,0.02001
2.435,-2.555,0.76,0.9529,0.04713,20.22,1.306,0.0199
2.435,-2.555,0.77,0.9524,0.04761,20.0,1.301,0.01978
2.435,-2.555,0.78,0.9519,0.0481,19.79,1.296,0.01967
2.435,-2.555,0.79,0.9514,0.04859,19.58,1.292,0.01956
2.435,-2.555,0.8,0.9509,0.04908,19.37,1.287,0.01945
2.435,-2.555,0.81,0.9504,0.04958,19.17,1.283,0.01933
2.435,-2.555,0.82,0.9499,0.05009,18.97,1.278,0.01922
2.435,-2.555,0.83,0.9494,0.0506,18.76,1.273,0.01911
2.435,-2.555,0.84,0.9489,0.05111,18.57,1.269,0.01899
2.435,-2.555,0.85,0.9484,0.05163,18.37,1.264,0.01888
2.435,-2.555,0.86,0.9478,0.05215,18.17,1.259,0.01877
2.435,-2.555,0.87,0.9473,0.05268,17.98,1.255,0.01865
2.435,-2.555,0.88,0.9468,0.05322,17.79,1.25,0.01854
2.435,-2.555,0.89,0.9462,0.05375,17.6,1.246,0.01842
2.435,-2.555,0.9,0.9457,0.0543,17.42,1.241,0.01831
2.435,-2.555,0.91,0.9452,0.05484,17.23,1.236,0.0182
2.435,-2.555,0.92,0.9446,0.05539,17.05,1.232,0.01808
2.435,-2.555,0.93,0.9441,0.05595,16.87,1.227,0.01797
2.435,-2.555,0.94,0.9435,0.05651,16.7,1.223,0.01785
2.435,-2.555,0.95,0.9429,0.05707,16.52,1.218,0.01774
2.435,-2.555,0.96,0.9424,0.05764,16.35,1.214,0.01763
2.435,-2.555,0.97,0.9418,0.05821,16.18,1.209,0.01751
2.435,-2.555,0.98,0.9412,0.05878,16.01,1.204,0.0174
2.435,-2.555,0.99,0.9406,0.05936,15.85,1.2,0.01729
2.435,-2.555,1.0,0.9401,0.05994,15.68,1.195,0.01718
2.435,-2.555,1.01,0.9395,0.06052,15.52,1.191,0.01706
2.435,-2.555,1.02,0.9389,0.06111,15.36,1.186,0.01695
2.435,-2.555,1.03,0.9383,0.0617,15.21,1.182,0.01684
2.435,-2.555,1.04,0.9377,0.0623,15.05,1.178,0.01673
2.435,-2.555,1.05,0.9371,0.06289,14.9,1.173,0.01662
2.435,-2.555,1.06,0.9365,0.06349,14.75,1.169,0.01651
2.435,-2.555,1.07,0.9359,0.0641,14.6,1.164,0.0164
2.435,-2.555,1.08,0.9353,0.0647,14.46,1.16,0.01629
2.435,-2.555,1.09,0.9347,0.06531,14.31,1.156,0.01618
2.435,-2.555,1.1,0.9341,0.06592,14.17,1.151,0.01607
2.435,-2.555,1.11,0.9335,0.06653,14.03,1.147,0.01596
2.435,-2.555,1.12,0.9329,0.06715,13.89,1.143,0.01585
2.435,-2.555,1.13,0.9322,0.06777,13.76,1.139,0.01574
2.435,-2.555,1.14,0.9316,0.06838,13.62,1.134,0.01564
2.435,-2.555,1.15,0.931,0.06901,13.49,1.13,0.01553
2.435,-2.555,1.16,0.9304,0.06963,13.36,1.126,0.01542
2.435,-2.555,1.17,0.9297,0.07025,13.23,1.122,0.01532
2.435,-2.555,1.18,0.9291,0.07088,13.11,1.118,0.01521
2.435,-2.555,1.19,0.9285,0.07151,12.98,1.113,0.01511
2.435,-2.555,1.2,0.9279,0.07214,12.86,1.109,0.015
2.435,-2.555,1.21,0.9272,0.07277,12.74,1.105,0.0149
2.435,-2.555,1.22,0.9266,0.0734,12.62,1.101,0.01479
2.435,-2.555,1.23,0.926,0.07404,12.51,1.097,0.01469
2.435,-2.555,1.24,0.9253,0.07467,12.39,1.093,0.01459
2.435,-2.555,1.25,0.9247,0.07531,12.28,1.089,0.01449
2.435,-2.555,1.26,0.9241,0.07595,12.17,1.085,0.01439
2.435,-2.555,1.27,0.9234,0.07658,12.06,1.081,0.01429
2.435,-2.555,1.28,0.9228,0.07722,11.95,1.077,0.01419
2.435,-2.555,1.29,0.9221,0.07786,11.84,1.073,0.01409
2.435,-2.555,1.3,0.9215,0.0785,11.74,1.07,0.01399
2.435,-2.555,1.31,0.9209,0.07914,11.64,1.066,0.01389
2.435,-2.555,1.32,0.9202,0.07978,11.53,1.062,0.01379
2.435,-2.555,1.33,0.9196,0.08043,11.43,1.058,0.01369
2.435,-2.555,1.34,0.9189,0.08107,11.34,1.054,0.0136
2.435,-2.555,1.35,0.9183,0.08171,11.24,1.051,0.0135
2.435,-2.555,1.36,0.9176,0.08235,11.14,1.047,0.01341
2.435,-2.555,1.37,0.917,0.08299,11.05,1.043,0.01331
2.435,-2.555,1.38,0.9164,0.08364,10.96,1.04,0.01322
2.435,-2.555,1.39,0.9157,0.08428,10.87,1.036,0.01313
2.435,-2.555,1.4,0.9151,0.08492,10.78,1.032,0.01303
2.435,-2.555,1.41,0.9144,0.08556,10.69,1.029,0.01294
2.435,-2.555,1.42,0.9138,0.0862,10.6,1.025,0.01285
2.435,-2.555,1.43,0.9132,0.08684,10.51,1.022,0.01276
2.435,-2.555,1.44,0.9125,0.08748,10.43,1.018,0.01267
2.435,-2.555,1.45,0.9119,0.08812,10.35,1.015,0.01258
2.435,-2.555,1.46,0.9112,0.08876,10.27,1.011,0.01249
2.435,-2.555,1.47,0.9106,0.0894,10.19,1.008,0.0124
2.435,-2.555,1.48,0.91,0.09004,10.11,1.005,0.01231
2.435,-2.555,1.49,0.9093,0.09068,10.03,1.001,0.01223
2.435,-2.555,1.5,0.9087,0.09131,9.951,0.9979,0.01214
2.435,-2.555,1.51,0.9081,0.09195,9.876,0.9946,0.01205
2.435,-2.555,1.52,0.9074,0.09258,9.801,0.9913,0.01197
2.435,-2.555,1.53,0.9068,0.09322,9.728,0.988,0.01189
2.435,-2.555,1.54,0.9062,0.09385,9.655,0.9848,0.0118
2.435,-2.555,1.55,0.9055,0.09448,9.584,0.9816,0.01172
2.435,-2.555,1.56,0.9049,0.09511,9.514,0.9784,0.01164
2.435,-2.555,1.57,0.9043,0.09574,9.445,0.9752,0.01155
2.435,-2.555,1.58,0.9036,0.09636,9.377,0.9721,0.01147
2.435,-2.555,1.59,0.903,0.09699,9.31,0.969,0.01139
2.435,-2.555,1.6,0.9024,0.09761,9.244,0.9659,0.01131
2.435,-2.555,1.61,0.9018,0.09824,9.179,0.9628,0.01123
2.435,-2.555,1.62,0.9011,0.09886,9.115,0.9598,0.01115
2.435,-2.555,1.63,0.9005,0.09948,9.052,0.9568,0.01108
2.435,-2.555,1.64,0.8999,0.1001,8.99,0.9538,0.011
2.435,-2.555,1.65,0.8993,0.1007,8.929,0.9508,0.01092
2.435,-2.555,1.66,0.8987,0.1013,8.869,0.9479,0.01084
2.435,-2.555,1.67,0.8981,0.1019,8.81,0.945,0.01077
2.435,-2.555,1.68,0.8974,0.1026,8.751,0.9421,0.01069
2.435,-2.555,1.69,0.8968,0.1032,8.694,0.9392,0.01062
2.435,-2.555,1.7,0.8962,0.1038,8.637,0.9364,0.01055
2.435,-2.555,1.71,0.8956,0.1044,8.581,0.9335,0.01047
2.435,-2.555,1.72,0.895,0.105,8.526,0.9307,0.0104
2.435,-2.555,1.73,0.8944,0.1056,8.472,0.928,0.01033
2.435,-2.555,1.74,0.8938,0.1062,8.418,0.9252,0.01026
2.435,-2.555,1.75,0.8932,0.1068,8.365,0.9225,0.01018
2.435,-2.555,1.76,0.8926,0.1074,8.313,0.9198,0.01011
2.435,-2.555,1.77,0.892,0.108,8.262,0.9171,0.01004
2.435,-2.555,1.78,0.8914,0.1086,8.212,0.9144,0.009975
2.435,-2.555,1.79,0.8909,0.1091,8.162,0.9118,0.009907
2.435,-2.555,1.8,0.8903,0.1097,8.113,0.9092,0.009839
2.44,-2.56,0.3,0.9754,0.02465,39.58,1.597,0.02539
2.44,-2.56,0.31,0.9752,0.02481,39.3,1.594,0.02533
2.44,-2.56,0.32,0.975,0.02499,39.02,1.591,0.02527
2.44,-2.56,0.33,0.9748,0.02517,38.74,1.588,0.0252
2.44,-2.56,0.34,0.9746,0.02535,38.45,1.585,0.02513
2.44,-2.56,0.35,0.9745,0.02554,38.15,1.582,0.02506
2.44,-2.56,0.36,0.9743,0.02574,37.85,1.578,0.02499
2.44,-2.56,0.37,0.9741,0.02594,37.55,1.575,0.02492
2.44,-2.56,0.38,0.9739,0.02615,37.24,1.571,0.02484
2.44,-2.56,0.39,0.9736,0.02636,36.93,1.567,0.02476
2.44,-2.56,0.4,0.9734,0.02658,36.62,1.564,0.02469
2.44,-2.56,0.41,0.9732,0.02681,36.3,1.56,0.02461
2.44,-2.56,0.42,0.973,0.02704,35.98,1.556,0.02452
2.44,-2.56,0.43,0.9727,0.02728,35.66,1.552,0.02444
2.44,-2.56,0.44,0.9725,0.02752,35.33,1.548,0.02435
2.44,-2.56,0.45,0.9722,0.02777,35.01,1.544,0.02427
2.44,-2.56,0.46,0.972,0.02803,34.68,1.54,0.02418
2.44,-2.56,0.47,0.9717,0.02829,34.35,1.536,0.02409
2.44,-2.56,0.48,0.9714,0.02856,34.02,1.532,0.024
2.44,-2.56,0.49,0.9712,0.02883,33.69,1.527,0.02391
2.44,-2.56,0.5,0.9709,0.02911,33.35,1.523,0.02381
2.44,-2.56,0.51,0.9706,0.0294,33.02,1.519,0.02372
2.44,-2.56,0.52,0.9703,0.02969,32.68,1.514,0.02362
2.44,-2.56,0.53,0.97,0.02999,32.35,1.51,0.02352
2.44,-2.56,0.54,0.9697,0.03029,32.01,1.505,0.02343
2.44,-2.56,0.55,0.9694,0.0306,31.68,1.501,0.02333
2.44,-2.56,0.56,0.9691,0.03092,31.35,1.496,0.02322
2.44,-2.56,0.57,0.9688,0.03124,31.01,1.492,0.02312
2.44,-2.56,0.58,0.9684,0.03157,30.68,1.487,0.02302
2.44,-2.56,0.59,0.9681,0.0319,30.35,1.482,0.02291
2.44,-2.56,0.6,0.9678,0.03224,30.02,1.477,0.02281
2.44,-2.56,0.61,0.9674,0.03259,29.69,1.473,0.0227
2.44,-2.56,0.62,0.9671,0.03294,29.36,1.468,0.02259
2.44,-2.56,0.63,0.9667,0.0333,29.03,1.463,0.02249
2.44,-2.56,0.64,0.9663,0.03366,28.71,1.458,0.02238
2.44,-2.56,0.65,0.966,0.03403,28.38,1.453,0.02227
2.44,-2.56,0.66,0.9656,0.03441,28.06,1.448,0.02216
2.44,-2.56,0.67,0.9652,0.03479,27.74,1.443,0.02205
2.44,-2.56,0.68,0.9648,0.03518,27.43,1.438,0.02193
2.44,-2.56,0.69,0.9644,0.03557,27.11,1.433,0.02182
2.44,-2.56,0.7,0.964,0.03597,26.8,1.428,0.02171
2.44,-2.56,0.71,0.9636,0.03637,26.49,1.423,0.02159
2.44,-2.56,0.72,0.9632,0.03679,26.18,1.418,0.02148
2.44,-2.56,0.73,0.9628,0.0372,25.88,1.413,0.02136
2.44,-2.56,0.74,0.9624,0.03762,25.58,1.408,0.02125
2.44,-2.56,0.75,0.9619,0.03805,25.28,1.403,0.02113
2.44,-2.56,0.76,0.9615,0.03849,24.98,1.398,0.02102
2.44,-2.56,0.77,0.9611,0.03893,24.69,1.393,0.0209
2.44,-2.56,0.78,0.9606,0.03937,24.4,1.387,0.02078
2.44,-2.56,0.79,0.9602,0.03982,24.11,1.382,0.02067
2.44,-2.56,0.8,0.9597,0.04028,23.83,1.377,0.02055
2.44,-2.56,0.81,0.9593,0.04074,23.55,1.372,0.02043
2.44,-2.56,0.82,0.9588,0.0412,23.27,1.367,0.02031
2.44,-2.56,0.83,0.9583,0.04167,23.0,1.362,0.02019
2.44,-2.56,0.84,0.9578,0.04215,22.72,1.356,0.02007
2.44,-2.56,0.85,0.9574,0.04263,22.46,1.351,0.01995
2.44,-2.56,0.86,0.9569,0.04312,22.19,1.346,0.01984
2.44,-2.56,0.87,0.9564,0.04361,21.93,1.341,0.01972
2.44,-2.56,0.88,0.9559,0.04411,21.67,1.336,0.0196
2.44,-2.56,0.89,0.9554,0.04461,21.42,1.331,0.01948
2.44,-2.56,0.9,0.9549,0.04512,21.16,1.326,0.01936
2.44,-2.56,0.91,0.9544,0.04563,20.92,1.32,0.01924
2.44,-2.56,0.92,0.9539,0.04615,20.67,1.315,0.01912
2.44,-2.56,0.93,0.9533,0.04667,20.43,1.31,0.019
2.44,-2.56,0.94,0.9528,0.04719,20.19,1.305,0.01888
2.44,-2.56,0.95,0.9523,0.04772,19.96,1.3,0.01876
2.44,-2.56,0.96,0.9517,0.04826,19.72,1.295,0.01864
2.44,-2.56,0.97,0.9512,0.04879,19.49,1.29,0.01853
2.44,-2.56,0.98,0.9507,0.04934,19.27,1.285,0.01841
2.44,-2.56,0.99,0.9501,0.04988,19.05,1.28,0.01829
2.44,-2.56,1.0,0.9496,0.05043,18.83,1.275,0.01817
2.44,-2.56,1.01,0.949,0.05099,18.61,1.27,0.01805
2.44,-2.56,1.02,0.9485,0.05155,18.4,1.265,0.01793
2.44,-2.56,1.03,0.9479,0.05211,18.19,1.26,0.01782
2.44,-2.56,1.04,0.9473,0.05268,17.98,1.255,0.0177
2.44,-2.56,1.05,0.9468,0.05325,17.78,1.25,0.01758
2.44,-2.56,1.06,0.9462,0.05382,17.58,1.245,0.01747
2.44,-2.56,1.07,0.9456,0.0544,17.38,1.24,0.01735
2.44,-2.56,1.08,0.945,0.05498,17.19,1.235,0.01724
2.44,-2.56,1.09,0.9444,0.05556,17.0,1.23,0.01712
2.44,-2.56,1.1,0.9439,0.05615,16.81,1.226,0.01701
2.44,-2.56,1.11,0.9433,0.05674,16.63,1.221,0.01689
2.44,-2.56,1.12,0.9427,0.05733,16.44,1.216,0.01678
2.44,-2.56,1.13,0.9421,0.05792,16.26,1.211,0.01666
2.44,-2.56,1.14,0.9415,0.05852,16.09,1.206,0.01655
2.44,-2.56,1.15,0.9409,0.05912,15.91,1.202,0.01644
2.44,-2.56,1.16,0.9403,0.05973,15.74,1.197,0.01633
2.44,-2.56,1.17,0.9397,0.06033,15.57,1.192,0.01621
2.44,-2.56,1.18,0.9391,0.06094,15.41,1.188,0.0161
2.44,-2.56,1.19,0.9384,0.06155,15.25,1.183,0.01599
2.44,-2.56,1.2,0.9378,0.06217,15.09,1.179,0.01588
2.44,-2.56,1.21,0.9372,0.06278,14.93,1.174,0.01577
2.44,-2.56,1.22,0.9366,0.0634,14.77,1.169,0.01566
2.44,-2.56,1.23,0.936,0.06402,14.62,1.165,0.01555
2.44,-2.56,1.24,0.9354,0.06464,14.47,1.16,0.01545
2.44,-2.56,1.25,0.9347,0.06527,14.32,1.156,0.01534
2.44,-2.56,1.26,0.9341,0.06589,14.18,1.152,0.01523
2.44,-2.56,1.27,0.9335,0.06652,14.03,1.147,0.01513
2.44,-2.56,1.28,0.9329,0.06715,13.89,1.143,0.01502
2.44,-2.56,1.29,0.9322,0.06778,13.75,1.138,0.01492
2.44,-2.56,1.3,0.9316,0.06841,13.62,1.134,0.01481
2.44,-2.56,1.31,0.931,0.06904,13.48,1.13,0.01471
2.44,-2.56,1.32,0.9303,0.06967,13.35,1.126,0.0146
2.44,-2.56,1.33,0.9297,0.07031,13.22,1.121,0.0145
2.44,-2.56,1.34,0.9291,0.07094,13.1,1.117,0.0144
2.44,-2.56,1.35,0.9284,0.07158,12.97,1.113,0.0143
2.44,-2.56,1.36,0.9278,0.07222,12.85,1.109,0.0142
2.44,-2.56,1.37,0.9271,0.07286,12.73,1.105,0.0141
2.44,-2.56,1.38,0.9265,0.07349,12.61,1.101,0.014
2.44,-2.56,1.39,0.9259,0.07413,12.49,1.097,0.0139
2.44,-2.56,1.4,0.9252,0.07477,12.37,1.093,0.0138
2.44,-2.56,1.41,0.9246,0.07541,12.26,1.088,0.01371
2.44,-2.56,1.42,0.9239,0.07605,12.15,1.085,0.01361
2.44,-2.56,1.43,0.9233,0.0767,12.04,1.081,0.01351
2.44,-2.56,1.44,0.9227,0.07734,11.93,1.077,0.01342
2.44,-2.56,1.45,0.922,0.07798,11.82,1.073,0.01332
2.44,-2.56,1.46,0.9214,0.07862,11.72,1.069,0.01323
2.44,-2.56,1.47,0.9207,0.07926,11.62,1.065,0.01314
2.44,-2.56,1.48,0.9201,0.0799,11.52,1.061,0.01304
2.44,-2.56,1.49,0.9195,0.08054,11.42,1.058,0.01295
2.44,-2.56,1.5,0.9188,0.08118,11.32,1.054,0.01286
2.44,-2.56,1.51,0.9182,0.08182,11.22,1.05,0.01277
2.44,-2.56,1.52,0.9175,0.08246,11.13,1.046,0.01268
2.44,-2.56,1.53,0.9169,0.0831,11.03,1.043,0.01259
2.44,-2.56,1.54,0.9163,0.08374,10.94,1.039,0.0125
2.44,-2.56,1.55,0.9156,0.08438,10.85,1.035,0.01241
2.44,-2.56,1.56,0.915,0.08502,10.76,1.032,0.01233
2.44,-2.56,1.57,0.9143,0.08566,10.67,1.028,0.01224
2.44,-2.56,1.58,0.9137,0.08629,10.59,1.025,0.01215
2.44,-2.56,1.59,0.9131,0.08693,10.5,1.021,0.01207
2.44,-2.56,1.6,0.9124,0.08756,10.42,1.018,0.01198
2.44,-2.56,1.61,0.9118,0.0882,10.34,1.014,0.0119
2.44,-2.56,1.62,0.9112,0.08883,10.26,1.011,0.01181
2.44,-2.56,1.63,0.9105,0.08946,10.18,1.008,0.01173
2.44,-2.56,1.64,0.9099,0.09009,10.1,1.004,0.01165
2.44,-2.56,1.65,0.9093,0.09072,10.02,1.001,0.01157
2.44,-2.56,1.66,0.9087,0.09135,9.947,0.9977,0.01149
2.44,-2.56,1.67,0.908,0.09197,9.873,0.9944,0.01141
2.44,-2.56,1.68,0.9074,0.0926,9.799,0.9912,0.01133
2.44,-2.56,1.69,0.9068,0.09322,9.727,0.988,0.01125
2.44,-2.56,1.7,0.9062,0.09385,9.656,0.9848,0.01117
2.44,-2.56,1.71,0.9055,0.09447,9.586,0.9816,0.01109
2.44,-2.56,1.72,0.9049,0.09509,9.517,0.9785,0.01102
2.44,-2.56,1.73,0.9043,0.09571,9.449,0.9754,0.01094
2.44,-2.56,1.74,0.9037,0.09632,9.382,0.9723,0.01086
2.44,-2.56,1.75,0.9031,0.09694,9.316,0.9692,0.01079
2.44,-2.56,1.76,0.9024,0.09755,9.251,0.9662,0.01071
2.44,-2.56,1.77,0.9018,0.09816,9.187,0.9632,0.01064
2.44,-2.56,1.78,0.9012,0.09877,9.124,0.9602,0.01057
2.44,-2.56,1.79,0.9006,0.09938,9.062,0.9572,0.01049
2.44,-2.56,1.8,0.9,0.09999,9.001,0.9543,0.01042
2.445,-2.565,0.3,0.9807,0.01927,50.89,1.707,0.02663
2.445,-2.565,0.31,0.9806,0.01941,50.51,1.703,0.02657
2.445,-2.565,0.32,0.9804,0.01956,50.12,1.7,0.0265
2.445,-2.565,0.33,0.9803,0.01972,49.72,1.697,0.02643
2.445,-2.565,0.34,0.9801,0.01987,49.32,1.693,0.02636
2.445,-2.565,0.35,0.98,0.02004,48.91,1.689,0.02629
2.445,-2.565,0.36,0.9798,0.0202,48.49,1.686,0.02622
2.445,-2.565,0.37,0.9796,0.02038,48.07,1.682,0.02614
2.445,-2.565,0.38,0.9794,0.02056,47.65,1.678,0.02607
2.445,-2.565,0.39,0.9793,0.02074,47.21,1.674,0.02599
2.445,-2.565,0.4,0.9791,0.02093,46.78,1.67,0.02591
2.445,-2.565,0.41,0.9789,0.02113,46.34,1.666,0.02582
2.445,-2.565,0.42,0.9787,0.02133,45.89,1.662,0.02574
2.445,-2.565,0.43,0.9785,0.02153,45.44,1.657,0.02565
2.445,-2.565,0.44,0.9783,0.02174,44.99,1.653,0.02557
2.445,-2.565,0.45,0.978,0.02196,44.54,1.649,0.02548
2.445,-2.565,0.46,0.9778,0.02218,44.09,1.644,0.02538
2.445,-2.565,0.47,0.9776,0.02241,43.63,1.64,0.02529
2.445,-2.565,0.48,0.9774,0.02264,43.17,1.635,0.0252
2.445,-2.565,0.49,0.9771,0.02288,42.71,1.631,0.0251
2.445,-2.565,0.5,0.9769,0.02312,42.25,1.626,0.02501
2.445,-2.565,0.51,0.9766,0.02337,41.79,1.621,0.02491
2.445,-2.565,0.52,0.9764,0.02363,41.33,1.616,0.02481
2.445,-2.565,0.53,0.9761,0.02389,40.86,1.611,0.02471
2.445,-2.565,0.54,0.9758,0.02415,40.4,1.606,0.02461
2.445,-2.565,0.55,0.9756,0.02443,39.94,1.601,0.0245
2.445,-2.565,0.56,0.9753,0.0247,39.48,1.596,0.0244
2.445,-2.565,0.57,0.975,0.02499,39.02,1.591,0.02429
2.445,-2.565,0.58,0.9747,0.02528,38.56,1.586,0.02419
2.445,-2.565,0.59,0.9744,0.02557,38.11,1.581,0.02408
2.445,-2.565,0.6,0.9741,0.02587,37.65,1.576,0.02397
2.445,-2.565,0.61,0.9738,0.02618,37.2,1.571,0.02386
2.445,-2.565,0.62,0.9735,0.02649,36.75,1.565,0.02375
2.445,-2.565,0.63,0.9732,0.02681,36.31,1.56,0.02364
2.445,-2.565,0.64,0.9729,0.02713,35.86,1.555,0.02352
2.445,-2.565,0.65,0.9725,0.02746,35.42,1.549,0.02341
2.445,-2.565,0.66,0.9722,0.02779,34.98,1.544,0.0233
2.445,-2.565,0.67,0.9719,0.02813,34.55,1.538,0.02318
2.445,-2.565,0.68,0.9715,0.02848,34.11,1.533,0.02307
2.445,-2.565,0.69,0.9712,0.02883,33.69,1.527,0.02295
2.445,-2.565,0.7,0.9708,0.02919,33.26,1.522,0.02283
2.445,-2.565,0.71,0.9704,0.02955,32.84,1.516,0.02271
2.445,-2.565,0.72,0.9701,0.02992,32.42,1.511,0.02259
2.445,-2.565,0.73,0.9697,0.03029,32.01,1.505,0.02248
2.445,-2.565,0.74,0.9693,0.03067,31.6,1.5,0.02236
2.445,-2.565,0.75,0.9689,0.03106,31.2,1.494,0.02224
2.445,-2.565,0.76,0.9685,0.03145,30.79,1.488,0.02211
2.445,-2.565,0.77,0.9682,0.03185,30.4,1.483,0.02199
2.445,-2.565,0.78,0.9677,0.03225,30.01,1.477,0.02187
2.445,-2.565,0.79,0.9673,0.03266,29.62,1.472,0.02175
2.445,-2.565,0.8,0.9669,0.03307,29.24,1.466,0.02163
2.445,-2.565,0.81,0.9665,0.03349,28.86,1.46,0.0215
2.445,-2.565,0.82,0.9661,0.03392,28.48,1.455,0.02138
2.445,-2.565,0.83,0.9657,0.03435,28.11,1.449,0.02126
2.445,-2.565,0.84,0.9652,0.03478,27.75,1.443,0.02113
2.445,-2.565,0.85,0.9648,0.03522,27.39,1.438,0.02101
2.445,-2.565,0.86,0.9643,0.03567,27.03,1.432,0.02089
2.445,-2.565,0.87,0.9639,0.03612,26.68,1.426,0.02076
2.445,-2.565,0.88,0.9634,0.03658,26.34,1.421,0.02064
2.445,-2.565,0.89,0.963,0.03704,26.0,1.415,0.02051
2.445,-2.565,0.9,0.9625,0.03751,25.66,1.409,0.02039
2.445,-2.565,0.91,0.962,0.03798,25.33,1.404,0.02026
2.445,-2.565,0.92,0.9615,0.03846,25.0,1.398,0.02014
2.445,-2.565,0.93,0.9611,0.03894,24.68,1.392,0.02002
2.445,-2.565,0.94,0.9606,0.03942,24.37,1.387,0.01989
2.445,-2.565,0.95,0.9601,0.03992,24.05,1.381,0.01977
2.445,-2.565,0.96,0.9596,0.04041,23.75,1.376,0.01964
2.445,-2.565,0.97,0.9591,0.04091,23.44,1.37,0.01952
2.445,-2.565,0.98,0.9586,0.04142,23.14,1.364,0.0194
2.445,-2.565,0.99,0.9581,0.04193,22.85,1.359,0.01927
2.445,-2.565,1.0,0.9576,0.04244,22.56,1.353,0.01915
2.445,-2.565,1.01,0.957,0.04296,22.28,1.348,0.01902
2.445,-2.565,1.02,0.9565,0.04349,22.0,1.342,0.0189
2.445,-2.565,1.03,0.956,0.04401,21.72,1.337,0.01878
2.445,-2.565,1.04,0.9555,0.04455,21.45,1.331,0.01866
2.445,-2.565,1.05,0.9549,0.04508,21.18,1.326,0.01853
2.445,-2.565,1.06,0.9544,0.04562,20.92,1.321,0.01841
2.445,-2.565,1.07,0.9538,0.04617,20.66,1.315,0.01829
2.445,-2.565,1.08,0.9533,0.04672,20.41,1.31,0.01817
2.445,-2.565,1.09,0.9527,0.04727,20.16,1.304,0.01805
2.445,-2.565,1.1,0.9522,0.04782,19.91,1.299,0.01793
2.445,-2.565,1.11,0.9516,0.04838,19.67,1.294,0.01781
2.445,-2.565,1.12,0.9511,0.04895,19.43,1.288,0.01769
2.445,-2.565,1.13,0.9505,0.04951,19.2,1.283,0.01757
2.445,-2.565,1.14,0.9499,0.05008,18.97,1.278,0.01745
2.445,-2.565,1.15,0.9493,0.05066,18.74,1.273,0.01733
2.445,-2.565,1.16,0.9488,0.05123,18.52,1.268,0.01722
2.445,-2.565,1.17,0.9482,0.05181,18.3,1.262,0.0171
2.445,-2.565,1.18,0.9476,0.0524,18.09,1.257,0.01698
2.445,-2.565,1.19,0.947,0.05298,17.87,1.252,0.01687
2.445,-2.565,1.2,0.9464,0.05357,17.67,1.247,0.01675
2.445,-2.565,1.21,0.9458,0.05416,17.46,1.242,0.01663
2.445,-2.565,1.22,0.9452,0.05476,17.26,1.237,0.01652
2.445,-2.565,1.23,0.9446,0.05536,17.06,1.232,0.01641
2.445,-2.565,1.24,0.944,0.05596,16.87,1.227,0.01629
2.445,-2.565,1.25,0.9434,0.05656,16.68,1.222,0.01618
2.445,-2.565,1.26,0.9428,0.05716,16.49,1.217,0.01607
2.445,-2.565,1.27,0.9422,0.05777,16.31,1.212,0.01596
2.445,-2.565,1.28,0.9416,0.05838,16.13,1.208,0.01585
2.445,-2.565,1.29,0.941,0.05899,15.95,1.203,0.01574
2.445,-2.565,1.3,0.9404,0.0596,15.78,1.198,0.01563
2.445,-2.565,1.31,0.9398,0.06022,15.61,1.193,0.01552
2.445,-2.565,1.32,0.9392,0.06084,15.44,1.189,0.01541
2.445,-2.565,1.33,0.9385,0.06145,15.27,1.184,0.0153
2.445,-2.565,1.34,0.9379,0.06207,15.11,1.179,0.01519
2.445,-2.565,1.35,0.9373,0.0627,14.95,1.175,0.01509
2.445,-2.565,1.36,0.9367,0.06332,14.79,1.17,0.01498
2.445,-2.565,1.37,0.9361,0.06395,14.64,1.165,0.01488
2.445,-2.565,1.38,0.9354,0.06457,14.49,1.161,0.01477
2.445,-2.565,1.39,0.9348,0.0652,14.34,1.156,0.01467
2.445,-2.565,1.4,0.9342,0.06583,14.19,1.152,0.01456
2.445,-2.565,1.41,0.9335,0.06646,14.05,1.148,0.01446
2.445,-2.565,1.42,0.9329,0.06709,13.91,1.143,0.01436
2.445,-2.565,1.43,0.9323,0.06772,13.77,1.139,0.01426
2.445,-2.565,1.44,0.9316,0.06836,13.63,1.134,0.01416
2.445,-2.565,1.45,0.931,0.06899,13.5,1.13,0.01406
2.445,-2.565,1.46,0.9304,0.06962,13.36,1.126,0.01396
2.445,-2.565,1.47,0.9297,0.07026,13.23,1.122,0.01386
2.445,-2.565,1.48,0.9291,0.07089,13.11,1.117,0.01376
2.445,-2.565,1.49,0.9285,0.07153,12.98,1.113,0.01367
2.445,-2.565,1.5,0.9278,0.07217,12.86,1.109,0.01357
2.445,-2.565,1.51,0.9272,0.0728,12.74,1.105,0.01347
2.445,-2.565,1.52,0.9266,0.07344,12.62,1.101,0.01338
2.445,-2.565,1.53,0.9259,0.07408,12.5,1.097,0.01329
2.445,-2.565,1.54,0.9253,0.07471,12.38,1.093,0.01319
2.445,-2.565,1.55,0.9246,0.07535,12.27,1.089,0.0131
2.445,-2.565,1.56,0.924,0.07599,12.16,1.085,0.01301
2.445,-2.565,1.57,0.9234,0.07662,12.05,1.081,0.01292
2.445,-2.565,1.58,0.9227,0.07726,11.94,1.077,0.01283
2.445,-2.565,1.59,0.9221,0.0779,11.84,1.073,0.01274
2.445,-2.565,1.6,0.9215,0.07853,11.73,1.069,0.01265
2.445,-2.565,1.61,0.9208,0.07917,11.63,1.066,0.01256
2.445,-2.565,1.62,0.9202,0.07981,11.53,1.062,0.01247
2.445,-2.565,1.63,0.9196,0.08044,11.43,1.058,0.01238
2.445,-2.565,1.64,0.9189,0.08108,11.33,1.054,0.0123
2.445,-2.565,1.65,0.9183,0.08171,11.24,1.051,0.01221
2.445,-2.565,1.66,0.9177,0.08234,11.14,1.047,0.01212
2.445,-2.565,1.67,0.917,0.08297,11.05,1.043,0.01204
2.445,-2.565,1.68,0.9164,0.08361,10.96,1.04,0.01196
2.445,-2.565,1.69,0.9158,0.08424,10.87,1.036,0.01187
2.445,-2.565,1.7,0.9151,0.08487,10.78,1.033,0.01179
2.445,-2.565,1.71,0.9145,0.08549,10.7,1.029,0.01171
2.445,-2.565,1.72,0.9139,0.08612,10.61,1.026,0.01163
2.445,-2.565,1.73,0.9133,0.08675,10.53,1.022,0.01155
2.445,-2.565,1.74,0.9126,0.08737,10.44,1.019,0.01147
2.445,-2.565,1.75,0.912,0.088,10.36,1.016,0.01139
2.445,-2.565,1.76,0.9114,0.08862,10.28,1.012,0.01131
2.445,-2.565,1.77,0.9108,0.08924,10.21,1.009,0.01123
2.445,-2.565,1.78,0.9101,0.08986,10.13,1.006,0.01115
2.445,-2.565,1.79,0.9095,0.09048,10.05,1.002,0.01107
2.445,-2.565,1.8,0.9089,0.0911,9.977,0.999,0.011
2.45,-2.57,0.3,0.9849,0.01512,65.14,1.814,0.02786
2.45,-2.57,0.31,0.9848,0.01524,64.62,1.81,0.02779
2.45,-2.57,0.32,0.9846,0.01536,64.09,1.807,0.02772
2.45,-2.57,0.33,0.9845,0.01549,63.54,1.803,0.02765
2.45,-2.57,0.34,0.9844,0.01563,62.99,1.799,0.02758
2.45,-2.57,0.35,0.9842,0.01577,62.42,1.795,0.0275
2.45,-2.57,0.36,0.9841,0.01591,61.85,1.791,0.02743
2.45,-2.57,0.37,0.9839,0.01606,61.28,1.787,0.02735
2.45,-2.57,0.38,0.9838,0.01621,60.69,1.783,0.02727
2.45,-2.57,0.39,0.9836,0.01637,60.1,1.779,0.02718
2.45,-2.57,0.4,0.9835,0.01653,59.5,1.775,0.0271
2.45,-2.57,0.41,0.9833,0.0167,58.9,1.77,0.02701
2.45,-2.57,0.42,0.9831,0.01687,58.29,1.766,0.02692
2.45,-2.57,0.43,0.983,0.01704,57.67,1.761,0.02684
2.45,-2.57,0.44,0.9828,0.01722,57.06,1.756,0.02674
2.45,-2.57,0.45,0.9826,0.01741,56.44,1.752,0.02665
2.45,-2.57,0.46,0.9824,0.0176,55.82,1.747,0.02656
2.45,-2.57,0.47,0.9822,0.0178,55.19,1.742,0.02646
2.45,-2.57,0.48,0.982,0.018,54.57,1.737,0.02637
2.45,-2.57,0.49,0.9818,0.0182,53.94,1.732,0.02627
2.45,-2.57,0.5,0.9816,0.01841,53.31,1.727,0.02617
2.45,-2.57,0.51,0.9814,0.01863,52.68,1.722,0.02607
2.45,-2.57,0.52,0.9812,0.01885,52.05,1.716,0.02597
2.45,-2.57,0.53,0.9809,0.01907,51.43,1.711,0.02586
2.45,-2.57,0.54,0.9807,0.01931,50.8,1.706,0.02576
2.45,-2.57,0.55,0.9805,0.01954,50.17,1.7,0.02565
2.45,-2.57,0.56,0.9802,0.01978,49.55,1.695,0.02554
2.45,-2.57,0.57,0.98,0.02003,48.93,1.69,0.02543
2.45,-2.57,0.58,0.9797,0.02028,48.31,1.684,0.02532
2.45,-2.57,0.59,0.9795,0.02054,47.69,1.678,0.02521
2.45,-2.57,0.6,0.9792,0.0208,47.07,1.673,0.0251
2.45,-2.57,0.61,0.9789,0.02107,46.46,1.667,0.02499
2.45,-2.57,0.62,0.9787,0.02134,45.86,1.661,0.02487
2.45,-2.57,0.63,0.9784,0.02162,45.25,1.656,0.02476
2.45,-2.57,0.64,0.9781,0.0219,44.65,1.65,0.02464
2.45,-2.57,0.65,0.9778,0.02219,44.06,1.644,0.02453
2.45,-2.57,0.66,0.9775,0.02249,43.47,1.638,0.02441
2.45,-2.57,0.67,0.9772,0.02279,42.88,1.632,0.02429
2.45,-2.57,0.68,0.9769,0.0231,42.3,1.626,0.02417
2.45,-2.57,0.69,0.9766,0.02341,41.72,1.62,0.02405
2.45,-2.57,0.7,0.9763,0.02372,41.15,1.614,0.02393
2.45,-2.57,0.71,0.976,0.02405,40.59,1.608,0.02381
2.45,-2.57,0.72,0.9756,0.02437,40.03,1.602,0.02368
2.45,-2.57,0.73,0.9753,0.02471,39.48,1.596,0.02356
2.45,-2.57,0.74,0.975,0.02504,38.93,1.59,0.02344
2.45,-2.57,0.75,0.9746,0.02539,38.39,1.584,0.02331
2.45,-2.57,0.76,0.9743,0.02574,37.85,1.578,0.02319
2.45,-2.57,0.77,0.9739,0.02609,37.32,1.572,0.02306
2.45,-2.57,0.78,0.9735,0.02645,36.8,1.566,0.02294
2.45,-2.57,0.79,0.9732,0.02682,36.28,1.56,0.02281
2.45,-2.57,0.8,0.9728,0.02719,35.78,1.554,0.02268
2.45,-2.57,0.81,0.9724,0.02757,35.27,1.547,0.02256
2.45,-2.57,0.82,0.972,0.02795,34.78,1.541,0.02243
2.45,-2.57,0.83,0.9717,0.02834,34.29,1.535,0.0223
2.45,-2.57,0.84,0.9713,0.02873,33.8,1.529,0.02217
2.45,-2.57,0.85,0.9709,0.02913,33.33,1.523,0.02204
2.45,-2.57,0.86,0.9705,0.02954,32.86,1.517,0.02192
2.45,-2.57,0.87,0.9701,0.02995,32.39,1.51,0.02179
2.45,-2.57,0.88,0.9696,0.03036,31.94,1.504,0.02166
2.45,-2.57,0.89,0.9692,0.03078,31.49,1.498,0.02153
2.45,-2.57,0.9,0.9688,0.03121,31.05,1.492,0.0214
2.45,-2.57,0.91,0.9684,0.03164,30.61,1.486,0.02127
2.45,-2.57,0.92,0.9679,0.03207,30.18,1.48,0.02114
2.45,-2.57,0.93,0.9675,0.03251,29.76,1.474,0.02101
2.45,-2.57,0.94,0.967,0.03296,29.34,1.467,0.02088
2.45,-2.57,0.95,0.9666,0.03341,28.93,1.461,0.02075
2.45,-2.57,0.96,0.9661,0.03387,28.53,1.455,0.02063
2.45,-2.57,0.97,0.9657,0.03433,28.13,1.449,0.0205
2.45,-2.57,0.98,0.9652,0.03479,27.74,1.443,0.02037
2.45,-2.57,0.99,0.9647,0.03526,27.36,1.437,0.02024
2.45,-2.57,1.0,0.9643,0.03574,26.98,1.431,0.02011
2.45,-2.57,1.01,0.9638,0.03622,26.61,1.425,0.01998
2.45,-2.57,1.02,0.9633,0.03671,26.24,1.419,0.01985
2.45,-2.57,1.03,0.9628,0.0372,25.88,1.413,0.01973
2.45,-2.57,1.04,0.9623,0.03769,25.53,1.407,0.0196
2.45,-2.57,1.05,0.9618,0.03819,25.19,1.401,0.01947
2.45,-2.57,1.06,0.9613,0.03869,24.84,1.395,0.01934
2.45,-2.57,1.07,0.9608,0.0392,24.51,1.389,0.01922
2.45,-2.57,1.08,0.9603,0.03971,24.18,1.383,0.01909
2.45,-2.57,1.09,0.9598,0.04023,23.86,1.378,0.01896
2.45,-2.57,1.1,0.9592,0.04075,23.54,1.372,0.01884
2.45,-2.57,1.11,0.9587,0.04128,23.23,1.366,0.01871
2.45,-2.57,1.12,0.9582,0.0418,22.92,1.36,0.01859
2.45,-2.57,1.13,0.9577,0.04234,22.62,1.354,0.01846
2.45,-2.57,1.14,0.9571,0.04287,22.32,1.349,0.01834
2.45,-2.57,1.15,0.9566,0.04342,22.03,1.343,0.01822
2.45,-2.57,1.16,0.956,0.04396,21.75,1.337,0.01809
2.45,-2.57,1.17,0.9555,0.04451,21.47,1.332,0.01797
2.45,-2.57,1.18,0.9549,0.04506,21.19,1.326,0.01785
2.45,-2.57,1.19,0.9544,0.04562,20.92,1.321,0.01773
2.45,-2.57,1.2,0.9538,0.04618,20.66,1.315,0.01761
2.45,-2.57,1.21,0.9533,0.04674,20.4,1.31,0.01749
2.45,-2.57,1.22,0.9527,0.0473,20.14,1.304,0.01737
2.45,-2.57,1.23,0.9521,0.04787,19.89,1.299,0.01725
2.45,-2.57,1.24,0.9516,0.04844,19.64,1.293,0.01713
2.45,-2.57,1.25,0.951,0.04902,19.4,1.288,0.01701
2.45,-2.57,1.26,0.9504,0.0496,19.16,1.282,0.01689
2.45,-2.57,1.27,0.9498,0.05018,18.93,1.277,0.01678
2.45,-2.57,1.28,0.9492,0.05076,18.7,1.272,0.01666
2.45,-2.57,1.29,0.9487,0.05135,18.47,1.267,0.01654
2.45,-2.57,1.3,0.9481,0.05194,18.25,1.261,0.01643
2.45,-2.57,1.31,0.9475,0.05253,18.04,1.256,0.01632
2.45,-2.57,1.32,0.9469,0.05312,17.82,1.251,0.0162
2.45,-2.57,1.33,0.9463,0.05372,17.61,1.246,0.01609
2.45,-2.57,1.34,0.9457,0.05432,17.41,1.241,0.01598
2.45,-2.57,1.35,0.9451,0.05492,17.21,1.236,0.01586
2.45,-2.57,1.36,0.9445,0.05553,17.01,1.231,0.01575
2.45,-2.57,1.37,0.9439,0.05613,16.82,1.226,0.01564
2.45,-2.57,1.38,0.9433,0.05674,16.62,1.221,0.01553
2.45,-2.57,1.39,0.9427,0.05735,16.44,1.216,0.01542
2.45,-2.57,1.4,0.942,0.05796,16.25,1.211,0.01532
2.45,-2.57,1.41,0.9414,0.05857,16.07,1.206,0.01521
2.45,-2.57,1.42,0.9408,0.05919,15.9,1.201,0.0151
2.45,-2.57,1.43,0.9402,0.0598,15.72,1.196,0.015
2.45,-2.57,1.44,0.9396,0.06042,15.55,1.192,0.01489
2.45,-2.57,1.45,0.939,0.06104,15.38,1.187,0.01479
2.45,-2.57,1.46,0.9383,0.06166,15.22,1.182,0.01468
2.45,-2.57,1.47,0.9377,0.06228,15.06,1.178,0.01458
2.45,-2.57,1.48,0.9371,0.0629,14.9,1.173,0.01448
2.45,-2.57,1.49,0.9365,0.06353,14.74,1.169,0.01437
2.45,-2.57,1.5,0.9358,0.06415,14.59,1.164,0.01427
2.45,-2.57,1.51,0.9352,0.06478,14.44,1.159,0.01417
2.45,-2.57,1.52,0.9346,0.06541,14.29,1.155,0.01407
2.45,-2.57,1.53,0.934,0.06603,14.14,1.151,0.01397
2.45,-2.57,1.54,0.9333,0.06666,14.0,1.146,0.01388
2.45,-2.57,1.55,0.9327,0.06729,13.86,1.142,0.01378
2.45,-2.57,1.56,0.9321,0.06792,13.72,1.137,0.01368
2.45,-2.57,1.57,0.9315,0.06855,13.59,1.133,0.01359
2.45,-2.57,1.58,0.9308,0.06918,13.46,1.129,0.01349
2.45,-2.57,1.59,0.9302,0.06981,13.32,1.125,0.0134
2.45,-2.57,1.6,0.9296,0.07044,13.2,1.12,0.0133
2.45,-2.57,1.61,0.9289,0.07107,13.07,1.116,0.01321
2.45,-2.57,1.62,0.9283,0.0717,12.95,1.112,0.01312
2.45,-2.57,1.63,0.9277,0.07233,12.83,1.108,0.01302
2.45,-2.57,1.64,0.927,0.07296,12.71,1.104,0.01293
2.45,-2.57,1.65,0.9264,0.07359,12.59,1.1,0.01284
2.45,-2.57,1.66,0.9258,0.07423,12.47,1.096,0.01275
2.45,-2.57,1.67,0.9251,0.07486,12.36,1.092,0.01266
2.45,-2.57,1.68,0.9245,0.07549,12.25,1.088,0.01258
2.45,-2.57,1.69,0.9239,0.07612,12.14,1.084,0.01249
2.45,-2.57,1.7,0.9233,0.07675,12.03,1.08,0.0124
2.45,-2.57,1.71,0.9226,0.07738,11.92,1.076,0.01232
2.45,-2.57,1.72,0.922,0.078,11.82,1.073,0.01223
2.45,-2.57,1.73,0.9214,0.07863,11.72,1.069,0.01214
2.45,-2.57,1.74,0.9207,0.07926,11.62,1.065,0.01206
2.45,-2.57,1.75,0.9201,0.07989,11.52,1.061,0.01198
2.45,-2.57,1.76,0.9195,0.08051,11.42,1.058,0.01189
2.45,-2.57,1.77,0.9189,0.08114,11.32,1.054,0.01181
2.45,-2.57,1.78,0.9182,0.08176,11.23,1.05,0.01173
2.45,-2.57,1.79,0.9176,0.08239,11.14,1.047,0.01165
2.45,-2.57,1.8,0.917,0.08301,11.05,1.043,0.01157
2.455,-2.575,0.3,0.9881,0.0119,83.03,1.919,0.02907
2.455,-2.575,0.31,0.988,0.012,82.32,1.915,0.02899
2.455,-2.575,0.32,0.9879,0.01211,81.59,1.912,0.02891
2.455,-2.575,0.33,0.9878,0.01222,80.84,1.908,0.02883
2.455,-2.575,0.34,0.9877,0.01233,80.09,1.904,0.02875
2.455,-2.575,0.35,0.9875,0.01245,79.32,1.899,0.02867
2.455,-2.575,0.36,0.9874,0.01257,78.54,1.895,0.02859
2.455,-2.575,0.37,0.9873,0.0127,77.76,1.891,0.02851
2.455,-2.575,0.38,0.9872,0.01283,76.96,1.886,0.02842
2.455,-2.575,0.39,0.987,0.01296,76.16,1.882,0.02834
2.455,-2.575,0.4,0.9869,0.0131,75.35,1.877,0.02825
2.455,-2.575,0.41,0.9868,0.01324,74.53,1.872,0.02816
2.455,-2.575,0.42,0.9866,0.01339,73.7,1.867,0.02807
2.455,-2.575,0.43,0.9865,0.01354,72.88,1.863,0.02798
2.455,-2.575,0.44,0.9863,0.01369,72.04,1.858,0.02789
2.455,-2.575,0.45,0.9862,0.01385,71.21,1.853,0.02779
2.455,-2.575,0.46,0.986,0.01401,70.37,1.847,0.02769
2.455,-2.575,0.47,0.9858,0.01418,69.53,1.842,0.0276
2.455,-2.575,0.48,0.9856,0.01435,68.68,1.837,0.0275
2.455,-2.575,0.49,0.9855,0.01453,67.84,1.831,0.0274
2.455,-2.575,0.5,0.9853,0.01471,66.99,1.826,0.0273
2.455,-2.575,0.51,0.9851,0.01489,66.15,1.821,0.02719
2.455,-2.575,0.52,0.9849,0.01508,65.3,1.815,0.02709
2.455,-2.575,0.53,0.9847,0.01528,64.46,1.809,0.02698
2.455,-2.575,0.54,0.9845,0.01548,63.62,1.804,0.02687
2.455,-2.575,0.55,0.9843,0.01568,62.78,1.798,0.02677
2.455,-2.575,0.56,0.9841,0.01589,61.94,1.792,0.02666
2.455,-2.575,0.57,0.9839,0.0161,61.11,1.786,0.02654
2.455,-2.575,0.58,0.9837,0.01632,60.28,1.78,0.02643
2.455,-2.575,0.59,0.9835,0.01654,59.45,1.774,0.02632
2.455,-2.575,0.6,0.9832,0.01677,58.63,1.768,0.0262
2.455,-2.575,0.61,0.983,0.017,57.82,1.762,0.02609
2.455,-2.575,0.62,0.9828,0.01724,57.01,1.756,0.02597
2.455,-2.575,0.63,0.9825,0.01748,56.2,1.75,0.02585
2.455,-2.575,0.64,0.9823,0.01773,55.4,1.744,0.02573
2.455,-2.575,0.65,0.982,0.01798,54.61,1.737,0.02561
2.455,-2.575,0.66,0.9818,0.01824,53.83,1.731,0.02549
2.455,-2.575,0.67,0.9815,0.0185,53.05,1.725,0.02537
2.455,-2.575,0.68,0.9812,0.01877,52.28,1.718,0.02525
2.455,-2.575,0.69,0.981,0.01904,51.51,1.712,0.02512
2.455,-2.575,0.7,0.9807,0.01932,50.76,1.705,0.025
2.455,-2.575,0.71,0.9804,0.0196,50.01,1.699,0.02487
2.455,-2.575,0.72,0.9801,0.01989,49.27,1.693,0.02475
2.455,-2.575,0.73,0.9798,0.02019,48.54,1.686,0.02462
2.455,-2.575,0.74,0.9795,0.02049,47.81,1.68,0.02449
2.455,-2.575,0.75,0.9792,0.02079,47.1,1.673,0.02437
2.455,-2.575,0.76,0.9789,0.0211,46.39,1.666,0.02424
2.455,-2.575,0.77,0.9786,0.02142,45.69,1.66,0.02411
2.455,-2.575,0.78,0.9783,0.02174,45.01,1.653,0.02398
2.455,-2.575,0.79,0.9779,0.02206,44.33,1.647,0.02385
2.455,-2.575,0.8,0.9776,0.02239,43.66,1.64,0.02372
2.455,-2.575,0.81,0.9773,0.02273,43.0,1.633,0.02359
2.455,-2.575,0.82,0.9769,0.02307,42.35,1.627,0.02346
2.455,-2.575,0.83,0.9766,0.02342,41.7,1.62,0.02332
2.455,-2.575,0.84,0.9762,0.02377,41.07,1.614,0.02319
2.455,-2.575,0.85,0.9759,0.02413,40.45,1.607,0.02306
2.455,-2.575,0.86,0.9755,0.02449,39.83,1.6,0.02293
2.455,-2.575,0.87,0.9751,0.02486,39.23,1.594,0.02279
2.455,-2.575,0.88,0.9748,0.02523,38.63,1.587,0.02266
2.455,-2.575,0.89,0.9744,0.02561,38.05,1.58,0.02253
2.455,-2.575,0.9,0.974,0.026,37.47,1.574,0.02239
2.455,-2.575,0.91,0.9736,0.02638,36.9,1.567,0.02226
2.455,-2.575,0.92,0.9732,0.02678,36.34,1.56,0.02213
2.455,-2.575,0.93,0.9728,0.02718,35.79,1.554,0.02199
2.455,-2.575,0.94,0.9724,0.02758,35.25,1.547,0.02186
2.455,-2.575,0.95,0.972,0.02799,34.72,1.541,0.02172
2.455,-2.575,0.96,0.9716,0.02841,34.2,1.534,0.02159
2.455,-2.575,0.97,0.9712,0.02883,33.69,1.527,0.02146
2.455,-2.575,0.98,0.9707,0.02926,33.18,1.521,0.02132
2.455,-2.575,0.99,0.9703,0.02969,32.68,1.514,0.02119
2.455,-2.575,1.0,0.9699,0.03012,32.2,1.508,0.02106
2.455,-2.575,1.01,0.9694,0.03056,31.72,1.501,0.02092
2.455,-2.575,1.02,0.969,0.03101,31.25,1.495,0.02079
2.455,-2.575,1.03,0.9685,0.03146,30.79,1.488,0.02066
2.455,-2.575,1.04,0.9681,0.03191,30.33,1.482,0.02052
2.455,-2.575,1.05,0.9676,0.03237,29.89,1.475,0.02039
2.455,-2.575,1.06,0.9672,0.03284,29.45,1.469,0.02026
2.455,-2.575,1.07,0.9667,0.03331,29.02,1.463,0.02013
2.455,-2.575,1.08,0.9662,0.03378,28.6,1.456,0.02
2.455,-2.575,1.09,0.9657,0.03426,28.19,1.45,0.01987
2.455,-2.575,1.1,0.9653,0.03475,27.78,1.444,0.01973
2.455,-2.575,1.11,0.9648,0.03523,27.38,1.437,0.0196
2.455,-2.575,1.12,0.9643,0.03573,26.99,1.431,0.01947
2.455,-2.575,1.13,0.9638,0.03622,26.61,1.425,0.01934
2.455,-2.575,1.14,0.9633,0.03672,26.23,1.419,0.01922
2.455,-2.575,1.15,0.9628,0.03723,25.86,1.413,0.01909
2.455,-2.575,1.16,0.9623,0.03774,25.5,1.406,0.01896
2.455,-2.575,1.17,0.9617,0.03825,25.14,1.4,0.01883
2.455,-2.575,1.18,0.9612,0.03877,24.79,1.394,0.0187
2.455,-2.575,1.19,0.9607,0.03929,24.45,1.388,0.01858
2.455,-2.575,1.2,0.9602,0.03982,24.11,1.382,0.01845
2.455,-2.575,1.21,0.9597,0.04035,23.78,1.376,0.01833
2.455,-2.575,1.22,0.9591,0.04088,23.46,1.37,0.0182
2.455,-2.575,1.23,0.9586,0.04142,23.14,1.364,0.01808
2.455,-2.575,1.24,0.958,0.04196,22.83,1.359,0.01795
2.455,-2.575,1.25,0.9575,0.0425,22.53,1.353,0.01783
2.455,-2.575,1.26,0.9569,0.04305,22.23,1.347,0.01771
2.455,-2.575,1.27,0.9564,0.0436,21.93,1.341,0.01759
2.455,-2.575,1.28,0.9558,0.04416,21.65,1.335,0.01746
2.455,-2.575,1.29,0.9553,0.04471,21.36,1.33,0.01734
2.455,-2.575,1.3,0.9547,0.04528,21.09,1.324,0.01722
2.455,-2.575,1.31,0.9542,0.04584,20.82,1.318,0.0171
2.455,-2.575,1.32,0.9536,0.04641,20.55,1.313,0.01699
2.455,-2.575,1.33,0.953,0.04698,20.29,1.307,0.01687
2.455,-2.575,1.34,0.9525,0.04755,20.03,1.302,0.01675
2.455,-2.575,1.35,0.9519,0.04812,19.78,1.296,0.01663
2.455,-2.575,1.36,0.9513,0.0487,19.53,1.291,0.01652
2.455,-2.575,1.37,0.9507,0.04928,19.29,1.285,0.0164
2.455,-2.575,1.38,0.9501,0.04987,19.05,1.28,0.01629
2.455,-2.575,1.39,0.9495,0.05045,18.82,1.275,0.01617
2.455,-2.575,1.4,0.949,0.05104,18.59,1.269,0.01606
2.455,-2.575,1.41,0.9484,0.05163,18.37,1.264,0.01595
2.455,-2.575,1.42,0.9478,0.05223,18.15,1.259,0.01584
2.455,-2.575,1.43,0.9472,0.05282,17.93,1.254,0.01573
2.455,-2.575,1.44,0.9466,0.05342,17.72,1.248,0.01561
2.455,-2.575,1.45,0.946,0.05402,17.51,1.243,0.01551
2.455,-2.575,1.46,0.9454,0.05462,17.31,1.238,0.0154
2.455,-2.575,1.47,0.9448,0.05522,17.11,1.233,0.01529
2.455,-2.575,1.48,0.9442,0.05583,16.91,1.228,0.01518
2.455,-2.575,1.49,0.9436,0.05643,16.72,1.223,0.01507
2.455,-2.575,1.5,0.943,0.05704,16.53,1.218,0.01497
2.455,-2.575,1.51,0.9424,0.05765,16.35,1.213,0.01486
2.455,-2.575,1.52,0.9417,0.05826,16.16,1.209,0.01476
2.455,-2.575,1.53,0.9411,0.05887,15.99,1.204,0.01466
2.455,-2.575,1.54,0.9405,0.05949,15.81,1.199,0.01455
2.455,-2.575,1.55,0.9399,0.0601,15.64,1.194,0.01445
2.455,-2.575,1.56,0.9393,0.06072,15.47,1.189,0.01435
2.455,-2.575,1.57,0.9387,0.06133,15.3,1.185,0.01425
2.455,-2.575,1.58,0.938,0.06195,15.14,1.18,0.01415
2.455,-2.575,1.59,0.9374,0.06257,14.98,1.176,0.01405
2.455,-2.575,1.6,0.9368,0.06319,14.83,1.171,0.01395
2.455,-2.575,1.61,0.9362,0.06381,14.67,1.166,0.01385
2.455,-2.575,1.62,0.9356,0.06443,14.52,1.162,0.01376
2.455,-2.575,1.63,0.9349,0.06505,14.37,1.158,0.01366
2.455,-2.575,1.64,0.9343,0.06567,14.23,1.153,0.01356
2.455,-2.575,1.65,0.9337,0.0663,14.08,1.149,0.01347
2.455,-2.575,1.66,0.9331,0.06692,13.94,1.144,0.01338
2.455,-2.575,1.67,0.9325,0.06754,13.81,1.14,0.01328
2.455,-2.575,1.68,0.9318,0.06817,13.67,1.136,0.01319
2.455,-2.575,1.69,0.9312,0.06879,13.54,1.132,0.0131
2.455,-2.575,1.7,0.9306,0.06941,13.41,1.127,0.01301
2.455,-2.575,1.71,0.93,0.07004,13.28,1.123,0.01292
2.455,-2.575,1.72,0.9293,0.07066,13.15,1.119,0.01283
2.455,-2.575,1.73,0.9287,0.07128,13.03,1.115,0.01274
2.455,-2.575,1.74,0.9281,0.07191,12.91,1.111,0.01265
2.455,-2.575,1.75,0.9275,0.07253,12.79,1.107,0.01256
2.455,-2.575,1.76,0.9268,0.07315,12.67,1.103,0.01248
2.455,-2.575,1.77,0.9262,0.07378,12.55,1.099,0.01239
2.455,-2.575,1.78,0.9256,0.0744,12.44,1.095,0.0123
2.455,-2.575,1.79,0.925,0.07502,12.33,1.091,0.01222
2.455,-2.575,1.8,0.9244,0.07564,12.22,1.087,0.01214
2.46,-2.58,0.3,0.9906,0.009408,105.3,2.022,0.03013
2.46,-2.58,0.31,0.9905,0.009495,104.3,2.018,0.03006
2.46,-2.58,0.32,0.9904,0.009585,103.3,2.014,0.02999
2.46,-2.58,0.33,0.9903,0.009678,102.3,2.01,0.02991
2.46,-2.58,0.34,0.9902,0.009774,101.3,2.006,0.02984
2.46,-2.58,0.35,0.9901,0.009874,100.3,2.001,0.02976
2.46,-2.58,0.36,0.99,0.009977,99.23,1.997,0.02968
2.46,-2.58,0.37,0.9899,0.01008,98.18,1.992,0.02959
2.46,-2.58,0.38,0.9898,0.01019,97.11,1.987,0.02951
2.46,-2.58,0.39,0.9897,0.01031,96.03,1.982,0.02943
2.46,-2.58,0.4,0.9896,0.01042,94.95,1.977,0.02934
2.46,-2.58,0.41,0.9895,0.01054,93.85,1.972,0.02925
2.46,-2.58,0.42,0.9893,0.01067,92.75,1.967,0.02916
2.46,-2.58,0.43,0.9892,0.01079,91.65,1.962,0.02907
2.46,-2.58,0.44,0.9891,0.01092,90.54,1.957,0.02898
2.46,-2.58,0.45,0.9889,0.01106,89.42,1.951,0.02888
2.46,-2.58,0.46,0.9888,0.0112,88.3,1.946,0.02878
2.46,-2.58,0.47,0.9887,0.01134,87.18,1.94,0.02869
2.46,-2.58,0.48,0.9885,0.01149,86.06,1.935,0.02859
2.46,-2.58,0.49,0.9884,0.01164,84.94,1.929,0.02848
2.46,-2.58,0.5,0.9882,0.01179,83.81,1.923,0.02838
2.46,-2.58,0.51,0.9881,0.01195,82.69,1.917,0.02828
2.46,-2.58,0.52,0.9879,0.01211,81.57,1.912,0.02817
2.46,-2.58,0.53,0.9877,0.01228,80.45,1.906,0.02806
2.46,-2.58,0.54,0.9876,0.01245,79.34,1.899,0.02795
2.46,-2.58,0.55,0.9874,0.01262,78.23,1.893,0.02784
2.46,-2.58,0.56,0.9872,0.0128,77.12,1.887,0.02773
2.46,-2.58,0.57,0.987,0.01298,76.02,1.881,0.02762
2.46,-2.58,0.58,0.9868,0.01317,74.92,1.875,0.02751
2.46,-2.58,0.59,0.9866,0.01336,73.83,1.868,0.02739
2.46,-2.58,0.6,0.9864,0.01356,72.75,1.862,0.02727
2.46,-2.58,0.61,0.9862,0.01376,71.67,1.855,0.02716
2.46,-2.58,0.62,0.986,0.01397,70.61,1.849,0.02704
2.46,-2.58,0.63,0.9858,0.01418,69.54,1.842,0.02692
2.46,-2.58,0.64,0.9856,0.01439,68.49,1.836,0.02679
2.46,-2.58,0.65,0.9854,0.01461,67.45,1.829,0.02667
2.46,-2.58,0.66,0.9852,0.01483,66.42,1.822,0.02655
2.46,-2.58,0.67,0.9849,0.01506,65.4,1.816,0.02642
2.46,-2.58,0.68,0.9847,0.01529,64.38,1.809,0.0263
2.46,-2.58,0.69,0.9845,0.01553,63.38,1.802,0.02617
2.46,-2.58,0.7,0.9842,0.01578,62.39,1.795,0.02604
2.46,-2.58,0.71,0.984,0.01602,61.41,1.788,0.02592
2.46,-2.58,0.72,0.9837,0.01628,60.44,1.781,0.02579
2.46,-2.58,0.73,0.9835,0.01653,59.48,1.774,0.02566
2.46,-2.58,0.74,0.9832,0.0168,58.54,1.767,0.02553
2.46,-2.58,0.75,0.9829,0.01706,57.61,1.76,0.0254
2.46,-2.58,0.76,0.9827,0.01734,56.68,1.753,0.02526
2.46,-2.58,0.77,0.9824,0.01761,55.77,1.746,0.02513
2.46,-2.58,0.78,0.9821,0.0179,54.88,1.739,0.025
2.46,-2.58,0.79,0.9818,0.01818,53.99,1.732,0.02486
2.46,-2.58,0.8,0.9815,0.01848,53.12,1.725,0.02473
2.46,-2.58,0.81,0.9812,0.01877,52.26,1.718,0.0246
2.46,-2.58,0.82,0.9809,0.01908,51.42,1.711,0.02446
2.46,-2.58,0.83,0.9806,0.01939,50.58,1.704,0.02432
2.46,-2.58,0.84,0.9803,0.0197,49.76,1.697,0.02419
2.46,-2.58,0.85,0.98,0.02002,48.96,1.69,0.02405
2.46,-2.58,0.86,0.9797,0.02034,48.16,1.683,0.02392
2.46,-2.58,0.87,0.9793,0.02067,47.38,1.676,0.02378
2.46,-2.58,0.88,0.979,0.021,46.61,1.668,0.02364
2.46,-2.58,0.89,0.9787,0.02134,45.85,1.661,0.0235
2.46,-2.58,0.9,0.9783,0.02169,45.11,1.654,0.02337
2.46,-2.58,0.91,0.978,0.02204,44.38,1.647,0.02323
2.46,-2.58,0.92,0.9776,0.02239,43.66,1.64,0.02309
2.46,-2.58,0.93,0.9772,0.02275,42.95,1.633,0.02295
2.46,-2.58,0.94,0.9769,0.02312,42.26,1.626,0.02281
2.46,-2.58,0.95,0.9765,0.02349,41.57,1.619,0.02268
2.46,-2.58,0.96,0.9761,0.02386,40.9,1.612,0.02254
2.46,-2.58,0.97,0.9758,0.02425,40.25,1.605,0.0224
2.46,-2.58,0.98,0.9754,0.02463,39.6,1.598,0.02226
2.46,-2.58,0.99,0.975,0.02502,38.96,1.591,0.02212
2.46,-2.58,1.0,0.9746,0.02542,38.34,1.584,0.02198
2.46,-2.58,1.01,0.9742,0.02582,37.73,1.577,0.02185
2.46,-2.58,1.02,0.9738,0.02623,37.13,1.57,0.02171
2.46,-2.58,1.03,0.9734,0.02664,36.54,1.563,0.02157
2.46,-2.58,1.04,0.9729,0.02705,35.96,1.556,0.02143
2.46,-2.58,1.05,0.9725,0.02747,35.4,1.549,0.0213
2.46,-2.58,1.06,0.9721,0.0279,34.84,1.542,0.02116
2.46,-2.58,1.07,0.9717,0.02833,34.3,1.535,0.02102
2.46,-2.58,1.08,0.9712,0.02877,33.76,1.528,0.02089
2.46,-2.58,1.09,0.9708,0.02921,33.24,1.522,0.02075
2.46,-2.58,1.1,0.9703,0.02965,32.72,1.515,0.02062
2.46,-2.58,1.11,0.9699,0.0301,32.22,1.508,0.02048
2.46,-2.58,1.12,0.9694,0.03056,31.72,1.501,0.02035
2.46,-2.58,1.13,0.969,0.03102,31.24,1.495,0.02021
2.46,-2.58,1.14,0.9685,0.03148,30.76,1.488,0.02008
2.46,-2.58,1.15,0.968,0.03195,30.3,1.481,0.01994
2.46,-2.58,1.16,0.9676,0.03242,29.84,1.475,0.01981
2.46,-2.58,1.17,0.9671,0.0329,29.39,1.468,0.01968
2.46,-2.58,1.18,0.9666,0.03338,28.96,1.462,0.01955
2.46,-2.58,1.19,0.9661,0.03387,28.53,1.455,0.01942
2.46,-2.58,1.2,0.9656,0.03436,28.1,1.449,0.01928
2.46,-2.58,1.21,0.9651,0.03485,27.69,1.442,0.01915
2.46,-2.58,1.22,0.9646,0.03535,27.29,1.436,0.01902
2.46,-2.58,1.23,0.9641,0.03586,26.89,1.43,0.01889
2.46,-2.58,1.24,0.9636,0.03636,26.5,1.423,0.01877
2.46,-2.58,1.25,0.9631,0.03687,26.12,1.417,0.01864
2.46,-2.58,1.26,0.9626,0.03739,25.75,1.411,0.01851
2.46,-2.58,1.27,0.9621,0.03791,25.38,1.404,0.01838
2.46,-2.58,1.28,0.9616,0.03843,25.02,1.398,0.01826
2.46,-2.58,1.29,0.961,0.03896,24.67,1.392,0.01813
2.46,-2.58,1.3,0.9605,0.03949,24.32,1.386,0.01801
2.46,-2.58,1.31,0.96,0.04002,23.99,1.38,0.01788
2.46,-2.58,1.32,0.9594,0.04056,23.66,1.374,0.01776
2.46,-2.58,1.33,0.9589,0.0411,23.33,1.368,0.01764
2.46,-2.58,1.34,0.9584,0.04164,23.01,1.362,0.01751
2.46,-2.58,1.35,0.9578,0.04219,22.7,1.356,0.01739
2.46,-2.58,1.36,0.9573,0.04274,22.4,1.35,0.01727
2.46,-2.58,1.37,0.9567,0.04329,22.1,1.344,0.01715
2.46,-2.58,1.38,0.9562,0.04385,21.81,1.339,0.01703
2.46,-2.58,1.39,0.9556,0.04441,21.52,1.333,0.01691
2.46,-2.58,1.4,0.955,0.04497,21.24,1.327,0.01679
2.46,-2.58,1.41,0.9545,0.04553,20.96,1.321,0.01668
2.46,-2.58,1.42,0.9539,0.0461,20.69,1.316,0.01656
2.46,-2.58,1.43,0.9533,0.04667,20.43,1.31,0.01645
2.46,-2.58,1.44,0.9528,0.04725,20.17,1.305,0.01633
2.46,-2.58,1.45,0.9522,0.04782,19.91,1.299,0.01622
2.46,-2.58,1.46,0.9516,0.0484,19.66,1.294,0.0161
2.46,-2.58,1.47,0.951,0.04898,19.42,1.288,0.01599
2.46,-2.58,1.48,0.9504,0.04956,19.18,1.283,0.01588
2.46,-2.58,1.49,0.9499,0.05015,18.94,1.277,0.01577
2.46,-2.58,1.5,0.9493,0.05073,18.71,1.272,0.01566
2.46,-2.58,1.51,0.9487,0.05132,18.49,1.267,0.01555
2.46,-2.58,1.52,0.9481,0.05191,18.26,1.262,0.01544
2.46,-2.58,1.53,0.9475,0.0525,18.05,1.256,0.01533
2.46,-2.58,1.54,0.9469,0.0531,17.83,1.251,0.01522
2.46,-2.58,1.55,0.9463,0.0537,17.62,1.246,0.01512
2.46,-2.58,1.56,0.9457,0.05429,17.42,1.241,0.01501
2.46,-2.58,1.57,0.9451,0.05489,17.22,1.236,0.0149
2.46,-2.58,1.58,0.9445,0.05549,17.02,1.231,0.0148
2.46,-2.58,1.59,0.9439,0.0561,16.83,1.226,0.0147
2.46,-2.58,1.6,0.9433,0.0567,16.64,1.221,0.01459
2.46,-2.58,1.61,0.9427,0.0573,16.45,1.216,0.01449
2.46,-2.58,1.62,0.9421,0.05791,16.27,1.211,0.01439
2.46,-2.58,1.63,0.9415,0.05852,16.09,1.207,0.01429
2.46,-2.58,1.64,0.9409,0.05913,15.91,1.202,0.01419
2.46,-2.58,1.65,0.9403,0.05974,15.74,1.197,0.01409
2.46,-2.58,1.66,0.9397,0.06035,15.57,1.192,0.01399
2.46,-2.58,1.67,0.939,0.06096,15.4,1.188,0.01389
2.46,-2.58,1.68,0.9384,0.06157,15.24,1.183,0.0138
2.46,-2.58,1.69,0.9378,0.06218,15.08,1.178,0.0137
2.46,-2.58,1.7,0.9372,0.0628,14.92,1.174,0.01361
2.46,-2.58,1.71,0.9366,0.06341,14.77,1.169,0.01351
2.46,-2.58,1.72,0.936,0.06402,14.62,1.165,0.01342
2.46,-2.58,1.73,0.9354,0.06464,14.47,1.16,0.01333
2.46,-2.58,1.74,0.9347,0.06525,14.32,1.156,0.01323
2.46,-2.58,1.75,0.9341,0.06587,14.18,1.152,0.01314
2.46,-2.58,1.76,0.9335,0.06648,14.04,1.147,0.01305
2.46,-2.58,1.77,0.9329,0.0671,13.9,1.143,0.01296
2.46,-2.58,1.78,0.9323,0.06772,13.77,1.139,0.01287
2.46,-2.58,1.79,0.9317,0.06833,13.63,1.135,0.01278
2.46,-2.58,1.8,0.9311,0.06895,13.5,1.13,0.01269
2.465,-2.585,0.3,0.9925,0.007486,132.6,2.122,0.03105
2.465,-2.585,0.31,0.9924,0.007558,131.3,2.118,0.031
2.465,-2.585,0.32,0.9924,0.007633,130.0,2.114,0.03094
2.465,-2.585,0.33,0.9923,0.007711,128.7,2.11,0.03088
2.465,-2.585,0.34,0.9922,0.007791,127.4,2.105,0.03081
2.465,-2.585,0.35,0.9921,0.007874,126.0,2.1,0.03075
2.465,-2.585,0.36,0.992,0.00796,124.6,2.096,0.03067
2.465,-2.585,0.37,0.992,0.008049,123.2,2.091,0.0306
2.465,-2.585,0.38,0.9919,0.008141,121.8,2.086,0.03052
2.465,-2.585,0.39,0.9918,0.008236,120.4,2.081,0.03044
2.465,-2.585,0.4,0.9917,0.008334,119.0,2.076,0.03036
2.465,-2.585,0.41,0.9916,0.008435,117.6,2.07,0.03028
2.465,-2.585,0.42,0.9915,0.008539,116.1,2.065,0.03019
2.465,-2.585,0.43,0.9914,0.008647,114.7,2.059,0.0301
2.465,-2.585,0.44,0.9912,0.008757,113.2,2.054,0.03001
2.465,-2.585,0.45,0.9911,0.008871,111.7,2.048,0.02992
2.465,-2.585,0.46,0.991,0.008988,110.3,2.042,0.02982
2.465,-2.585,0.47,0.9909,0.009108,108.8,2.037,0.02973
2.465,-2.585,0.48,0.9908,0.009232,107.3,2.031,0.02963
2.465,-2.585,0.49,0.9906,0.00936,105.8,2.025,0.02953
2.465,-2.585,0.5,0.9905,0.00949,104.4,2.019,0.02943
2.465,-2.585,0.51,0.9904,0.009625,102.9,2.012,0.02932
2.465,-2.585,0.52,0.9902,0.009763,101.4,2.006,0.02921
2.465,-2.585,0.53,0.9901,0.009904,99.97,2.0,0.02911
2.465,-2.585,0.54,0.99,0.01005,98.51,1.993,0.029
2.465,-2.585,0.55,0.9898,0.0102,97.05,1.987,0.02889
2.465,-2.585,0.56,0.9896,0.01035,95.61,1.98,0.02877
2.465,-2.585,0.57,0.9895,0.01051,94.17,1.974,0.02866
2.465,-2.585,0.58,0.9893,0.01067,92.73,1.967,0.02855
2.465,-2.585,0.59,0.9892,0.01083,91.31,1.961,0.02843
2.465,-2.585,0.6,0.989,0.011,89.9,1.954,0.02831
2.465,-2.585,0.61,0.9888,0.01117,88.49,1.947,0.02819
2.465,-2.585,0.62,0.9886,0.01135,87.1,1.94,0.02807
2.465,-2.585,0.63,0.9885,0.01153,85.72,1.933,0.02795
2.465,-2.585,0.64,0.9883,0.01172,84.35,1.926,0.02783
2.465,-2.585,0.65,0.9881,0.01191,83.0,1.919,0.0277
2.465,-2.585,0.66,0.9879,0.0121,81.65,1.912,0.02758
2.465,-2.585,0.67,0.9877,0.0123,80.32,1.905,0.02745
2.465,-2.585,0.68,0.9875,0.0125,79.01,1.898,0.02732
2.465,-2.585,0.69,0.9873,0.01271,77.71,1.89,0.02719
2.465,-2.585,0.7,0.9871,0.01292,76.42,1.883,0.02706
2.465,-2.585,0.71,0.9869,0.01313,75.15,1.876,0.02693
2.465,-2.585,0.72,0.9866,0.01335,73.9,1.869,0.0268
2.465,-2.585,0.73,0.9864,0.01358,72.66,1.861,0.02667
2.465,-2.585,0.74,0.9862,0.01381,71.43,1.854,0.02653
2.465,-2.585,0.75,0.986,0.01404,70.23,1.847,0.0264
2.465,-2.585,0.76,0.9857,0.01428,69.04,1.839,0.02627
2.465,-2.585,0.77,0.9855,0.01452,67.86,1.832,0.02613
2.465,-2.585,0.78,0.9852,0.01477,66.71,1.824,0.02599
2.465,-2.585,0.79,0.985,0.01502,65.57,1.817,0.02586
2.465,-2.585,0.8,0.9847,0.01528,64.45,1.809,0.02572
2.465,-2.585,0.81,0.9845,0.01554,63.34,1.802,0.02558
2.465,-2.585,0.82,0.9842,0.01581,62.25,1.794,0.02544
2.465,-2.585,0.83,0.9839,0.01608,61.18,1.787,0.0253
2.465,-2.585,0.84,0.9836,0.01636,60.13,1.779,0.02516
2.465,-2.585,0.85,0.9834,0.01664,59.09,1.772,0.02502
2.465,-2.585,0.86,0.9831,0.01693,58.07,1.764,0.02488
2.465,-2.585,0.87,0.9828,0.01722,57.07,1.756,0.02474
2.465,-2.585,0.88,0.9825,0.01752,56.08,1.749,0.0246
2.465,-2.585,0.89,0.9822,0.01782,55.12,1.741,0.02446
2.465,-2.585,0.9,0.9819,0.01813,54.16,1.734,0.02432
2.465,-2.585,0.91,0.9816,0.01844,53.23,1.726,0.02418
2.465,-2.585,0.92,0.9812,0.01876,52.31,1.719,0.02404
2.465,-2.585,0.93,0.9809,0.01908,51.41,1.711,0.02389
2.465,-2.585,0.94,0.9806,0.01941,50.53,1.704,0.02375
2.465,-2.585,0.95,0.9803,0.01974,49.66,1.696,0.02361
2.465,-2.585,0.96,0.9799,0.02008,48.81,1.688,0.02347
2.465,-2.585,0.97,0.9796,0.02042,47.97,1.681,0.02332
2.465,-2.585,0.98,0.9792,0.02077,47.15,1.673,0.02318
2.465,-2.585,0.99,0.9789,0.02112,46.35,1.666,0.02304
2.465,-2.585,1.0,0.9785,0.02148,45.56,1.659,0.0229
2.465,-2.585,1.01,0.9782,0.02184,44.78,1.651,0.02276
2.465,-2.585,1.02,0.9778,0.02221,44.02,1.644,0.02261
2.465,-2.585,1.03,0.9774,0.02258,43.28,1.636,0.02247
2.465,-2.585,1.04,0.977,0.02296,42.55,1.629,0.02233
2.465,-2.585,1.05,0.9767,0.02334,41.84,1.622,0.02219
2.465,-2.585,1.06,0.9763,0.02373,41.14,1.614,0.02205
2.465,-2.585,1.07,0.9759,0.02413,40.45,1.607,0.02191
2.465,-2.585,1.08,0.9755,0.02452,39.78,1.6,0.02176
2.465,-2.585,1.09,0.9751,0.02493,39.12,1.592,0.02162
2.465,-2.585,1.1,0.9747,0.02534,38.47,1.585,0.02148
2.465,-2.585,1.11,0.9743,0.02575,37.84,1.578,0.02134
2.465,-2.585,1.12,0.9738,0.02617,37.22,1.571,0.02121
2.465,-2.585,1.13,0.9734,0.02659,36.61,1.564,0.02107
2.465,-2.585,1.14,0.973,0.02702,36.02,1.557,0.02093
2.465,-2.585,1.15,0.9726,0.02745,35.43,1.549,0.02079
2.465,-2.585,1.16,0.9721,0.02788,34.86,1.542,0.02065
2.465,-2.585,1.17,0.9717,0.02832,34.3,1.535,0.02051
2.465,-2.585,1.18,0.9712,0.02877,33.76,1.528,0.02038
2.465,-2.585,1.19,0.9708,0.02922,33.22,1.521,0.02024
2.465,-2.585,1.2,0.9703,0.02968,32.7,1.515,0.02011
2.465,-2.585,1.21,0.9699,0.03014,32.18,1.508,0.01997
2.465,-2.585,1.22,0.9694,0.0306,31.68,1.501,0.01984
2.465,-2.585,1.23,0.9689,0.03107,31.19,1.494,0.0197
2.465,-2.585,1.24,0.9685,0.03154,30.71,1.487,0.01957
2.465,-2.585,1.25,0.968,0.03202,30.23,1.48,0.01944
2.465,-2.585,1.26,0.9675,0.0325,29.77,1.474,0.0193
2.465,-2.585,1.27,0.967,0.03298,29.32,1.467,0.01917
2.465,-2.585,1.28,0.9665,0.03347,28.88,1.461,0.01904
2.465,-2.585,1.29,0.966,0.03397,28.44,1.454,0.01891
2.465,-2.585,1.3,0.9655,0.03446,28.02,1.447,0.01878
2.465,-2.585,1.31,0.965,0.03496,27.6,1.441,0.01865
2.465,-2.585,1.32,0.9645,0.03547,27.19,1.434,0.01852
2.465,-2.585,1.33,0.964,0.03598,26.79,1.428,0.01839
2.465,-2.585,1.34,0.9635,0.03649,26.4,1.422,0.01827
2.465,-2.585,1.35,0.963,0.03701,26.02,1.415,0.01814
2.465,-2.585,1.36,0.9625,0.03753,25.65,1.409,0.01802
2.465,-2.585,1.37,0.9619,0.03805,25.28,1.403,0.01789
2.465,-2.585,1.38,0.9614,0.03858,24.92,1.397,0.01777
2.465,-2.585,1.39,0.9609,0.03911,24.57,1.39,0.01764
2.465,-2.585,1.4,0.9604,0.03964,24.23,1.384,0.01752
2.465,-2.585,1.41,0.9598,0.04018,23.89,1.378,0.0174
2.465,-2.585,1.42,0.9593,0.04072,23.56,1.372,0.01728
2.465,-2.585,1.43,0.9587,0.04126,23.24,1.366,0.01716
2.465,-2.585,1.44,0.9582,0.04181,22.92,1.36,0.01704
2.465,-2.585,1.45,0.9576,0.04236,22.61,1.354,0.01692
2.465,-2.585,1.46,0.9571,0.04291,22.31,1.348,0.0168
2.465,-2.585,1.47,0.9565,0.04346,22.01,1.343,0.01668
2.465,-2.585,1.48,0.956,0.04402,21.72,1.337,0.01657
2.465,-2.585,1.49,0.9554,0.04458,21.43,1.331,0.01645
2.465,-2.585,1.5,0.9549,0.04514,21.15,1.325,0.01634
2.465,-2.585,1.51,0.9543,0.04571,20.88,1.32,0.01622
2.465,-2.585,1.52,0.9537,0.04628,20.61,1.314,0.01611
2.465,-2.585,1.53,0.9532,0.04685,20.35,1.308,0.016
2.465,-2.585,1.54,0.9526,0.04742,20.09,1.303,0.01588
2.465,-2.585,1.55,0.952,0.04799,19.84,1.297,0.01577
2.465,-2.585,1.56,0.9514,0.04857,19.59,1.292,0.01566
2.465,-2.585,1.57,0.9509,0.04915,19.35,1.287,0.01555
2.465,-2.585,1.58,0.9503,0.04973,19.11,1.281,0.01544
2.465,-2.585,1.59,0.9497,0.05031,18.88,1.276,0.01534
2.465,-2.585,1.6,0.9491,0.0509,18.65,1.271,0.01523
2.465,-2.585,1.61,0.9485,0.05148,18.42,1.265,0.01512
2.465,-2.585,1.62,0.9479,0.05207,18.2,1.26,0.01502
2.465,-2.585,1.63,0.9473,0.05266,17.99,1.255,0.01491
2.465,-2.585,1.64,0.9467,0.05325,17.78,1.25,0.01481
2.465,-2.585,1.65,0.9462,0.05384,17.57,1.245,0.0147
2.465,-2.585,1.66,0.9456,0.05444,17.37,1.24,0.0146
2.465,-2.585,1.67,0.945,0.05503,17.17,1.235,0.0145
2.465,-2.585,1.68,0.9444,0.05563,16.98,1.23,0.0144
2.465,-2.585,1.69,0.9438,0.05623,16.78,1.225,0.0143
2.465,-2.585,1.7,0.9432,0.05683,16.6,1.22,0.0142
2.465,-2.585,1.71,0.9426,0.05743,16.41,1.215,0.0141
2.465,-2.585,1.72,0.942,0.05803,16.23,1.21,0.014
2.465,-2.585,1.73,0.9414,0.05863,16.06,1.206,0.01391
2.465,-2.585,1.74,0.9408,0.05923,15.88,1.201,0.01381
2.465,-2.585,1.75,0.9402,0.05984,15.71,1.196,0.01371
2.465,-2.585,1.76,0.9396,0.06044,15.55,1.192,0.01362
2.465,-2.585,1.77,0.939,0.06105,15.38,1.187,0.01353
2.465,-2.585,1.78,0.9383,0.06165,15.22,1.182,0.01343
2.465,-2.585,1.79,0.9377,0.06226,15.06,1.178,0.01334
2.465,-2.585,1.8,0.9371,0.06286,14.91,1.173,0.01325
2.47,-2.59,0.3,0.994,0.006,165.7,2.219,0.032
2.47,-2.59,0.31,0.9939,0.006059,164.0,2.215,0.03195
2.47,-2.59,0.32,0.9939,0.00612,162.4,2.211,0.0319
2.47,-2.59,0.33,0.9938,0.006184,160.7,2.206,0.03184
2.47,-2.59,0.34,0.9937,0.00625,159.0,2.201,0.03178
2.47,-2.59,0.35,0.9937,0.006319,157.3,2.197,0.03172
2.47,-2.59,0.36,0.9936,0.00639,155.5,2.192,0.03165
2.47,-2.59,0.37,0.9935,0.006464,153.7,2.187,0.03158
2.47,-2.59,0.38,0.9935,0.00654,151.9,2.182,0.03151
2.47,-2.59,0.39,0.9934,0.006619,150.1,2.176,0.03143
2.47,-2.59,0.4,0.9933,0.006701,148.2,2.171,0.03135
2.47,-2.59,0.41,0.9932,0.006785,146.4,2.165,0.03127
2.47,-2.59,0.42,0.9931,0.006872,144.5,2.16,0.03119
2.47,-2.59,0.43,0.993,0.006962,142.6,2.154,0.0311
2.47,-2.59,0.44,0.9929,0.007055,140.7,2.148,0.03101
2.47,-2.59,0.45,0.9928,0.00715,138.9,2.143,0.03092
2.47,-2.59,0.46,0.9928,0.007249,137.0,2.137,0.03083
2.47,-2.59,0.47,0.9926,0.00735,135.0,2.13,0.03073
2.47,-2.59,0.48,0.9925,0.007455,133.1,2.124,0.03064
2.47,-2.59,0.49,0.9924,0.007562,131.2,2.118,0.03054
2.47,-2.59,0.5,0.9923,0.007673,129.3,2.112,0.03044
2.47,-2.59,0.51,0.9922,0.007787,127.4,2.105,0.03033
2.47,-2.59,0.52,0.9921,0.007903,125.5,2.099,0.03023
2.47,-2.59,0.53,0.992,0.008024,123.6,2.092,0.03012
2.47,-2.59,0.54,0.9919,0.008147,121.7,2.085,0.03001
2.47,-2.59,0.55,0.9917,0.008274,119.9,2.079,0.0299
2.47,-2.59,0.56,0.9916,0.008404,118.0,2.072,0.02978
2.47,-2.59,0.57,0.9915,0.008537,116.1,2.065,0.02967
2.47,-2.59,0.58,0.9913,0.008674,114.3,2.058,0.02955
2.47,-2.59,0.59,0.9912,0.008815,112.4,2.051,0.02944
2.47,-2.59,0.6,0.991,0.008959,110.6,2.044,0.02932
2.47,-2.59,0.61,0.9909,0.009107,108.8,2.037,0.0292
2.47,-2.59,0.62,0.9907,0.009258,107.0,2.029,0.02907
2.47,-2.59,0.63,0.9906,0.009413,105.2,2.022,0.02895
2.47,-2.59,0.64,0.9904,0.009572,103.5,2.015,0.02883
2.47,-2.59,0.65,0.9903,0.009735,101.7,2.007,0.0287
2.47,-2.59,0.66,0.9901,0.009902,99.99,2.0,0.02857
2.47,-2.59,0.67,0.9899,0.01007,98.28,1.992,0.02845
2.47,-2.59,0.68,0.9898,0.01025,96.59,1.985,0.02832
2.47,-2.59,0.69,0.9896,0.01043,94.92,1.977,0.02819
2.47,-2.59,0.7,0.9894,0.01061,93.27,1.97,0.02805
2.47,-2.59,0.71,0.9892,0.01079,91.64,1.962,0.02792
2.47,-2.59,0.72,0.989,0.01099,90.03,1.954,0.02779
2.47,-2.59,0.73,0.9888,0.01118,88.44,1.947,0.02765
2.47,-2.59,0.74,0.9886,0.01138,86.87,1.939,0.02752
2.47,-2.59,0.75,0.9884,0.01158,85.33,1.931,0.02738
2.47,-2.59,0.76,0.9882,0.01179,83.8,1.923,0.02724
2.47,-2.59,0.77,0.988,0.012,82.3,1.915,0.0271
2.47,-2.59,0.78,0.9878,0.01222,80.83,1.908,0.02697
2.47,-2.59,0.79,0.9876,0.01244,79.37,1.9,0.02683
2.47,-2.59,0.8,0.9873,0.01267,77.94,1.892,0.02669
2.47,-2.59,0.81,0.9871,0.0129,76.53,1.884,0.02654
2.47,-2.59,0.82,0.9869,0.01313,75.14,1.876,0.0264
2.47,-2.59,0.83,0.9866,0.01337,73.78,1.868,0.02626
2.47,-2.59,0.84,0.9864,0.01362,72.44,1.86,0.02612
2.47,-2.59,0.85,0.9861,0.01387,71.12,1.852,0.02598
2.47,-2.59,0.86,0.9859,0.01412,69.82,1.844,0.02583
2.47,-2.59,0.87,0.9856,0.01438,68.55,1.836,0.02569
2.47,-2.59,0.88,0.9854,0.01464,67.3,1.828,0.02554
2.47,-2.59,0.89,0.9851,0.01491,66.07,1.82,0.0254
2.47,-2.59,0.9,0.9848,0.01518,64.87,1.812,0.02525
2.47,-2.59,0.91,0.9845,0.01546,63.68,1.804,0.02511
2.47,-2.59,0.92,0.9843,0.01574,62.52,1.796,0.02496
2.47,-2.59,0.93,0.984,0.01603,61.38,1.788,0.02482
2.47,-2.59,0.94,0.9837,0.01632,60.27,1.78,0.02467
2.47,-2.59,0.95,0.9834,0.01662,59.17,1.772,0.02452
2.47,-2.59,0.96,0.9831,0.01692,58.1,1.764,0.02438
2.47,-2.59,0.97,0.9828,0.01723,57.04,1.756,0.02423
2.47,-2.59,0.98,0.9825,0.01754,56.01,1.748,0.02409
2.47,-2.59,0.99,0.9821,0.01786,55.0,1.74,0.02394
2.47,-2.59,1.0,0.9818,0.01818,54.01,1.732,0.02379
2.47,-2.59,1.01,0.9815,0.01851,53.03,1.725,0.02365
2.47,-2.59,1.02,0.9812,0.01884,52.08,1.717,0.0235
2.47,-2.59,1.03,0.9808,0.01918,51.15,1.709,0.02336
2.47,-2.59,1.04,0.9805,0.01952,50.24,1.701,0.02321
2.47,-2.59,1.05,0.9801,0.01986,49.34,1.693,0.02306
2.47,-2.59,1.06,0.9798,0.02022,48.46,1.685,0.02292
2.47,-2.59,1.07,0.9794,0.02057,47.61,1.678,0.02277
2.47,-2.59,1.08,0.9791,0.02094,46.77,1.67,0.02263
2.47,-2.59,1.09,0.9787,0.0213,45.94,1.662,0.02248
2.47,-2.59,1.1,0.9783,0.02167,45.14,1.655,0.02234
2.47,-2.59,1.11,0.9779,0.02205,44.35,1.647,0.02219
2.47,-2.59,1.12,0.9776,0.02243,43.58,1.639,0.02205
2.47,-2.59,1.13,0.9772,0.02282,42.82,1.632,0.02191
2.47,-2.59,1.14,0.9768,0.02321,42.09,1.624,0.02176
2.47,-2.59,1.15,0.9764,0.02361,41.36,1.617,0.02162
2.47,-2.59,1.16,0.976,0.02401,40.66,1.609,0.02148
2.47,-2.59,1.17,0.9756,0.02441,39.96,1.602,0.02134
2.47,-2.59,1.18,0.9752,0.02482,39.29,1.594,0.0212
2.47,-2.59,1.19,0.9748,0.02524,38.62,1.587,0.02105
2.47,-2.59,1.2,0.9743,0.02566,37.98,1.58,0.02091
2.47,-2.59,1.21,0.9739,0.02608,37.34,1.572,0.02077
2.47,-2.59,1.22,0.9735,0.02651,36.72,1.565,0.02064
2.47,-2.59,1.23,0.9731,0.02694,36.11,1.558,0.0205
2.47,-2.59,1.24,0.9726,0.02738,35.52,1.55,0.02036
2.47,-2.59,1.25,0.9722,0.02782,34.94,1.543,0.02022
2.47,-2.59,1.26,0.9717,0.02827,34.37,1.536,0.02008
2.47,-2.59,1.27,0.9713,0.02872,33.82,1.529,0.01995
2.47,-2.59,1.28,0.9708,0.02918,33.27,1.522,0.01981
2.47,-2.59,1.29,0.9704,0.02964,32.74,1.515,0.01968
2.47,-2.59,1.3,0.9699,0.0301,32.22,1.508,0.01954
2.47,-2.59,1.31,0.9694,0.03057,31.71,1.501,0.01941
2.47,-2.59,1.32,0.969,0.03104,31.21,1.494,0.01928
2.47,-2.59,1.33,0.9685,0.03152,30.72,1.487,0.01914
2.47,-2.59,1.34,0.968,0.032,30.25,1.481,0.01901
2.47,-2.59,1.35,0.9675,0.03249,29.78,1.474,0.01888
2.47,-2.59,1.36,0.967,0.03298,29.33,1.467,0.01875
2.47,-2.59,1.37,0.9665,0.03347,28.88,1.461,0.01862
2.47,-2.59,1.38,0.966,0.03396,28.44,1.454,0.01849
2.47,-2.59,1.39,0.9655,0.03446,28.02,1.447,0.01836
2.47,-2.59,1.4,0.965,0.03497,27.6,1.441,0.01824
2.47,-2.59,1.41,0.9645,0.03547,27.19,1.434,0.01811
2.47,-2.59,1.42,0.964,0.03599,26.79,1.428,0.01798
2.47,-2.59,1.43,0.9635,0.0365,26.4,1.422,0.01786
2.47,-2.59,1.44,0.963,0.03702,26.01,1.415,0.01774
2.47,-2.59,1.45,0.9625,0.03754,25.64,1.409,0.01761
2.47,-2.59,1.46,0.9619,0.03806,25.27,1.403,0.01749
2.47,-2.59,1.47,0.9614,0.03859,24.91,1.396,0.01737
2.47,-2.59,1.48,0.9609,0.03912,24.56,1.39,0.01725
2.47,-2.59,1.49,0.9603,0.03966,24.22,1.384,0.01713
2.47,-2.59,1.5,0.9598,0.04019,23.88,1.378,0.01701
2.47,-2.59,1.51,0.9593,0.04073,23.55,1.372,0.01689
2.47,-2.59,1.52,0.9587,0.04127,23.23,1.366,0.01677
2.47,-2.59,1.53,0.9582,0.04182,22.91,1.36,0.01665
2.47,-2.59,1.54,0.9576,0.04237,22.6,1.354,0.01654
2.47,-2.59,1.55,0.9571,0.04292,22.3,1.348,0.01642
2.47,-2.59,1.56,0.9565,0.04347,22.0,1.342,0.01631
2.47,-2.59,1.57,0.956,0.04403,21.71,1.337,0.01619
2.47,-2.59,1.58,0.9554,0.04459,21.43,1.331,0.01608
2.47,-2.59,1.59,0.9549,0.04515,21.15,1.325,0.01597
2.47,-2.59,1.6,0.9543,0.04571,20.88,1.32,0.01586
2.47,-2.59,1.61,0.9537,0.04627,20.61,1.314,0.01575
2.47,-2.59,1.62,0.9532,0.04684,20.35,1.309,0.01564
2.47,-2.59,1.63,0.9526,0.04741,20.09,1.303,0.01553
2.47,-2.59,1.64,0.952,0.04798,19.84,1.298,0.01542
2.47,-2.59,1.65,0.9514,0.04856,19.59,1.292,0.01531
2.47,-2.59,1.66,0.9509,0.04913,19.35,1.287,0.01521
2.47,-2.59,1.67,0.9503,0.04971,19.12,1.281,0.0151
2.47,-2.59,1.68,0.9497,0.05029,18.89,1.276,0.01499
2.47,-2.59,1.69,0.9491,0.05087,18.66,1.271,0.01489
2.47,-2.59,1.7,0.9486,0.05145,18.44,1.266,0.01479
2.47,-2.59,1.71,0.948,0.05203,18.22,1.261,0.01468
2.47,-2.59,1.72,0.9474,0.05262,18.01,1.255,0.01458
2.47,-2.59,1.73,0.9468,0.0532,17.8,1.25,0.01448
2.47,-2.59,1.74,0.9462,0.05379,17.59,1.245,0.01438
2.47,-2.59,1.75,0.9456,0.05438,17.39,1.24,0.01428
2.47,-2.59,1.76,0.945,0.05497,17.19,1.235,0.01418
2.47,-2.59,1.77,0.9444,0.05556,17.0,1.23,0.01409
2.47,-2.59,1.78,0.9438,0.05615,16.81,1.226,0.01399
2.47,-2.59,1.79,0.9433,0.05674,16.62,1.221,0.01389
2.47,-2.59,1.8,0.9427,0.05734,16.44,1.216,0.0138
2.475,-2.595,0.3,0.9952,0.004835,205.8,2.313,0.03312
2.475,-2.595,0.31,0.9951,0.004884,203.8,2.309,0.03305
2.475,-2.595,0.32,0.9951,0.004934,201.7,2.305,0.03298
2.475,-2.595,0.33,0.995,0.004987,199.5,2.3,0.03291
2.475,-2.595,0.34,0.995,0.005042,197.3,2.295,0.03284
2.475,-2.595,0.35,0.9949,0.005099,195.1,2.29,0.03276
2.475,-2.595,0.36,0.9948,0.005158,192.9,2.285,0.03268
2.475,-2.595,0.37,0.9948,0.005219,190.6,2.28,0.03261
2.475,-2.595,0.38,0.9947,0.005282,188.3,2.275,0.03253
2.475,-2.595,0.39,0.9947,0.005348,186.0,2.269,0.03245
2.475,-2.595,0.4,0.9946,0.005416,183.6,2.264,0.03236
2.475,-2.595,0.41,0.9945,0.005487,181.3,2.258,0.03228
2.475,-2.595,0.42,0.9944,0.005559,178.9,2.253,0.03219
2.475,-2.595,0.43,0.9944,0.005635,176.5,2.247,0.0321
2.475,-2.595,0.44,0.9943,0.005712,174.1,2.241,0.03201
2.475,-2.595,0.45,0.9942,0.005792,171.6,2.235,0.03192
2.475,-2.595,0.46,0.9941,0.005875,169.2,2.228,0.03182
2.475,-2.595,0.47,0.994,0.00596,166.8,2.222,0.03173
2.475,-2.595,0.48,0.994,0.006048,164.3,2.216,0.03163
2.475,-2.595,0.49,0.9939,0.006139,161.9,2.209,0.03153
2.475,-2.595,0.5,0.9938,0.006232,159.5,2.203,0.03142
2.475,-2.595,0.51,0.9937,0.006328,157.0,2.196,0.03132
2.475,-2.595,0.52,0.9936,0.006427,154.6,2.189,0.03121
2.475,-2.595,0.53,0.9935,0.006529,152.2,2.182,0.0311
2.475,-2.595,0.54,0.9934,0.006633,149.8,2.175,0.03099
2.475,-2.595,0.55,0.9933,0.006741,147.3,2.168,0.03088
2.475,-2.595,0.56,0.9931,0.006851,145.0,2.161,0.03077
2.475,-2.595,0.57,0.993,0.006965,142.6,2.154,0.03065
2.475,-2.595,0.58,0.9929,0.007082,140.2,2.147,0.03054
2.475,-2.595,0.59,0.9928,0.007201,137.9,2.139,0.03042
2.475,-2.595,0.6,0.9927,0.007324,135.5,2.132,0.0303
2.475,-2.595,0.61,0.9925,0.007451,133.2,2.125,0.03018
2.475,-2.595,0.62,0.9924,0.00758,130.9,2.117,0.03005
2.475,-2.595,0.63,0.9923,0.007713,128.7,2.109,0.02993
2.475,-2.595,0.64,0.9922,0.007849,126.4,2.102,0.0298
2.475,-2.595,0.65,0.992,0.007989,124.2,2.094,0.02968
2.475,-2.595,0.66,0.9919,0.008132,122.0,2.086,0.02955
2.475,-2.595,0.67,0.9917,0.008279,119.8,2.078,0.02942
2.475,-2.595,0.68,0.9916,0.008429,117.6,2.071,0.02929
2.475,-2.595,0.69,0.9914,0.008583,115.5,2.063,0.02915
2.475,-2.595,0.7,0.9913,0.008741,113.4,2.055,0.02902
2.475,-2.595,0.71,0.9911,0.008902,111.3,2.047,0.02889
2.475,-2.595,0.72,0.9909,0.009067,109.3,2.039,0.02875
2.475,-2.595,0.73,0.9908,0.009236,107.3,2.03,0.02861
2.475,-2.595,0.74,0.9906,0.009409,105.3,2.022,0.02848
2.475,-2.595,0.75,0.9904,0.009586,103.3,2.014,0.02834
2.475,-2.595,0.76,0.9902,0.009767,101.4,2.006,0.0282
2.475,-2.595,0.77,0.99,0.009952,99.48,1.998,0.02806
2.475,-2.595,0.78,0.9899,0.01014,97.61,1.989,0.02792
2.475,-2.595,0.79,0.9897,0.01033,95.77,1.981,0.02777
2.475,-2.595,0.8,0.9895,0.01053,93.95,1.973,0.02763
2.475,-2.595,0.81,0.9893,0.01073,92.17,1.965,0.02749
2.475,-2.595,0.82,0.9891,0.01094,90.42,1.956,0.02734
2.475,-2.595,0.83,0.9889,0.01115,88.69,1.948,0.0272
2.475,-2.595,0.84,0.9886,0.01136,87.0,1.94,0.02705
2.475,-2.595,0.85,0.9884,0.01158,85.34,1.931,0.02691
2.475,-2.595,0.86,0.9882,0.01181,83.71,1.923,0.02676
2.475,-2.595,0.87,0.988,0.01203,82.1,1.914,0.02661
2.475,-2.595,0.88,0.9877,0.01227,80.53,1.906,0.02647
2.475,-2.595,0.89,0.9875,0.0125,78.98,1.898,0.02632
2.475,-2.595,0.9,0.9873,0.01274,77.47,1.889,0.02617
2.475,-2.595,0.91,0.987,0.01299,75.98,1.881,0.02602
2.475,-2.595,0.92,0.9868,0.01324,74.53,1.872,0.02587
2.475,-2.595,0.93,0.9865,0.0135,73.1,1.864,0.02572
2.475,-2.595,0.94,0.9862,0.01376,71.7,1.856,0.02557
2.475,-2.595,0.95,0.986,0.01402,70.33,1.847,0.02542
2.475,-2.595,0.96,0.9857,0.01429,68.98,1.839,0.02527
2.475,-2.595,0.97,0.9854,0.01456,67.66,1.83,0.02512
2.475,-2.595,0.98,0.9852,0.01484,66.37,1.822,0.02497
2.475,-2.595,0.99,0.9849,0.01513,65.11,1.814,0.02482
2.475,-2.595,1.0,0.9846,0.01542,63.87,1.805,0.02467
2.475,-2.595,1.01,0.9843,0.01571,62.66,1.797,0.02452
2.475,-2.595,1.02,0.984,0.01601,61.47,1.789,0.02437
2.475,-2.595,1.03,0.9837,0.01631,60.31,1.78,0.02422
2.475,-2.595,1.04,0.9834,0.01662,59.18,1.772,0.02407
2.475,-2.595,1.05,0.9831,0.01693,58.06,1.764,0.02392
2.475,-2.595,1.06,0.9828,0.01725,56.98,1.756,0.02377
2.475,-2.595,1.07,0.9824,0.01757,55.91,1.747,0.02362
2.475,-2.595,1.08,0.9821,0.0179,54.87,1.739,0.02348
2.475,-2.595,1.09,0.9818,0.01823,53.85,1.731,0.02333
2.475,-2.595,1.1,0.9814,0.01857,52.85,1.723,0.02318
2.475,-2.595,1.11,0.9811,0.01891,51.88,1.715,0.02303
2.475,-2.595,1.12,0.9807,0.01926,50.93,1.707,0.02288
2.475,-2.595,1.13,0.9804,0.01961,49.99,1.699,0.02273
2.475,-2.595,1.14,0.98,0.01997,49.08,1.691,0.02259
2.475,-2.595,1.15,0.9797,0.02033,48.19,1.683,0.02244
2.475,-2.595,1.16,0.9793,0.02069,47.32,1.675,0.02229
2.475,-2.595,1.17,0.9789,0.02107,46.47,1.667,0.02215
2.475,-2.595,1.18,0.9786,0.02144,45.64,1.659,0.022
2.475,-2.595,1.19,0.9782,0.02182,44.82,1.652,0.02186
2.475,-2.595,1.2,0.9778,0.02221,44.03,1.644,0.02171
2.475,-2.595,1.21,0.9774,0.0226,43.25,1.636,0.02157
2.475,-2.595,1.22,0.977,0.02299,42.49,1.628,0.02142
2.475,-2.595,1.23,0.9766,0.02339,41.75,1.621,0.02128
2.475,-2.595,1.24,0.9762,0.0238,41.02,1.613,0.02114
2.475,-2.595,1.25,0.9758,0.02421,40.31,1.605,0.021
2.475,-2.595,1.26,0.9754,0.02462,39.62,1.598,0.02085
2.475,-2.595,1.27,0.975,0.02504,38.94,1.59,0.02071
2.475,-2.595,1.28,0.9745,0.02546,38.28,1.583,0.02057
2.475,-2.595,1.29,0.9741,0.02589,37.63,1.576,0.02043
2.475,-2.595,1.3,0.9737,0.02632,36.99,1.568,0.02029
2.475,-2.595,1.31,0.9732,0.02676,36.37,1.561,0.02016
2.475,-2.595,1.32,0.9728,0.0272,35.77,1.554,0.02002
2.475,-2.595,1.33,0.9724,0.02764,35.18,1.546,0.01988
2.475,-2.595,1.34,0.9719,0.02809,34.6,1.539,0.01975
2.475,-2.595,1.35,0.9715,0.02854,34.04,1.532,0.01961
2.475,-2.595,1.36,0.971,0.029,33.48,1.525,0.01948
2.475,-2.595,1.37,0.9705,0.02946,32.94,1.518,0.01934
2.475,-2.595,1.38,0.9701,0.02993,32.41,1.511,0.01921
2.475,-2.595,1.39,0.9696,0.0304,31.9,1.504,0.01908
2.475,-2.595,1.4,0.9691,0.03087,31.39,1.497,0.01894
2.475,-2.595,1.41,0.9687,0.03135,30.9,1.49,0.01881
2.475,-2.595,1.42,0.9682,0.03183,30.42,1.483,0.01868
2.475,-2.595,1.43,0.9677,0.03231,29.95,1.476,0.01855
2.475,-2.595,1.44,0.9672,0.0328,29.49,1.47,0.01843
2.475,-2.595,1.45,0.9667,0.03329,29.04,1.463,0.0183
2.475,-2.595,1.46,0.9662,0.03379,28.6,1.456,0.01817
2.475,-2.595,1.47,0.9657,0.03429,28.16,1.45,0.01804
2.475,-2.595,1.48,0.9652,0.03479,27.74,1.443,0.01792
2.475,-2.595,1.49,0.9647,0.0353,27.33,1.437,0.01779
2.475,-2.595,1.5,0.9642,0.03581,26.93,1.43,0.01767
2.475,-2.595,1.51,0.9637,0.03632,26.53,1.424,0.01755
2.475,-2.595,1.52,0.9632,0.03684,26.15,1.417,0.01743
2.475,-2.595,1.53,0.9626,0.03736,25.77,1.411,0.0173
2.475,-2.595,1.54,0.9621,0.03788,25.4,1.405,0.01718
2.475,-2.595,1.55,0.9616,0.0384,25.04,1.399,0.01706
2.475,-2.595,1.56,0.9611,0.03893,24.69,1.392,0.01694
2.475,-2.595,1.57,0.9605,0.03946,24.34,1.386,0.01683
2.475,-2.595,1.58,0.96,0.04,24.0,1.38,0.01671
2.475,-2.595,1.59,0.9595,0.04053,23.67,1.374,0.01659
2.475,-2.595,1.6,0.9589,0.04107,23.35,1.368,0.01648
2.475,-2.595,1.61,0.9584,0.04162,23.03,1.362,0.01636
2.475,-2.595,1.62,0.9578,0.04216,22.72,1.356,0.01625
2.475,-2.595,1.63,0.9573,0.04271,22.42,1.351,0.01614
2.475,-2.595,1.64,0.9567,0.04326,22.12,1.345,0.01602
2.475,-2.595,1.65,0.9562,0.04381,21.83,1.339,0.01591
2.475,-2.595,1.66,0.9556,0.04436,21.54,1.333,0.0158
2.475,-2.595,1.67,0.9551,0.04492,21.26,1.328,0.01569
2.475,-2.595,1.68,0.9545,0.04548,20.99,1.322,0.01558
2.475,-2.595,1.69,0.954,0.04604,20.72,1.316,0.01547
2.475,-2.595,1.7,0.9534,0.0466,20.46,1.311,0.01537
2.475,-2.595,1.71,0.9528,0.04717,20.2,1.305,0.01526
2.475,-2.595,1.72,0.9523,0.04773,19.95,1.3,0.01516
2.475,-2.595,1.73,0.9517,0.0483,19.7,1.295,0.01505
2.475,-2.595,1.74,0.9511,0.04887,19.46,1.289,0.01495
2.475,-2.595,1.75,0.9506,0.04944,19.23,1.284,0.01484
2.475,-2.595,1.76,0.95,0.05001,18.99,1.279,0.01474
2.475,-2.595,1.77,0.9494,0.05059,18.77,1.273,0.01464
2.475,-2.595,1.78,0.9488,0.05116,18.55,1.268,0.01454
2.475,-2.595,1.79,0.9483,0.05174,18.33,1.263,0.01444
2.475,-2.595,1.8,0.9477,0.05232,18.11,1.258,0.01434
2.48,-2.6,0.3,0.9961,0.003908,254.9,2.406,0.03432
2.48,-2.6,0.31,0.9961,0.00395,252.2,2.402,0.03423
2.48,-2.6,0.32,0.996,0.003993,249.5,2.397,0.03413
2.48,-2.6,0.33,0.996,0.004037,246.7,2.392,0.03404
2.48,-2.6,0.34,0.9959,0.004083,243.9,2.387,0.03395
2.48,-2.6,0.35,0.9959,0.004131,241.1,2.382,0.03386
2.48,-2.6,0.36,0.9958,0.004181,238.2,2.377,0.03377
2.48,-2.6,0.37,0.9958,0.004232,235.3,2.372,0.03368
2.48,-2.6,0.38,0.9957,0.004286,232.3,2.366,0.03359
2.48,-2.6,0.39,0.9957,0.004341,229.4,2.361,0.03349
2.48,-2.6,0.4,0.9956,0.004398,226.4,2.355,0.0334
2.48,-2.6,0.41,0.9955,0.004457,223.4,2.349,0.03331
2.48,-2.6,0.42,0.9955,0.004518,220.3,2.343,0.03321
2.48,-2.6,0.43,0.9954,0.004582,217.3,2.337,0.03311
2.48,-2.6,0.44,0.9954,0.004647,214.2,2.331,0.03302
2.48,-2.6,0.45,0.9953,0.004714,211.1,2.325,0.03292
2.48,-2.6,0.46,0.9952,0.004784,208.0,2.318,0.03282
2.48,-2.6,0.47,0.9951,0.004856,204.9,2.312,0.03272
2.48,-2.6,0.48,0.9951,0.00493,201.8,2.305,0.03261
2.48,-2.6,0.49,0.995,0.005006,198.7,2.298,0.03251
2.48,-2.6,0.5,0.9949,0.005085,195.7,2.291,0.0324
2.48,-2.6,0.51,0.9948,0.005166,192.6,2.285,0.0323
2.48,-2.6,0.52,0.9948,0.00525,189.5,2.278,0.03219
2.48,-2.6,0.53,0.9947,0.005336,186.4,2.27,0.03208
2.48,-2.6,0.54,0.9946,0.005425,183.3,2.263,0.03196
2.48,-2.6,0.55,0.9945,0.005516,180.3,2.256,0.03185
2.48,-2.6,0.56,0.9944,0.00561,177.3,2.249,0.03173
2.48,-2.6,0.57,0.9943,0.005706,174.2,2.241,0.03162
2.48,-2.6,0.58,0.9942,0.005805,171.3,2.234,0.0315
2.48,-2.6,0.59,0.9941,0.005907,168.3,2.226,0.03138
2.48,-2.6,0.6,0.994,0.006012,165.3,2.218,0.03126
2.48,-2.6,0.61,0.9939,0.00612,162.4,2.211,0.03113
2.48,-2.6,0.62,0.9938,0.006231,159.5,2.203,0.03101
2.48,-2.6,0.63,0.9937,0.006344,156.6,2.195,0.03088
2.48,-2.6,0.64,0.9935,0.006461,153.8,2.187,0.03076
2.48,-2.6,0.65,0.9934,0.006581,151.0,2.179,0.03063
2.48,-2.6,0.66,0.9933,0.006703,148.2,2.171,0.0305
2.48,-2.6,0.67,0.9932,0.006829,145.4,2.163,0.03037
2.48,-2.6,0.68,0.993,0.006959,142.7,2.154,0.03023
2.48,-2.6,0.69,0.9929,0.007091,140.0,2.146,0.0301
2.48,-2.6,0.7,0.9928,0.007227,137.4,2.138,0.02996
2.48,-2.6,0.71,0.9926,0.007366,134.8,2.13,0.02983
2.48,-2.6,0.72,0.9925,0.007509,132.2,2.121,0.02969
2.48,-2.6,0.73,0.9923,0.007655,129.6,2.113,0.02955
2.48,-2.6,0.74,0.9922,0.007805,127.1,2.104,0.02941
2.48,-2.6,0.75,0.992,0.007958,124.7,2.096,0.02927
2.48,-2.6,0.76,0.9919,0.008115,122.2,2.087,0.02913
2.48,-2.6,0.77,0.9917,0.008276,119.8,2.079,0.02899
2.48,-2.6,0.78,0.9916,0.00844,117.5,2.07,0.02884
2.48,-2.6,0.79,0.9914,0.008608,115.2,2.061,0.0287
2.48,-2.6,0.8,0.9912,0.00878,112.9,2.053,0.02855
2.48,-2.6,0.81,0.991,0.008956,110.7,2.044,0.02841
2.48,-2.6,0.82,0.9909,0.009136,108.5,2.035,0.02826
2.48,-2.6,0.83,0.9907,0.00932,106.3,2.027,0.02811
2.48,-2.6,0.84,0.9905,0.009508,104.2,2.018,0.02797
2.48,-2.6,0.85,0.9903,0.0097,102.1,2.009,0.02782
2.48,-2.6,0.86,0.9901,0.009896,100.1,2.0,0.02767
2.48,-2.6,0.87,0.9899,0.0101,98.05,1.991,0.02752
2.48,-2.6,0.88,0.9897,0.0103,96.08,1.983,0.02737
2.48,-2.6,0.89,0.9895,0.01051,94.15,1.974,0.02722
2.48,-2.6,0.9,0.9893,0.01072,92.26,1.965,0.02707
2.48,-2.6,0.91,0.9891,0.01094,90.41,1.956,0.02691
2.48,-2.6,0.92,0.9888,0.01116,88.59,1.947,0.02676
2.48,-2.6,0.93,0.9886,0.01139,86.81,1.939,0.02661
2.48,-2.6,0.94,0.9884,0.01162,85.07,1.93,0.02646
2.48,-2.6,0.95,0.9881,0.01185,83.37,1.921,0.0263
2.48,-2.6,0.96,0.9879,0.01209,81.69,1.912,0.02615
2.48,-2.6,0.97,0.9877,0.01234,80.06,1.903,0.026
2.48,-2.6,0.98,0.9874,0.01259,78.46,1.895,0.02584
2.48,-2.6,0.99,0.9872,0.01284,76.89,1.886,0.02569
2.48,-2.6,1.0,0.9869,0.0131,75.36,1.877,0.02554
2.48,-2.6,1.01,0.9866,0.01336,73.86,1.868,0.02538
2.48,-2.6,1.02,0.9864,0.01363,72.39,1.86,0.02523
2.48,-2.6,1.03,0.9861,0.0139,70.95,1.851,0.02508
2.48,-2.6,1.04,0.9858,0.01417,69.55,1.842,0.02492
2.48,-2.6,1.05,0.9855,0.01446,68.18,1.834,0.02477
2.48,-2.6,1.06,0.9853,0.01474,66.83,1.825,0.02462
2.48,-2.6,1.07,0.985,0.01503,65.52,1.816,0.02446
2.48,-2.6,1.08,0.9847,0.01533,64.24,1.808,0.02431
2.48,-2.6,1.09,0.9844,0.01563,62.99,1.799,0.02416
2.48,-2.6,1.1,0.9841,0.01593,61.76,1.791,0.024
2.48,-2.6,1.11,0.9838,0.01624,60.56,1.782,0.02385
2.48,-2.6,1.12,0.9834,0.01656,59.39,1.774,0.0237
2.48,-2.6,1.13,0.9831,0.01688,58.25,1.765,0.02355
2.48,-2.6,1.14,0.9828,0.0172,57.13,1.757,0.0234
2.48,-2.6,1.15,0.9825,0.01753,56.04,1.749,0.02325
2.48,-2.6,1.16,0.9821,0.01787,54.98,1.74,0.02309
2.48,-2.6,1.17,0.9818,0.0182,53.93,1.732,0.02294
2.48,-2.6,1.18,0.9815,0.01855,52.92,1.724,0.02279
2.48,-2.6,1.19,0.9811,0.0189,51.92,1.715,0.02265
2.48,-2.6,1.2,0.9808,0.01925,50.95,1.707,0.0225
2.48,-2.6,1.21,0.9804,0.01961,50.0,1.699,0.02235
2.48,-2.6,1.22,0.98,0.01997,49.08,1.691,0.0222
2.48,-2.6,1.23,0.9797,0.02034,48.17,1.683,0.02205
2.48,-2.6,1.24,0.9793,0.02071,47.29,1.675,0.02191
2.48,-2.6,1.25,0.9789,0.02108,46.43,1.667,0.02176
2.48,-2.6,1.26,0.9785,0.02147,45.59,1.659,0.02161
2.48,-2.6,1.27,0.9781,0.02185,44.76,1.651,0.02147
2.48,-2.6,1.28,0.9778,0.02224,43.96,1.643,0.02132
2.48,-2.6,1.29,0.9774,0.02264,43.17,1.635,0.02118
2.48,-2.6,1.3,0.977,0.02304,42.41,1.627,0.02104
2.48,-2.6,1.31,0.9766,0.02344,41.66,1.62,0.02089
2.48,-2.6,1.32,0.9762,0.02385,40.93,1.612,0.02075
2.48,-2.6,1.33,0.9757,0.02426,40.22,1.604,0.02061
2.48,-2.6,1.34,0.9753,0.02468,39.52,1.597,0.02047
2.48,-2.6,1.35,0.9749,0.0251,38.84,1.589,0.02033
2.48,-2.6,1.36,0.9745,0.02553,38.17,1.582,0.02019
2.48,-2.6,1.37,0.974,0.02596,37.52,1.574,0.02005
2.48,-2.6,1.38,0.9736,0.02639,36.89,1.567,0.01992
2.48,-2.6,1.39,0.9732,0.02683,36.27,1.56,0.01978
2.48,-2.6,1.4,0.9727,0.02728,35.66,1.552,0.01964
2.48,-2.6,1.41,0.9723,0.02772,35.07,1.545,0.01951
2.48,-2.6,1.42,0.9718,0.02817,34.49,1.538,0.01937
2.48,-2.6,1.43,0.9714,0.02863,33.93,1.531,0.01924
2.48,-2.6,1.44,0.9709,0.02909,33.38,1.523,0.01911
2.48,-2.6,1.45,0.9704,0.02955,32.84,1.516,0.01897
2.48,-2.6,1.46,0.97,0.03002,32.31,1.509,0.01884
2.48,-2.6,1.47,0.9695,0.03049,31.8,1.502,0.01871
2.48,-2.6,1.48,0.969,0.03096,31.29,1.495,0.01858
2.48,-2.6,1.49,0.9686,0.03144,30.8,1.489,0.01845
2.48,-2.6,1.5,0.9681,0.03193,30.32,1.482,0.01833
2.48,-2.6,1.51,0.9676,0.03241,29.85,1.475,0.0182
2.48,-2.6,1.52,0.9671,0.0329,29.4,1.468,0.01807
2.48,-2.6,1.53,0.9666,0.03339,28.95,1.462,0.01795
2.48,-2.6,1.54,0.9661,0.03389,28.51,1.455,0.01782
2.48,-2.6,1.55,0.9656,0.03439,28.08,1.448,0.0177
2.48,-2.6,1.56,0.9651,0.03489,27.66,1.442,0.01758
2.48,-2.6,1.57,0.9646,0.0354,27.25,1.435,0.01745
2.48,-2.6,1.58,0.9641,0.0359,26.85,1.429,0.01733
2.48,-2.6,1.59,0.9636,0.03642,26.46,1.423,0.01721
2.48,-2.6,1.6,0.9631,0.03693,26.08,1.416,0.01709
2.48,-2.6,1.61,0.9626,0.03745,25.7,1.41,0.01697
2.48,-2.6,1.62,0.962,0.03797,25.34,1.404,0.01685
2.48,-2.6,1.63,0.9615,0.03849,24.98,1.398,0.01674
2.48,-2.6,1.64,0.961,0.03902,24.63,1.391,0.01662
2.48,-2.6,1.65,0.9604,0.03955,24.28,1.385,0.01651
2.48,-2.6,1.66,0.9599,0.04008,23.95,1.379,0.01639
2.48,-2.6,1.67,0.9594,0.04062,23.62,1.373,0.01628
2.48,-2.6,1.68,0.9588,0.04115,23.3,1.367,0.01616
2.48,-2.6,1.69,0.9583,0.04169,22.99,1.361,0.01605
2.48,-2.6,1.7,0.9578,0.04223,22.68,1.356,0.01594
2.48,-2.6,1.71,0.9572,0.04278,22.38,1.35,0.01583
2.48,-2.6,1.72,0.9567,0.04332,22.08,1.344,0.01572
2.48,-2.6,1.73,0.9561,0.04387,21.79,1.338,0.01561
2.48,-2.6,1.74,0.9556,0.04442,21.51,1.333,0.01551
2.48,-2.6,1.75,0.955,0.04497,21.23,1.327,0.0154
2.48,-2.6,1.76,0.9545,0.04553,20.96,1.321,0.01529
2.48,-2.6,1.77,0.9539,0.04609,20.7,1.316,0.01519
2.48,-2.6,1.78,0.9534,0.04664,20.44,1.31,0.01508
2.48,-2.6,1.79,0.9528,0.0472,20.18,1.305,0.01498
2.48,-2.6,1.8,0.9522,0.04776,19.94,1.3,0.01488
2.485,-2.605,0.3,0.9968,0.00317,314.5,2.498,0.03536
2.485,-2.605,0.31,0.9968,0.003205,311.0,2.493,0.03527
2.485,-2.605,0.32,0.9968,0.003242,307.5,2.488,0.03518
2.485,-2.605,0.33,0.9967,0.00328,303.9,2.483,0.03509
2.485,-2.605,0.34,0.9967,0.003319,300.3,2.478,0.035
2.485,-2.605,0.35,0.9966,0.00336,296.6,2.472,0.0349
2.485,-2.605,0.36,0.9966,0.003402,292.9,2.467,0.03481
2.485,-2.605,0.37,0.9966,0.003446,289.2,2.461,0.03471
2.485,-2.605,0.38,0.9965,0.003491,285.4,2.456,0.03462
2.485,-2.605,0.39,0.9965,0.003538,281.7,2.45,0.03452
2.485,-2.605,0.4,0.9964,0.003586,277.8,2.444,0.03442
2.485,-2.605,0.41,0.9964,0.003636,274.0,2.438,0.03432
2.485,-2.605,0.42,0.9963,0.003688,270.1,2.432,0.03422
2.485,-2.605,0.43,0.9963,0.003742,266.3,2.425,0.03412
2.485,-2.605,0.44,0.9962,0.003797,262.4,2.419,0.03401
2.485,-2.605,0.45,0.9961,0.003854,258.5,2.412,0.03391
2.485,-2.605,0.46,0.9961,0.003913,254.6,2.406,0.03381
2.485,-2.605,0.47,0.996,0.003973,250.7,2.399,0.0337
2.485,-2.605,0.48,0.996,0.004036,246.8,2.392,0.03359
2.485,-2.605,0.49,0.9959,0.004101,242.9,2.385,0.03348
2.485,-2.605,0.5,0.9958,0.004167,239.0,2.378,0.03337
2.485,-2.605,0.51,0.9958,0.004236,235.1,2.371,0.03326
2.485,-2.605,0.52,0.9957,0.004307,231.2,2.364,0.03315
2.485,-2.605,0.53,0.9956,0.00438,227.3,2.357,0.03304
2.485,-2.605,0.54,0.9955,0.004455,223.5,2.349,0.03292
2.485,-2.605,0.55,0.9955,0.004533,219.6,2.342,0.03281
2.485,-2.605,0.56,0.9954,0.004612,215.8,2.334,0.03269
2.485,-2.605,0.57,0.9953,0.004694,212.0,2.326,0.03257
2.485,-2.605,0.58,0.9952,0.004779,208.3,2.319,0.03245
2.485,-2.605,0.59,0.9951,0.004866,204.5,2.311,0.03233
2.485,-2.605,0.6,0.995,0.004955,200.8,2.303,0.0322
2.485,-2.605,0.61,0.995,0.005047,197.1,2.295,0.03208
2.485,-2.605,0.62,0.9949,0.005142,193.5,2.287,0.03195
2.485,-2.605,0.63,0.9948,0.005239,189.9,2.278,0.03182
2.485,-2.605,0.64,0.9947,0.005339,186.3,2.27,0.03169
2.485,-2.605,0.65,0.9946,0.005441,182.8,2.262,0.03156
2.485,-2.605,0.66,0.9945,0.005546,179.3,2.254,0.03143
2.485,-2.605,0.67,0.9943,0.005655,175.8,2.245,0.0313
2.485,-2.605,0.68,0.9942,0.005766,172.4,2.237,0.03116
2.485,-2.605,0.69,0.9941,0.00588,169.1,2.228,0.03103
2.485,-2.605,0.7,0.994,0.005997,165.8,2.219,0.03089
2.485,-2.605,0.71,0.9939,0.006117,162.5,2.211,0.03075
2.485,-2.605,0.72,0.9938,0.00624,159.3,2.202,0.03061
2.485,-2.605,0.73,0.9936,0.006366,156.1,2.193,0.03047
2.485,-2.605,0.74,0.9935,0.006495,153.0,2.185,0.03033
2.485,-2.605,0.75,0.9934,0.006628,149.9,2.176,0.03019
2.485,-2.605,0.76,0.9932,0.006764,146.8,2.167,0.03004
2.485,-2.605,0.77,0.9931,0.006904,143.9,2.158,0.0299
2.485,-2.605,0.78,0.993,0.007046,140.9,2.149,0.02975
2.485,-2.605,0.79,0.9928,0.007193,138.0,2.14,0.02961
2.485,-2.605,0.8,0.9927,0.007342,135.2,2.131,0.02946
2.485,-2.605,0.81,0.9925,0.007496,132.4,2.122,0.02931
2.485,-2.605,0.82,0.9923,0.007653,129.7,2.113,0.02916
2.485,-2.605,0.83,0.9922,0.007813,127.0,2.104,0.02901
2.485,-2.605,0.84,0.992,0.007978,124.4,2.095,0.02886
2.485,-2.605,0.85,0.9919,0.008146,121.8,2.086,0.02871
2.485,-2.605,0.86,0.9917,0.008318,119.2,2.076,0.02856
2.485,-2.605,0.87,0.9915,0.008493,116.7,2.067,0.02841
2.485,-2.605,0.88,0.9913,0.008673,114.3,2.058,0.02825
2.485,-2.605,0.89,0.9911,0.008857,111.9,2.049,0.0281
2.485,-2.605,0.9,0.991,0.009044,109.6,2.04,0.02795
2.485,-2.605,0.91,0.9908,0.009236,107.3,2.03,0.02779
2.485,-2.605,0.92,0.9906,0.009432,105.0,2.021,0.02764
2.485,-2.605,0.93,0.9904,0.009632,102.8,2.012,0.02748
2.485,-2.605,0.94,0.9902,0.009836,100.7,2.003,0.02732
2.485,-2.605,0.95,0.99,0.01004,98.56,1.994,0.02717
2.485,-2.605,0.96,0.9897,0.01026,96.5,1.985,0.02701
2.485,-2.605,0.97,0.9895,0.01047,94.48,1.975,0.02686
2.485,-2.605,0.98,0.9893,0.01069,92.51,1.966,0.0267
2.485,-2.605,0.99,0.9891,0.01092,90.58,1.957,0.02654
2.485,-2.605,1.0,0.9889,0.01115,88.69,1.948,0.02639
2.485,-2.605,1.01,0.9886,0.01138,86.84,1.939,0.02623
2.485,-2.605,1.02,0.9884,0.01162,85.04,1.93,0.02607
2.485,-2.605,1.03,0.9881,0.01187,83.28,1.921,0.02591
2.485,-2.605,1.04,0.9879,0.01211,81.55,1.911,0.02576
2.485,-2.605,1.05,0.9876,0.01237,79.87,1.902,0.0256
2.485,-2.605,1.06,0.9874,0.01262,78.22,1.893,0.02544
2.485,-2.605,1.07,0.9871,0.01288,76.62,1.884,0.02529
2.485,-2.605,1.08,0.9869,0.01315,75.05,1.875,0.02513
2.485,-2.605,1.09,0.9866,0.01342,73.51,1.866,0.02497
2.485,-2.605,1.1,0.9863,0.0137,72.02,1.857,0.02482
2.485,-2.605,1.11,0.986,0.01398,70.55,1.849,0.02466
2.485,-2.605,1.12,0.9857,0.01426,69.12,1.84,0.0245
2.485,-2.605,1.13,0.9855,0.01455,67.73,1.831,0.02435
2.485,-2.605,1.14,0.9852,0.01484,66.37,1.822,0.02419
2.485,-2.605,1.15,0.9849,0.01514,65.04,1.813,0.02404
2.485,-2.605,1.16,0.9846,0.01545,63.74,1.804,0.02388
2.485,-2.605,1.17,0.9842,0.01575,62.48,1.796,0.02373
2.485,-2.605,1.18,0.9839,0.01607,61.24,1.787,0.02358
2.485,-2.605,1.19,0.9836,0.01638,60.03,1.778,0.02342
2.485,-2.605,1.2,0.9833,0.01671,58.86,1.77,0.02327
2.485,-2.605,1.21,0.983,0.01703,57.71,1.761,0.02312
2.485,-2.605,1.22,0.9826,0.01736,56.59,1.753,0.02296
2.485,-2.605,1.23,0.9823,0.0177,55.49,1.744,0.02281
2.485,-2.605,1.24,0.982,0.01804,54.42,1.736,0.02266
2.485,-2.605,1.25,0.9816,0.01839,53.38,1.727,0.02251
2.485,-2.605,1.26,0.9813,0.01874,52.37,1.719,0.02236
2.485,-2.605,1.27,0.9809,0.01909,51.37,1.711,0.02221
2.485,-2.605,1.28,0.9805,0.01945,50.4,1.702,0.02206
2.485,-2.605,1.29,0.9802,0.01982,49.46,1.694,0.02192
2.485,-2.605,1.3,0.9798,0.02019,48.54,1.686,0.02177
2.485,-2.605,1.31,0.9794,0.02056,47.64,1.678,0.02162
2.485,-2.605,1.32,0.9791,0.02094,46.76,1.67,0.02148
2.485,-2.605,1.33,0.9787,0.02132,45.9,1.662,0.02133
2.485,-2.605,1.34,0.9783,0.02171,45.07,1.654,0.02119
2.485,-2.605,1.35,0.9779,0.0221,44.25,1.646,0.02104
2.485,-2.605,1.36,0.9775,0.0225,43.45,1.638,0.0209
2.485,-2.605,1.37,0.9771,0.0229,42.68,1.63,0.02076
2.485,-2.605,1.38,0.9767,0.0233,41.92,1.622,0.02061
2.485,-2.605,1.39,0.9763,0.02371,41.18,1.615,0.02047
2.485,-2.605,1.4,0.9759,0.02412,40.45,1.607,0.02033
2.485,-2.605,1.41,0.9755,0.02454,39.75,1.599,0.02019
2.485,-2.605,1.42,0.975,0.02496,39.06,1.592,0.02005
2.485,-2.605,1.43,0.9746,0.02539,38.39,1.584,0.01992
2.485,-2.605,1.44,0.9742,0.02582,37.73,1.577,0.01978
2.485,-2.605,1.45,0.9737,0.02625,37.09,1.569,0.01964
2.485,-2.605,1.46,0.9733,0.02669,36.46,1.562,0.01951
2.485,-2.605,1.47,0.9729,0.02714,35.85,1.555,0.01937
2.485,-2.605,1.48,0.9724,0.02758,35.26,1.547,0.01924
2.485,-2.605,1.49,0.972,0.02803,34.67,1.54,0.01911
2.485,-2.605,1.5,0.9715,0.02849,34.1,1.533,0.01897
2.485,-2.605,1.51,0.9711,0.02895,33.55,1.526,0.01884
2.485,-2.605,1.52,0.9706,0.02941,33.01,1.519,0.01871
2.485,-2.605,1.53,0.9701,0.02987,32.48,1.512,0.01858
2.485,-2.605,1.54,0.9697,0.03034,31.96,1.505,0.01845
2.485,-2.605,1.55,0.9692,0.03081,31.45,1.498,0.01833
2.485,-2.605,1.56,0.9687,0.03129,30.96,1.491,0.0182
2.485,-2.605,1.57,0.9682,0.03177,30.48,1.484,0.01807
2.485,-2.605,1.58,0.9677,0.03225,30.0,1.477,0.01795
2.485,-2.605,1.59,0.9673,0.03274,29.54,1.47,0.01782
2.485,-2.605,1.6,0.9668,0.03323,29.09,1.464,0.0177
2.485,-2.605,1.61,0.9663,0.03372,28.65,1.457,0.01758
2.485,-2.605,1.62,0.9658,0.03422,28.22,1.451,0.01745
2.485,-2.605,1.63,0.9653,0.03472,27.8,1.444,0.01733
2.485,-2.605,1.64,0.9648,0.03522,27.39,1.438,0.01721
2.485,-2.605,1.65,0.9643,0.03573,26.99,1.431,0.01709
2.485,-2.605,1.66,0.9638,0.03624,26.6,1.425,0.01697
2.485,-2.605,1.67,0.9633,0.03675,26.21,1.418,0.01686
2.485,-2.605,1.68,0.9627,0.03726,25.84,1.412,0.01674
2.485,-2.605,1.69,0.9622,0.03778,25.47,1.406,0.01662
2.485,-2.605,1.7,0.9617,0.0383,25.11,1.4,0.01651
2.485,-2.605,1.71,0.9612,0.03882,24.76,1.394,0.0164
2.485,-2.605,1.72,0.9607,0.03935,24.42,1.388,0.01628
2.485,-2.605,1.73,0.9601,0.03987,24.08,1.382,0.01617
2.485,-2.605,1.74,0.9596,0.0404,23.75,1.376,0.01606
2.485,-2.605,1.75,0.9591,0.04094,23.43,1.37,0.01595
2.485,-2.605,1.76,0.9585,0.04147,23.11,1.364,0.01584
2.485,-2.605,1.77,0.958,0.04201,22.81,1.358,0.01573
2.485,-2.605,1.78,0.9575,0.04255,22.5,1.352,0.01562
2.485,-2.605,1.79,0.9569,0.04309,22.21,1.347,0.01551
2.485,-2.605,1.8,0.9564,0.04363,21.92,1.341,0.01541
2.49,-2.61,0.3,0.9974,0.002585,385.8,2.586,0.03617
2.49,-2.61,0.31,0.9974,0.002615,381.4,2.581,0.03611
2.49,-2.61,0.32,0.9974,0.002646,377.0,2.576,0.03604
2.49,-2.61,0.33,0.9973,0.002678,372.4,2.571,0.03597
2.49,-2.61,0.34,0.9973,0.002711,367.9,2.566,0.03589
2.49,-2.61,0.35,0.9973,0.002746,363.2,2.56,0.03581
2.49,-2.61,0.36,0.9972,0.002781,358.5,2.555,0.03573
2.49,-2.61,0.37,0.9972,0.002818,353.8,2.549,0.03564
2.49,-2.61,0.38,0.9971,0.002857,349.1,2.543,0.03556
2.49,-2.61,0.39,0.9971,0.002896,344.3,2.537,0.03546
2.49,-2.61,0.4,0.9971,0.002937,339.5,2.531,0.03537
2.49,-2.61,0.41,0.997,0.00298,334.6,2.525,0.03528
2.49,-2.61,0.42,0.997,0.003024,329.7,2.518,0.03518
2.49,-2.61,0.43,0.9969,0.003069,324.9,2.512,0.03508
2.49,-2.61,0.44,0.9969,0.003116,320.0,2.505,0.03498
2.49,-2.61,0.45,0.9968,0.003164,315.1,2.498,0.03487
2.49,-2.61,0.46,0.9968,0.003214,310.2,2.492,0.03477
2.49,-2.61,0.47,0.9967,0.003265,305.2,2.485,0.03466
2.49,-2.61,0.48,0.9967,0.003318,300.3,2.478,0.03455
2.49,-2.61,0.49,0.9966,0.003373,295.4,2.47,0.03444
2.49,-2.61,0.5,0.9966,0.00343,290.6,2.463,0.03433
2.49,-2.61,0.51,0.9965,0.003488,285.7,2.456,0.03422
2.49,-2.61,0.52,0.9965,0.003548,280.8,2.448,0.0341
2.49,-2.61,0.53,0.9964,0.00361,276.0,2.441,0.03399
2.49,-2.61,0.54,0.9963,0.003674,271.2,2.433,0.03387
2.49,-2.61,0.55,0.9963,0.00374,266.4,2.425,0.03375
2.49,-2.61,0.56,0.9962,0.003808,261.6,2.418,0.03363
2.49,-2.61,0.57,0.9961,0.003878,256.9,2.41,0.03351
2.49,-2.61,0.58,0.9961,0.00395,252.2,2.402,0.03339
2.49,-2.61,0.59,0.996,0.004024,247.5,2.394,0.03326
2.49,-2.61,0.6,0.9959,0.0041,242.9,2.385,0.03314
2.49,-2.61,0.61,0.9958,0.004179,238.3,2.377,0.03301
2.49,-2.61,0.62,0.9957,0.004259,233.8,2.369,0.03288
2.49,-2.61,0.63,0.9957,0.004342,229.3,2.36,0.03275
2.49,-2.61,0.64,0.9956,0.004428,224.8,2.352,0.03262
2.49,-2.61,0.65,0.9955,0.004516,220.4,2.343,0.03248
2.49,-2.61,0.66,0.9954,0.004606,216.1,2.335,0.03235
2.49,-2.61,0.67,0.9953,0.004699,211.8,2.326,0.03222
2.49,-2.61,0.68,0.9952,0.004794,207.6,2.317,0.03208
2.49,-2.61,0.69,0.9951,0.004892,203.4,2.308,0.03194
2.49,-2.61,0.7,0.995,0.004993,199.3,2.299,0.0318
2.49,-2.61,0.71,0.9949,0.005097,195.2,2.291,0.03166
2.49,-2.61,0.72,0.9948,0.005203,191.2,2.281,0.03152
2.49,-2.61,0.73,0.9947,0.005312,187.3,2.272,0.03138
2.49,-2.61,0.74,0.9946,0.005424,183.4,2.263,0.03123
2.49,-2.61,0.75,0.9945,0.005539,179.6,2.254,0.03109
2.49,-2.61,0.76,0.9943,0.005656,175.8,2.245,0.03094
2.49,-2.61,0.77,0.9942,0.005777,172.1,2.236,0.03079
2.49,-2.61,0.78,0.9941,0.005901,168.5,2.226,0.03065
2.49,-2.61,0.79,0.994,0.006028,164.9,2.217,0.0305
2.49,-2.61,0.8,0.9938,0.006159,161.4,2.208,0.03035
2.49,-2.61,0.81,0.9937,0.006292,157.9,2.198,0.0302
2.49,-2.61,0.82,0.9936,0.006429,154.5,2.189,0.03005
2.49,-2.61,0.83,0.9934,0.006569,151.2,2.18,0.02989
2.49,-2.61,0.84,0.9933,0.006713,148.0,2.17,0.02974
2.49,-2.61,0.85,0.9931,0.00686,144.8,2.161,0.02959
2.49,-2.61,0.86,0.993,0.00701,141.6,2.151,0.02943
2.49,-2.61,0.87,0.9928,0.007164,138.6,2.142,0.02928
2.49,-2.61,0.88,0.9927,0.007322,135.6,2.132,0.02912
2.49,-2.61,0.89,0.9925,0.007483,132.6,2.123,0.02897
2.49,-2.61,0.9,0.9924,0.007648,129.7,2.113,0.02881
2.49,-2.61,0.91,0.9922,0.007817,126.9,2.104,0.02865
2.49,-2.61,0.92,0.992,0.00799,124.2,2.094,0.02849
2.49,-2.61,0.93,0.9918,0.008166,121.5,2.084,0.02834
2.49,-2.61,0.94,0.9917,0.008346,118.8,2.075,0.02818
2.49,-2.61,0.95,0.9915,0.008531,116.2,2.065,0.02802
2.49,-2.61,0.96,0.9913,0.008719,113.7,2.056,0.02786
2.49,-2.61,0.97,0.9911,0.008911,111.2,2.046,0.0277
2.49,-2.61,0.98,0.9909,0.009107,108.8,2.037,0.02754
2.49,-2.61,0.99,0.9907,0.009308,106.4,2.027,0.02738
2.49,-2.61,1.0,0.9905,0.009512,104.1,2.018,0.02722
2.49,-2.61,1.01,0.9903,0.009721,101.9,2.008,0.02706
2.49,-2.61,1.02,0.9901,0.009934,99.66,1.999,0.0269
2.49,-2.61,1.03,0.9898,0.01015,97.51,1.989,0.02674
2.49,-2.61,1.04,0.9896,0.01037,95.41,1.98,0.02658
2.49,-2.61,1.05,0.9894,0.0106,93.35,1.97,0.02642
2.49,-2.61,1.06,0.9892,0.01083,91.35,1.961,0.02626
2.49,-2.61,1.07,0.9889,0.01106,89.39,1.951,0.0261
2.49,-2.61,1.08,0.9887,0.0113,87.48,1.942,0.02594
2.49,-2.61,1.09,0.9885,0.01155,85.61,1.933,0.02578
2.49,-2.61,1.1,0.9882,0.01179,83.79,1.923,0.02562
2.49,-2.61,1.11,0.988,0.01205,82.02,1.914,0.02546
2.49,-2.61,1.12,0.9877,0.0123,80.28,1.905,0.0253
2.49,-2.61,1.13,0.9874,0.01256,78.59,1.895,0.02514
2.49,-2.61,1.14,0.9872,0.01283,76.94,1.886,0.02498
2.49,-2.61,1.15,0.9869,0.0131,75.33,1.877,0.02482
2.49,-2.61,1.16,0.9866,0.01338,73.77,1.868,0.02466
2.49,-2.61,1.17,0.9863,0.01365,72.23,1.859,0.0245
2.49,-2.61,1.18,0.9861,0.01394,70.74,1.85,0.02434
2.49,-2.61,1.19,0.9858,0.01423,69.28,1.841,0.02419
2.49,-2.61,1.2,0.9855,0.01452,67.86,1.832,0.02403
2.49,-2.61,1.21,0.9852,0.01482,66.48,1.823,0.02387
2.49,-2.61,1.22,0.9849,0.01512,65.13,1.814,0.02372
2.49,-2.61,1.23,0.9846,0.01543,63.81,1.805,0.02356
2.49,-2.61,1.24,0.9843,0.01574,62.53,1.796,0.02341
2.49,-2.61,1.25,0.9839,0.01606,61.27,1.787,0.02325
2.49,-2.61,1.26,0.9836,0.01638,60.05,1.779,0.0231
2.49,-2.61,1.27,0.9833,0.01671,58.86,1.77,0.02295
2.49,-2.61,1.28,0.983,0.01704,57.7,1.761,0.02279
2.49,-2.61,1.29,0.9826,0.01737,56.57,1.753,0.02264
2.49,-2.61,1.3,0.9823,0.01771,55.46,1.744,0.02249
2.49,-2.61,1.31,0.9819,0.01806,54.39,1.735,0.02234
2.49,-2.61,1.32,0.9816,0.0184,53.34,1.727,0.02219
2.49,-2.61,1.33,0.9812,0.01876,52.31,1.719,0.02204
2.49,-2.61,1.34,0.9809,0.01912,51.31,1.71,0.02189
2.49,-2.61,1.35,0.9805,0.01948,50.34,1.702,0.02174
2.49,-2.61,1.36,0.9802,0.01985,49.39,1.694,0.0216
2.49,-2.61,1.37,0.9798,0.02022,48.46,1.685,0.02145
2.49,-2.61,1.38,0.9794,0.02059,47.56,1.677,0.0213
2.49,-2.61,1.39,0.979,0.02097,46.68,1.669,0.02116
2.49,-2.61,1.4,0.9786,0.02136,45.82,1.661,0.02101
2.49,-2.61,1.41,0.9783,0.02175,44.98,1.653,0.02087
2.49,-2.61,1.42,0.9779,0.02214,44.16,1.645,0.02073
2.49,-2.61,1.43,0.9775,0.02254,43.37,1.637,0.02058
2.49,-2.61,1.44,0.9771,0.02294,42.59,1.629,0.02044
2.49,-2.61,1.45,0.9767,0.02335,41.83,1.621,0.0203
2.49,-2.61,1.46,0.9762,0.02376,41.09,1.614,0.02016
2.49,-2.61,1.47,0.9758,0.02417,40.37,1.606,0.02002
2.49,-2.61,1.48,0.9754,0.02459,39.66,1.598,0.01989
2.49,-2.61,1.49,0.975,0.02501,38.98,1.591,0.01975
2.49,-2.61,1.5,0.9746,0.02544,38.31,1.583,0.01961
2.49,-2.61,1.51,0.9741,0.02587,37.65,1.576,0.01948
2.49,-2.61,1.52,0.9737,0.02631,37.01,1.568,0.01934
2.49,-2.61,1.53,0.9733,0.02675,36.39,1.561,0.01921
2.49,-2.61,1.54,0.9728,0.02719,35.78,1.554,0.01908
2.49,-2.61,1.55,0.9724,0.02764,35.18,1.546,0.01895
2.49,-2.61,1.56,0.9719,0.02809,34.6,1.539,0.01881
2.49,-2.61,1.57,0.9715,0.02854,34.04,1.532,0.01868
2.49,-2.61,1.58,0.971,0.029,33.49,1.525,0.01855
2.49,-2.61,1.59,0.9705,0.02946,32.95,1.518,0.01843
2.49,-2.61,1.6,0.9701,0.02992,32.42,1.511,0.0183
2.49,-2.61,1.61,0.9696,0.03039,31.9,1.504,0.01817
2.49,-2.61,1.62,0.9691,0.03086,31.4,1.497,0.01805
2.49,-2.61,1.63,0.9687,0.03134,30.91,1.49,0.01792
2.49,-2.61,1.64,0.9682,0.03182,30.43,1.483,0.0178
2.49,-2.61,1.65,0.9677,0.0323,29.96,1.477,0.01767
2.49,-2.61,1.66,0.9672,0.03278,29.5,1.47,0.01755
2.49,-2.61,1.67,0.9667,0.03327,29.06,1.463,0.01743
2.49,-2.61,1.68,0.9662,0.03376,28.62,1.457,0.01731
2.49,-2.61,1.69,0.9657,0.03426,28.19,1.45,0.01719
2.49,-2.61,1.7,0.9652,0.03475,27.77,1.444,0.01707
2.49,-2.61,1.71,0.9647,0.03526,27.36,1.437,0.01695
2.49,-2.61,1.72,0.9642,0.03576,26.97,1.431,0.01684
2.49,-2.61,1.73,0.9637,0.03626,26.58,1.424,0.01672
2.49,-2.61,1.74,0.9632,0.03677,26.19,1.418,0.0166
2.49,-2.61,1.75,0.9627,0.03728,25.82,1.412,0.01649
2.49,-2.61,1.76,0.9622,0.0378,25.46,1.406,0.01638
2.49,-2.61,1.77,0.9617,0.03831,25.1,1.4,0.01626
2.49,-2.61,1.78,0.9612,0.03883,24.75,1.394,0.01615
2.49,-2.61,1.79,0.9606,0.03935,24.41,1.388,0.01604
2.49,-2.61,1.8,0.9601,0.03988,24.08,1.382,0.01593
2.495,-2.615,0.3,0.9979,0.002124,469.7,2.672,0.03691
2.495,-2.615,0.31,0.9979,0.002149,464.4,2.667,0.03686
2.495,-2.615,0.32,0.9978,0.002174,458.9,2.662,0.03682
2.495,-2.615,0.33,0.9978,0.002201,453.4,2.656,0.03676
2.495,-2.615,0.34,0.9978,0.002228,447.7,2.651,0.03671
2.495,-2.615,0.35,0.9977,0.002257,442.0,2.645,0.03664
2.495,-2.615,0.36,0.9977,0.002287,436.3,2.64,0.03658
2.495,-2.615,0.37,0.9977,0.002318,430.4,2.634,0.03651
2.495,-2.615,0.38,0.9976,0.00235,424.5,2.628,0.03643
2.495,-2.615,0.39,0.9976,0.002383,418.6,2.622,0.03636
2.495,-2.615,0.4,0.9976,0.002418,412.6,2.616,0.03627
2.495,-2.615,0.41,0.9975,0.002453,406.6,2.609,0.03619
2.495,-2.615,0.42,0.9975,0.00249,400.5,2.603,0.0361
2.495,-2.615,0.43,0.9975,0.002529,394.5,2.596,0.03601
2.495,-2.615,0.44,0.9974,0.002568,388.4,2.589,0.03591
2.495,-2.615,0.45,0.9974,0.002609,382.3,2.582,0.03581
2.495,-2.615,0.46,0.9973,0.002651,376.2,2.575,0.03571
2.495,-2.615,0.47,0.9973,0.002695,370.1,2.568,0.03561
2.495,-2.615,0.48,0.9973,0.00274,364.0,2.561,0.0355
2.495,-2.615,0.49,0.9972,0.002786,357.9,2.554,0.03539
2.495,-2.615,0.5,0.9972,0.002834,351.8,2.546,0.03528
2.495,-2.615,0.51,0.9971,0.002884,345.7,2.539,0.03517
2.495,-2.615,0.52,0.9971,0.002935,339.7,2.531,0.03505
2.495,-2.615,0.53,0.997,0.002988,333.7,2.523,0.03493
2.495,-2.615,0.54,0.997,0.003042,327.7,2.515,0.03481
2.495,-2.615,0.55,0.9969,0.003098,321.8,2.508,0.03469
2.495,-2.615,0.56,0.9968,0.003156,315.8,2.499,0.03457
2.495,-2.615,0.57,0.9968,0.003216,310.0,2.491,0.03445
2.495,-2.615,0.58,0.9967,0.003277,304.1,2.483,0.03432
2.495,-2.615,0.59,0.9967,0.00334,298.4,2.475,0.03419
2.495,-2.615,0.6,0.9966,0.003406,292.6,2.466,0.03406
2.495,-2.615,0.61,0.9965,0.003473,287.0,2.458,0.03393
2.495,-2.615,0.62,0.9965,0.003542,281.3,2.449,0.0338
2.495,-2.615,0.63,0.9964,0.003613,275.8,2.441,0.03367
2.495,-2.615,0.64,0.9963,0.003686,270.3,2.432,0.03354
2.495,-2.615,0.65,0.9962,0.003762,264.9,2.423,0.0334
2.495,-2.615,0.66,0.9962,0.003839,259.5,2.414,0.03326
2.495,-2.615,0.67,0.9961,0.003919,254.2,2.405,0.03312
2.495,-2.615,0.68,0.996,0.004001,248.9,2.396,0.03299
2.495,-2.615,0.69,0.9959,0.004085,243.8,2.387,0.03284
2.495,-2.615,0.7,0.9958,0.004172,238.7,2.378,0.0327
2.495,-2.615,0.71,0.9957,0.004261,233.7,2.369,0.03256
2.495,-2.615,0.72,0.9956,0.004353,228.7,2.359,0.03242
2.495,-2.615,0.73,0.9956,0.004447,223.9,2.35,0.03227
2.495,-2.615,0.74,0.9955,0.004544,219.1,2.341,0.03212
2.495,-2.615,0.75,0.9954,0.004643,214.4,2.331,0.03198
2.495,-2.615,0.76,0.9953,0.004745,209.7,2.322,0.03183
2.495,-2.615,0.77,0.9951,0.00485,205.2,2.312,0.03168
2.495,-2.615,0.78,0.995,0.004958,200.7,2.303,0.03153
2.495,-2.615,0.79,0.9949,0.005068,196.3,2.293,0.03138
2.495,-2.615,0.8,0.9948,0.005181,192.0,2.283,0.03122
2.495,-2.615,0.81,0.9947,0.005298,187.8,2.274,0.03107
2.495,-2.615,0.82,0.9946,0.005417,183.6,2.264,0.03092
2.495,-2.615,0.83,0.9945,0.005539,179.5,2.254,0.03076
2.495,-2.615,0.84,0.9943,0.005665,175.5,2.244,0.03061
2.495,-2.615,0.85,0.9942,0.005793,171.6,2.235,0.03045
2.495,-2.615,0.86,0.9941,0.005925,167.8,2.225,0.03029
2.495,-2.615,0.87,0.9939,0.00606,164.0,2.215,0.03013
2.495,-2.615,0.88,0.9938,0.006198,160.3,2.205,0.02998
2.495,-2.615,0.89,0.9937,0.00634,156.7,2.195,0.02982
2.495,-2.615,0.9,0.9935,0.006485,153.2,2.185,0.02966
2.495,-2.615,0.91,0.9934,0.006633,149.8,2.175,0.0295
2.495,-2.615,0.92,0.9932,0.006785,146.4,2.165,0.02934
2.495,-2.615,0.93,0.9931,0.006941,143.1,2.156,0.02918
2.495,-2.615,0.94,0.9929,0.0071,139.8,2.146,0.02901
2.495,-2.615,0.95,0.9927,0.007263,136.7,2.136,0.02885
2.495,-2.615,0.96,0.9926,0.00743,133.6,2.126,0.02869
2.495,-2.615,0.97,0.9924,0.0076,130.6,2.116,0.02853
2.495,-2.615,0.98,0.9922,0.007774,127.6,2.106,0.02836
2.495,-2.615,0.99,0.992,0.007952,124.8,2.096,0.0282
2.495,-2.615,1.0,0.9919,0.008134,121.9,2.086,0.02804
2.495,-2.615,1.01,0.9917,0.008319,119.2,2.076,0.02787
2.495,-2.615,1.02,0.9915,0.008509,116.5,2.066,0.02771
2.495,-2.615,1.03,0.9913,0.008703,113.9,2.057,0.02755
2.495,-2.615,1.04,0.9911,0.0089,111.4,2.047,0.02738
2.495,-2.615,1.05,0.9909,0.009102,108.9,2.037,0.02722
2.495,-2.615,1.06,0.9907,0.009308,106.4,2.027,0.02706
2.495,-2.615,1.07,0.9905,0.009518,104.1,2.017,0.02689
2.495,-2.615,1.08,0.9903,0.009733,101.7,2.008,0.02673
2.495,-2.615,1.09,0.99,0.009951,99.49,1.998,0.02657
2.495,-2.615,1.1,0.9898,0.01017,97.29,1.988,0.0264
2.495,-2.615,1.11,0.9896,0.0104,95.14,1.978,0.02624
2.495,-2.615,1.12,0.9894,0.01063,93.05,1.969,0.02608
2.495,-2.615,1.13,0.9891,0.01087,91.01,1.959,0.02591
2.495,-2.615,1.14,0.9889,0.01111,89.02,1.95,0.02575
2.495,-2.615,1.15,0.9886,0.01135,87.08,1.94,0.02559
2.495,-2.615,1.16,0.9884,0.0116,85.19,1.93,0.02543
2.495,-2.615,1.17,0.9881,0.01185,83.35,1.921,0.02526
2.495,-2.615,1.18,0.9879,0.01211,81.56,1.911,0.0251
2.495,-2.615,1.19,0.9876,0.01238,79.81,1.902,0.02494
2.495,-2.615,1.2,0.9874,0.01264,78.1,1.893,0.02478
2.495,-2.615,1.21,0.9871,0.01291,76.44,1.883,0.02462
2.495,-2.615,1.22,0.9868,0.01319,74.82,1.874,0.02446
2.495,-2.615,1.23,0.9865,0.01347,73.24,1.865,0.0243
2.495,-2.615,1.24,0.9862,0.01375,71.7,1.856,0.02414
2.495,-2.615,1.25,0.986,0.01404,70.21,1.846,0.02398
2.495,-2.615,1.26,0.9857,0.01434,68.75,1.837,0.02383
2.495,-2.615,1.27,0.9854,0.01464,67.32,1.828,0.02367
2.495,-2.615,1.28,0.9851,0.01494,65.94,1.819,0.02351
2.495,-2.615,1.29,0.9848,0.01525,64.59,1.81,0.02336
2.495,-2.615,1.3,0.9844,0.01556,63.27,1.801,0.0232
2.495,-2.615,1.31,0.9841,0.01588,61.99,1.792,0.02305
2.495,-2.615,1.32,0.9838,0.0162,60.74,1.783,0.02289
2.495,-2.615,1.33,0.9835,0.01652,59.52,1.775,0.02274
2.495,-2.615,1.34,0.9831,0.01685,58.33,1.766,0.02259
2.495,-2.615,1.35,0.9828,0.01719,57.18,1.757,0.02243
2.495,-2.615,1.36,0.9825,0.01753,56.05,1.749,0.02228
2.495,-2.615,1.37,0.9821,0.01787,54.95,1.74,0.02213
2.495,-2.615,1.38,0.9818,0.01822,53.88,1.731,0.02198
2.495,-2.615,1.39,0.9814,0.01857,52.84,1.723,0.02183
2.495,-2.615,1.4,0.9811,0.01893,51.82,1.715,0.02169
2.495,-2.615,1.41,0.9807,0.01929,50.83,1.706,0.02154
2.495,-2.615,1.42,0.9803,0.01966,49.87,1.698,0.02139
2.495,-2.615,1.43,0.98,0.02003,48.93,1.69,0.02124
2.495,-2.615,1.44,0.9796,0.0204,48.01,1.681,0.0211
2.495,-2.615,1.45,0.9792,0.02078,47.12,1.673,0.02096
2.495,-2.615,1.46,0.9788,0.02117,46.24,1.665,0.02081
2.495,-2.615,1.47,0.9784,0.02155,45.39,1.657,0.02067
2.495,-2.615,1.48,0.9781,0.02195,44.56,1.649,0.02053
2.495,-2.615,1.49,0.9777,0.02234,43.76,1.641,0.02039
2.495,-2.615,1.5,0.9773,0.02274,42.97,1.633,0.02025
2.495,-2.615,1.51,0.9769,0.02315,42.2,1.625,0.02011
2.495,-2.615,1.52,0.9764,0.02356,41.45,1.618,0.01997
2.495,-2.615,1.53,0.976,0.02397,40.72,1.61,0.01983
2.495,-2.615,1.54,0.9756,0.02439,40.01,1.602,0.01969
2.495,-2.615,1.55,0.9752,0.02481,39.31,1.595,0.01956
2.495,-2.615,1.56,0.9748,0.02523,38.63,1.587,0.01942
2.495,-2.615,1.57,0.9743,0.02566,37.97,1.579,0.01929
2.495,-2.615,1.58,0.9739,0.02609,37.33,1.572,0.01916
2.495,-2.615,1.59,0.9735,0.02653,36.7,1.565,0.01902
2.495,-2.615,1.6,0.973,0.02697,36.08,1.557,0.01889
2.495,-2.615,1.61,0.9726,0.02741,35.48,1.55,0.01876
2.495,-2.615,1.62,0.9721,0.02786,34.9,1.543,0.01863
2.495,-2.615,1.63,0.9717,0.02831,34.32,1.536,0.0185
2.495,-2.615,1.64,0.9712,0.02876,33.77,1.528,0.01837
2.495,-2.615,1.65,0.9708,0.02922,33.22,1.521,0.01825
2.495,-2.615,1.66,0.9703,0.02968,32.69,1.514,0.01812
2.495,-2.615,1.67,0.9699,0.03015,32.17,1.507,0.018
2.495,-2.615,1.68,0.9694,0.03062,31.66,1.501,0.01787
2.495,-2.615,1.69,0.9689,0.03109,31.17,1.494,0.01775
2.495,-2.615,1.7,0.9684,0.03156,30.68,1.487,0.01763
2.495,-2.615,1.71,0.968,0.03204,30.21,1.48,0.0175
2.495,-2.615,1.72,0.9675,0.03252,29.75,1.474,0.01738
2.495,-2.615,1.73,0.967,0.033,29.3,1.467,0.01726
2.495,-2.615,1.74,0.9665,0.03349,28.86,1.46,0.01715
2.495,-2.615,1.75,0.966,0.03398,28.43,1.454,0.01703
2.495,-2.615,1.76,0.9655,0.03447,28.01,1.447,0.01691
2.495,-2.615,1.77,0.965,0.03497,27.6,1.441,0.01679
2.495,-2.615,1.78,0.9645,0.03547,27.2,1.435,0.01668
2.495,-2.615,1.79,0.964,0.03597,26.8,1.428,0.01656
2.495,-2.615,1.8,0.9635,0.03647,26.42,1.422,0.01645
2.5,-2.62,0.3,0.9982,0.001757,568.1,2.754,0.03787
2.5,-2.62,0.31,0.9982,0.001777,561.7,2.75,0.03782
2.5,-2.62,0.32,0.9982,0.001798,555.2,2.744,0.03777
2.5,-2.62,0.33,0.9982,0.00182,548.5,2.739,0.03772
2.5,-2.62,0.34,0.9982,0.001842,541.8,2.734,0.03766
2.5,-2.62,0.35,0.9981,0.001866,534.9,2.728,0.0376
2.5,-2.62,0.36,0.9981,0.001891,527.9,2.723,0.03753
2.5,-2.62,0.37,0.9981,0.001916,520.8,2.717,0.03746
2.5,-2.62,0.38,0.9981,0.001943,513.6,2.711,0.03739
2.5,-2.62,0.39,0.998,0.001971,506.4,2.704,0.03731
2.5,-2.62,0.4,0.998,0.002,499.1,2.698,0.03723
2.5,-2.62,0.41,0.998,0.00203,491.7,2.692,0.03715
2.5,-2.62,0.42,0.9979,0.002061,484.3,2.685,0.03706
2.5,-2.62,0.43,0.9979,0.002093,476.8,2.678,0.03697
2.5,-2.62,0.44,0.9979,0.002126,469.4,2.672,0.03687
2.5,-2.62,0.45,0.9978,0.00216,461.9,2.665,0.03678
2.5,-2.62,0.46,0.9978,0.002196,454.3,2.657,0.03667
2.5,-2.62,0.47,0.9978,0.002233,446.8,2.65,0.03657
2.5,-2.62,0.48,0.9977,0.002271,439.3,2.643,0.03646
2.5,-2.62,0.49,0.9977,0.002311,431.8,2.635,0.03635
2.5,-2.62,0.5,0.9976,0.002351,424.3,2.628,0.03624
2.5,-2.62,0.51,0.9976,0.002394,416.8,2.62,0.03612
2.5,-2.62,0.52,0.9976,0.002437,409.3,2.612,0.03601
2.5,-2.62,0.53,0.9975,0.002482,401.9,2.604,0.03589
2.5,-2.62,0.54,0.9975,0.002528,394.5,2.596,0.03577
2.5,-2.62,0.55,0.9974,0.002576,387.2,2.588,0.03564
2.5,-2.62,0.56,0.9974,0.002625,379.9,2.58,0.03552
2.5,-2.62,0.57,0.9973,0.002676,372.7,2.571,0.03539
2.5,-2.62,0.58,0.9973,0.002729,365.5,2.563,0.03526
2.5,-2.62,0.59,0.9972,0.002783,358.3,2.554,0.03513
2.5,-2.62,0.6,0.9972,0.002839,351.3,2.546,0.035
2.5,-2.62,0.61,0.9971,0.002896,344.3,2.537,0.03486
2.5,-2.62,0.62,0.997,0.002955,337.4,2.528,0.03473
2.5,-2.62,0.63,0.997,0.003016,330.5,2.519,0.03459
2.5,-2.62,0.64,0.9969,0.003079,323.8,2.51,0.03445
2.5,-2.62,0.65,0.9969,0.003144,317.1,2.501,0.03432
2.5,-2.62,0.66,0.9968,0.003211,310.5,2.492,0.03418
2.5,-2.62,0.67,0.9967,0.003279,304.0,2.483,0.03403
2.5,-2.62,0.68,0.9967,0.00335,297.5,2.474,0.03389
2.5,-2.62,0.69,0.9966,0.003423,291.2,2.464,0.03375
2.5,-2.62,0.7,0.9965,0.003497,284.9,2.455,0.0336
2.5,-2.62,0.71,0.9964,0.003574,278.8,2.445,0.03345
2.5,-2.62,0.72,0.9963,0.003654,272.7,2.436,0.03331
2.5,-2.62,0.73,0.9963,0.003735,266.7,2.426,0.03316
2.5,-2.62,0.74,0.9962,0.003819,260.9,2.416,0.03301
2.5,-2.62,0.75,0.9961,0.003905,255.1,2.407,0.03286
2.5,-2.62,0.76,0.996,0.003993,249.4,2.397,0.03271
2.5,-2.62,0.77,0.9959,0.004084,243.8,2.387,0.03255
2.5,-2.62,0.78,0.9958,0.004178,238.4,2.377,0.0324
2.5,-2.62,0.79,0.9957,0.004274,233.0,2.367,0.03224
2.5,-2.62,0.8,0.9956,0.004372,227.7,2.357,0.03209
2.5,-2.62,0.81,0.9955,0.004473,222.5,2.347,0.03193
2.5,-2.62,0.82,0.9954,0.004577,217.5,2.337,0.03178
2.5,-2.62,0.83,0.9953,0.004684,212.5,2.327,0.03162
2.5,-2.62,0.84,0.9952,0.004794,207.6,2.317,0.03146
2.5,-2.62,0.85,0.9951,0.004906,202.8,2.307,0.0313
2.5,-2.62,0.86,0.995,0.005021,198.2,2.297,0.03114
2.5,-2.62,0.87,0.9949,0.00514,193.6,2.287,0.03098
2.5,-2.62,0.88,0.9947,0.005261,189.1,2.277,0.03082
2.5,-2.62,0.89,0.9946,0.005385,184.7,2.266,0.03066
2.5,-2.62,0.9,0.9945,0.005513,180.4,2.256,0.03049
2.5,-2.62,0.91,0.9944,0.005643,176.2,2.246,0.03033
2.5,-2.62,0.92,0.9942,0.005777,172.1,2.236,0.03017
2.5,-2.62,0.93,0.9941,0.005914,168.1,2.226,0.03
2.5,-2.62,0.94,0.9939,0.006055,164.2,2.215,0.02984
2.5,-2.62,0.95,0.9938,0.006199,160.3,2.205,0.02967
2.5,-2.62,0.96,0.9937,0.006346,156.6,2.195,0.02951
2.5,-2.62,0.97,0.9935,0.006497,152.9,2.184,0.02934
2.5,-2.62,0.98,0.9933,0.006651,149.4,2.174,0.02918
2.5,-2.62,0.99,0.9932,0.006809,145.9,2.164,0.02901
2.5,-2.62,1.0,0.993,0.00697,142.5,2.154,0.02884
2.5,-2.62,1.01,0.9929,0.007135,139.1,2.143,0.02868
2.5,-2.62,1.02,0.9927,0.007304,135.9,2.133,0.02851
2.5,-2.62,1.03,0.9925,0.007477,132.7,2.123,0.02834
2.5,-2.62,1.04,0.9923,0.007653,129.7,2.113,0.02818
2.5,-2.62,1.05,0.9922,0.007833,126.7,2.103,0.02801
2.5,-2.62,1.06,0.992,0.008018,123.7,2.092,0.02784
2.5,-2.62,1.07,0.9918,0.008206,120.9,2.082,0.02768
2.5,-2.62,1.08,0.9916,0.008398,118.1,2.072,0.02751
2.5,-2.62,1.09,0.9914,0.008594,115.4,2.062,0.02734
2.5,-2.62,1.1,0.9912,0.008794,112.7,2.052,0.02718
2.5,-2.62,1.11,0.991,0.008998,110.1,2.042,0.02701
2.5,-2.62,1.12,0.9908,0.009206,107.6,2.032,0.02684
2.5,-2.62,1.13,0.9906,0.009418,105.2,2.022,0.02668
2.5,-2.62,1.14,0.9904,0.009635,102.8,2.012,0.02651
2.5,-2.62,1.15,0.9901,0.009856,100.5,2.002,0.02634
2.5,-2.62,1.16,0.9899,0.01008,98.2,1.992,0.02618
2.5,-2.62,1.17,0.9897,0.01031,96.0,1.982,0.02601
2.5,-2.62,1.18,0.9895,0.01054,93.85,1.972,0.02585
2.5,-2.62,1.19,0.9892,0.01078,91.75,1.963,0.02568
2.5,-2.62,1.2,0.989,0.01102,89.72,1.953,0.02552
2.5,-2.62,1.21,0.9887,0.01127,87.73,1.943,0.02536
2.5,-2.62,1.22,0.9885,0.01152,85.8,1.933,0.02519
2.5,-2.62,1.23,0.9882,0.01178,83.92,1.924,0.02503
2.5,-2.62,1.24,0.988,0.01204,82.09,1.914,0.02487
2.5,-2.62,1.25,0.9877,0.0123,80.3,1.905,0.0247
2.5,-2.62,1.26,0.9874,0.01257,78.56,1.895,0.02454
2.5,-2.62,1.27,0.9872,0.01284,76.87,1.886,0.02438
2.5,-2.62,1.28,0.9869,0.01312,75.23,1.876,0.02422
2.5,-2.62,1.29,0.9866,0.0134,73.62,1.867,0.02406
2.5,-2.62,1.3,0.9863,0.01369,72.06,1.858,0.0239
2.5,-2.62,1.31,0.986,0.01398,70.54,1.848,0.02374
2.5,-2.62,1.32,0.9857,0.01427,69.06,1.839,0.02359
2.5,-2.62,1.33,0.9854,0.01457,67.62,1.83,0.02343
2.5,-2.62,1.34,0.9851,0.01488,66.21,1.821,0.02327
2.5,-2.62,1.35,0.9848,0.01519,64.85,1.812,0.02312
2.5,-2.62,1.36,0.9845,0.0155,63.52,1.803,0.02296
2.5,-2.62,1.37,0.9842,0.01582,62.22,1.794,0.02281
2.5,-2.62,1.38,0.9839,0.01614,60.96,1.785,0.02265
2.5,-2.62,1.39,0.9835,0.01647,59.73,1.776,0.0225
2.5,-2.62,1.4,0.9832,0.0168,58.53,1.767,0.02235
2.5,-2.62,1.41,0.9829,0.01713,57.36,1.759,0.0222
2.5,-2.62,1.42,0.9825,0.01747,56.23,1.75,0.02205
2.5,-2.62,1.43,0.9822,0.01782,55.12,1.741,0.0219
2.5,-2.62,1.44,0.9818,0.01817,54.04,1.733,0.02175
2.5,-2.62,1.45,0.9815,0.01852,52.99,1.724,0.0216
2.5,-2.62,1.46,0.9811,0.01888,51.97,1.716,0.02145
2.5,-2.62,1.47,0.9808,0.01924,50.98,1.707,0.0213
2.5,-2.62,1.48,0.9804,0.01961,50.0,1.699,0.02116
2.5,-2.62,1.49,0.98,0.01998,49.06,1.691,0.02101
2.5,-2.62,1.5,0.9796,0.02035,48.14,1.682,0.02087
2.5,-2.62,1.51,0.9793,0.02073,47.24,1.674,0.02073
2.5,-2.62,1.52,0.9789,0.02111,46.36,1.666,0.02058
2.5,-2.62,1.53,0.9785,0.0215,45.51,1.658,0.02044
2.5,-2.62,1.54,0.9781,0.02189,44.68,1.65,0.0203
2.5,-2.62,1.55,0.9777,0.02229,43.87,1.642,0.02016
2.5,-2.62,1.56,0.9773,0.02269,43.08,1.634,0.02002
2.5,-2.62,1.57,0.9769,0.02309,42.31,1.626,0.01989
2.5,-2.62,1.58,0.9765,0.0235,41.56,1.619,0.01975
2.5,-2.62,1.59,0.9761,0.02391,40.83,1.611,0.01961
2.5,-2.62,1.6,0.9757,0.02432,40.11,1.603,0.01948
2.5,-2.62,1.61,0.9753,0.02474,39.41,1.596,0.01934
2.5,-2.62,1.62,0.9748,0.02517,38.74,1.588,0.01921
2.5,-2.62,1.63,0.9744,0.02559,38.07,1.581,0.01908
2.5,-2.62,1.64,0.974,0.02602,37.43,1.573,0.01895
2.5,-2.62,1.65,0.9735,0.02646,36.8,1.566,0.01881
2.5,-2.62,1.66,0.9731,0.0269,36.18,1.558,0.01869
2.5,-2.62,1.67,0.9727,0.02734,35.58,1.551,0.01856
2.5,-2.62,1.68,0.9722,0.02778,35.0,1.544,0.01843
2.5,-2.62,1.69,0.9718,0.02823,34.42,1.537,0.0183
2.5,-2.62,1.7,0.9713,0.02868,33.87,1.53,0.01818
2.5,-2.62,1.71,0.9709,0.02914,33.32,1.523,0.01805
2.5,-2.62,1.72,0.9704,0.0296,32.79,1.516,0.01793
2.5,-2.62,1.73,0.9699,0.03006,32.27,1.509,0.0178
2.5,-2.62,1.74,0.9695,0.03052,31.76,1.502,0.01768
2.5,-2.62,1.75,0.969,0.03099,31.27,1.495,0.01756
2.5,-2.62,1.76,0.9685,0.03146,30.79,1.488,0.01744
2.5,-2.62,1.77,0.9681,0.03194,30.31,1.482,0.01732
2.5,-2.62,1.78,0.9676,0.03241,29.85,1.475,0.0172
2.5,-2.62,1.79,0.9671,0.03289,29.4,1.468,0.01708
2.5,-2.62,1.8,0.9666,0.03338,28.96,1.462,0.01696
2.505,-2.625,0.3,0.9985,0.001456,685.9,2.836,0.03936
2.505,-2.625,0.31,0.9985,0.001472,678.2,2.831,0.03927
2.505,-2.625,0.32,0.9985,0.00149,670.3,2.826,0.03917
2.505,-2.625,0.33,0.9985,0.001508,662.2,2.821,0.03908
2.505,-2.625,0.34,0.9985,0.001527,653.9,2.816,0.03898
2.505,-2.625,0.35,0.9985,0.001547,645.6,2.81,0.03889
2.505,-2.625,0.36,0.9984,0.001567,637.1,2.804,0.03879
2.505,-2.625,0.37,0.9984,0.001589,628.4,2.798,0.03869
2.505,-2.625,0.38,0.9984,0.001611,619.7,2.792,0.03859
2.505,-2.625,0.39,0.9984,0.001634,610.8,2.786,0.03849
2.505,-2.625,0.4,0.9983,0.001659,601.9,2.78,0.03839
2.505,-2.625,0.41,0.9983,0.001684,592.9,2.773,0.03828
2.505,-2.625,0.42,0.9983,0.00171,583.8,2.766,0.03818
2.505,-2.625,0.43,0.9983,0.001737,574.6,2.759,0.03807
2.505,-2.625,0.44,0.9982,0.001765,565.5,2.752,0.03796
2.505,-2.625,0.45,0.9982,0.001795,556.3,2.745,0.03785
2.505,-2.625,0.46,0.9982,0.001825,547.0,2.738,0.03773
2.505,-2.625,0.47,0.9981,0.001856,537.8,2.731,0.03762
2.505,-2.625,0.48,0.9981,0.001888,528.5,2.723,0.0375
2.505,-2.625,0.49,0.9981,0.001922,519.3,2.715,0.03738
2.505,-2.625,0.5,0.998,0.001957,510.1,2.708,0.03726
2.505,-2.625,0.51,0.998,0.001993,500.9,2.7,0.03714
2.505,-2.625,0.52,0.998,0.00203,491.7,2.692,0.03701
2.505,-2.625,0.53,0.9979,0.002068,482.6,2.684,0.03688
2.505,-2.625,0.54,0.9979,0.002108,473.5,2.675,0.03676
2.505,-2.625,0.55,0.9979,0.002148,464.5,2.667,0.03663
2.505,-2.625,0.56,0.9978,0.002191,455.5,2.658,0.03649
2.505,-2.625,0.57,0.9978,0.002234,446.6,2.65,0.03636
2.505,-2.625,0.58,0.9977,0.002279,437.8,2.641,0.03623
2.505,-2.625,0.59,0.9977,0.002326,429.0,2.632,0.03609
2.505,-2.625,0.6,0.9976,0.002373,420.3,2.624,0.03595
2.505,-2.625,0.61,0.9976,0.002423,411.8,2.615,0.03581
2.505,-2.625,0.62,0.9975,0.002474,403.3,2.606,0.03567
2.505,-2.625,0.63,0.9975,0.002526,394.9,2.596,0.03553
2.505,-2.625,0.64,0.9974,0.00258,386.6,2.587,0.03539
2.505,-2.625,0.65,0.9974,0.002636,378.4,2.578,0.03524
2.505,-2.625,0.66,0.9973,0.002693,370.3,2.569,0.0351
2.505,-2.625,0.67,0.9972,0.002752,362.3,2.559,0.03495
2.505,-2.625,0.68,0.9972,0.002813,354.4,2.55,0.0348
2.505,-2.625,0.69,0.9971,0.002876,346.7,2.54,0.03465
2.505,-2.625,0.7,0.9971,0.002941,339.0,2.53,0.0345
2.505,-2.625,0.71,0.997,0.003007,331.5,2.521,0.03435
2.505,-2.625,0.72,0.9969,0.003076,324.1,2.511,0.0342
2.505,-2.625,0.73,0.9969,0.003146,316.8,2.501,0.03405
2.505,-2.625,0.74,0.9968,0.003219,309.7,2.491,0.03389
2.505,-2.625,0.75,0.9967,0.003294,302.6,2.481,0.03374
2.505,-2.625,0.76,0.9966,0.00337,295.7,2.471,0.03358
2.505,-2.625,0.77,0.9966,0.003449,288.9,2.461,0.03342
2.505,-2.625,0.78,0.9965,0.003531,282.2,2.451,0.03327
2.505,-2.625,0.79,0.9964,0.003614,275.7,2.44,0.03311
2.505,-2.625,0.8,0.9963,0.0037,269.3,2.43,0.03295
2.505,-2.625,0.81,0.9962,0.003788,263.0,2.42,0.03279
2.505,-2.625,0.82,0.9961,0.003879,256.8,2.41,0.03263
2.505,-2.625,0.83,0.996,0.003972,250.8,2.399,0.03247
2.505,-2.625,0.84,0.9959,0.004068,244.8,2.389,0.03231
2.505,-2.625,0.85,0.9958,0.004166,239.0,2.378,0.03214
2.505,-2.625,0.86,0.9957,0.004267,233.4,2.368,0.03198
2.505,-2.625,0.87,0.9956,0.004371,227.8,2.358,0.03182
2.505,-2.625,0.88,0.9955,0.004477,222.4,2.347,0.03165
2.505,-2.625,0.89,0.9954,0.004586,217.0,2.337,0.03149
2.505,-2.625,0.9,0.9953,0.004698,211.8,2.326,0.03132
2.505,-2.625,0.91,0.9952,0.004813,206.8,2.315,0.03115
2.505,-2.625,0.92,0.9951,0.004931,201.8,2.305,0.03099
2.505,-2.625,0.93,0.9949,0.005052,196.9,2.294,0.03082
2.505,-2.625,0.94,0.9948,0.005176,192.2,2.284,0.03065
2.505,-2.625,0.95,0.9947,0.005303,187.6,2.273,0.03048
2.505,-2.625,0.96,0.9946,0.005433,183.0,2.263,0.03032
2.505,-2.625,0.97,0.9944,0.005567,178.6,2.252,0.03015
2.505,-2.625,0.98,0.9943,0.005703,174.3,2.241,0.02998
2.505,-2.625,0.99,0.9942,0.005843,170.1,2.231,0.02981
2.505,-2.625,1.0,0.994,0.005987,166.0,2.22,0.02964
2.505,-2.625,1.01,0.9939,0.006134,162.0,2.21,0.02947
2.505,-2.625,1.02,0.9937,0.006284,158.1,2.199,0.0293
2.505,-2.625,1.03,0.9936,0.006438,154.3,2.188,0.02913
2.505,-2.625,1.04,0.9934,0.006595,150.6,2.178,0.02896
2.505,-2.625,1.05,0.9932,0.006756,147.0,2.167,0.02879
2.505,-2.625,1.06,0.9931,0.00692,143.5,2.157,0.02862
2.505,-2.625,1.07,0.9929,0.007088,140.1,2.146,0.02845
2.505,-2.625,1.08,0.9927,0.00726,136.7,2.136,0.02828
2.505,-2.625,1.09,0.9926,0.007436,133.5,2.125,0.02811
2.505,-2.625,1.1,0.9924,0.007615,130.3,2.115,0.02794
2.505,-2.625,1.11,0.9922,0.007799,127.2,2.105,0.02777
2.505,-2.625,1.12,0.992,0.007986,124.2,2.094,0.0276
2.505,-2.625,1.13,0.9918,0.008177,121.3,2.084,0.02743
2.505,-2.625,1.14,0.9916,0.008372,118.4,2.074,0.02726
2.505,-2.625,1.15,0.9914,0.008571,115.7,2.063,0.02709
2.505,-2.625,1.16,0.9912,0.008774,113.0,2.053,0.02692
2.505,-2.625,1.17,0.991,0.008981,110.3,2.043,0.02675
2.505,-2.625,1.18,0.9908,0.009193,107.8,2.033,0.02658
2.505,-2.625,1.19,0.9906,0.009408,105.3,2.022,0.02642
2.505,-2.625,1.2,0.9904,0.009628,102.9,2.012,0.02625
2.505,-2.625,1.21,0.9901,0.009852,100.5,2.002,0.02608
2.505,-2.625,1.22,0.9899,0.01008,98.21,1.992,0.02591
2.505,-2.625,1.23,0.9897,0.01031,95.98,1.982,0.02575
2.505,-2.625,1.24,0.9895,0.01055,93.8,1.972,0.02558
2.505,-2.625,1.25,0.9892,0.01079,91.69,1.962,0.02542
2.505,-2.625,1.26,0.989,0.01103,89.63,1.952,0.02525
2.505,-2.625,1.27,0.9887,0.01128,87.63,1.943,0.02509
2.505,-2.625,1.28,0.9885,0.01154,85.68,1.933,0.02492
2.505,-2.625,1.29,0.9882,0.0118,83.78,1.923,0.02476
2.505,-2.625,1.3,0.9879,0.01206,81.94,1.913,0.0246
2.505,-2.625,1.31,0.9877,0.01232,80.14,1.904,0.02443
2.505,-2.625,1.32,0.9874,0.0126,78.39,1.894,0.02427
2.505,-2.625,1.33,0.9871,0.01287,76.69,1.885,0.02411
2.505,-2.625,1.34,0.9868,0.01315,75.04,1.875,0.02395
2.505,-2.625,1.35,0.9866,0.01344,73.43,1.866,0.02379
2.505,-2.625,1.36,0.9863,0.01372,71.86,1.857,0.02363
2.505,-2.625,1.37,0.986,0.01402,70.34,1.847,0.02347
2.505,-2.625,1.38,0.9857,0.01432,68.85,1.838,0.02332
2.505,-2.625,1.39,0.9854,0.01462,67.41,1.829,0.02316
2.505,-2.625,1.4,0.9851,0.01492,66.01,1.82,0.023
2.505,-2.625,1.41,0.9848,0.01523,64.64,1.81,0.02285
2.505,-2.625,1.42,0.9844,0.01555,63.31,1.801,0.02269
2.505,-2.625,1.43,0.9841,0.01587,62.01,1.792,0.02254
2.505,-2.625,1.44,0.9838,0.01619,60.75,1.784,0.02239
2.505,-2.625,1.45,0.9835,0.01652,59.52,1.775,0.02223
2.505,-2.625,1.46,0.9831,0.01686,58.33,1.766,0.02208
2.505,-2.625,1.47,0.9828,0.01719,57.17,1.757,0.02193
2.505,-2.625,1.48,0.9825,0.01753,56.03,1.748,0.02178
2.505,-2.625,1.49,0.9821,0.01788,54.93,1.74,0.02163
2.505,-2.625,1.5,0.9818,0.01823,53.86,1.731,0.02149
2.505,-2.625,1.51,0.9814,0.01858,52.81,1.723,0.02134
2.505,-2.625,1.52,0.9811,0.01894,51.79,1.714,0.02119
2.505,-2.625,1.53,0.9807,0.0193,50.8,1.706,0.02105
2.505,-2.625,1.54,0.9803,0.01967,49.83,1.698,0.0209
2.505,-2.625,1.55,0.98,0.02004,48.89,1.689,0.02076
2.505,-2.625,1.56,0.9796,0.02042,47.98,1.681,0.02062
2.505,-2.625,1.57,0.9792,0.0208,47.08,1.673,0.02048
2.505,-2.625,1.58,0.9788,0.02118,46.21,1.665,0.02034
2.505,-2.625,1.59,0.9784,0.02157,45.36,1.657,0.0202
2.505,-2.625,1.6,0.978,0.02196,44.54,1.649,0.02006
2.505,-2.625,1.61,0.9776,0.02236,43.73,1.641,0.01992
2.505,-2.625,1.62,0.9772,0.02275,42.95,1.633,0.01978
2.505,-2.625,1.63,0.9768,0.02316,42.18,1.625,0.01965
2.505,-2.625,1.64,0.9764,0.02356,41.44,1.617,0.01951
2.505,-2.625,1.65,0.976,0.02398,40.71,1.61,0.01938
2.505,-2.625,1.66,0.9756,0.02439,40.0,1.602,0.01924
2.505,-2.625,1.67,0.9752,0.02481,39.31,1.594,0.01911
2.505,-2.625,1.68,0.9748,0.02523,38.63,1.587,0.01898
2.505,-2.625,1.69,0.9743,0.02566,37.98,1.58,0.01885
2.505,-2.625,1.7,0.9739,0.02609,37.34,1.572,0.01872
2.505,-2.625,1.71,0.9735,0.02652,36.71,1.565,0.01859
2.505,-2.625,1.72,0.973,0.02695,36.1,1.557,0.01846
2.505,-2.625,1.73,0.9726,0.02739,35.5,1.55,0.01834
2.505,-2.625,1.74,0.9722,0.02784,34.92,1.543,0.01821
2.505,-2.625,1.75,0.9717,0.02828,34.35,1.536,0.01808
2.505,-2.625,1.76,0.9713,0.02873,33.8,1.529,0.01796
2.505,-2.625,1.77,0.9708,0.02919,33.26,1.522,0.01784
2.505,-2.625,1.78,0.9704,0.02964,32.73,1.515,0.01771
2.505,-2.625,1.79,0.9699,0.0301,32.22,1.508,0.01759
2.505,-2.625,1.8,0.9694,0.03057,31.72,1.501,0.01747
2.51,-2.63,0.3,0.9988,0.001198,833.5,2.921,0.04139
2.51,-2.63,0.31,0.9988,0.001213,823.4,2.916,0.04122
2.51,-2.63,0.32,0.9988,0.001228,813.1,2.91,0.04104
2.51,-2.63,0.33,0.9988,0.001244,802.7,2.905,0.04087
2.51,-2.63,0.34,0.9987,0.001261,792.1,2.899,0.04071
2.51,-2.63,0.35,0.9987,0.001278,781.4,2.893,0.04054
2.51,-2.63,0.36,0.9987,0.001296,770.5,2.887,0.04039
2.51,-2.63,0.37,0.9987,0.001315,759.6,2.881,0.04023
2.51,-2.63,0.38,0.9987,0.001334,748.5,2.874,0.04008
2.51,-2.63,0.39,0.9986,0.001354,737.4,2.868,0.03993
2.51,-2.63,0.4,0.9986,0.001375,726.1,2.861,0.03978
2.51,-2.63,0.41,0.9986,0.001397,714.9,2.854,0.03964
2.51,-2.63,0.42,0.9986,0.001419,703.5,2.847,0.03949
2.51,-2.63,0.43,0.9986,0.001443,692.1,2.84,0.03935
2.51,-2.63,0.44,0.9985,0.001467,680.7,2.833,0.03921
2.51,-2.63,0.45,0.9985,0.001492,669.3,2.826,0.03907
2.51,-2.63,0.46,0.9985,0.001518,657.8,2.818,0.03893
2.51,-2.63,0.47,0.9985,0.001545,646.3,2.81,0.03879
2.51,-2.63,0.48,0.9984,0.001573,634.9,2.803,0.03865
2.51,-2.63,0.49,0.9984,0.001601,623.5,2.795,0.03851
2.51,-2.63,0.5,0.9984,0.001631,612.1,2.787,0.03837
2.51,-2.63,0.51,0.9983,0.001662,600.7,2.779,0.03823
2.51,-2.63,0.52,0.9983,0.001694,589.4,2.77,0.03809
2.51,-2.63,0.53,0.9983,0.001727,578.2,2.762,0.03795
2.51,-2.63,0.54,0.9982,0.001761,567.0,2.754,0.0378
2.51,-2.63,0.55,0.9982,0.001796,555.9,2.745,0.03766
2.51,-2.63,0.56,0.9982,0.001832,544.8,2.736,0.03752
2.51,-2.63,0.57,0.9981,0.001869,533.9,2.727,0.03737
2.51,-2.63,0.58,0.9981,0.001908,523.1,2.719,0.03723
2.51,-2.63,0.59,0.9981,0.001948,512.3,2.71,0.03708
2.51,-2.63,0.6,0.998,0.001989,501.7,2.7,0.03693
2.51,-2.63,0.61,0.998,0.002032,491.2,2.691,0.03679
2.51,-2.63,0.62,0.9979,0.002076,480.8,2.682,0.03664
2.51,-2.63,0.63,0.9979,0.002121,470.5,2.673,0.03649
2.51,-2.63,0.64,0.9978,0.002168,460.3,2.663,0.03634
2.51,-2.63,0.65,0.9978,0.002216,450.3,2.654,0.03618
2.51,-2.63,0.66,0.9977,0.002265,440.4,2.644,0.03603
2.51,-2.63,0.67,0.9977,0.002316,430.7,2.634,0.03588
2.51,-2.63,0.68,0.9976,0.002369,421.1,2.624,0.03572
2.51,-2.63,0.69,0.9976,0.002423,411.6,2.615,0.03557
2.51,-2.63,0.7,0.9975,0.002479,402.3,2.605,0.03541
2.51,-2.63,0.71,0.9975,0.002537,393.1,2.595,0.03526
2.51,-2.63,0.72,0.9974,0.002597,384.1,2.584,0.0351
2.51,-2.63,0.73,0.9973,0.002658,375.3,2.574,0.03494
2.51,-2.63,0.74,0.9973,0.002721,366.6,2.564,0.03478
2.51,-2.63,0.75,0.9972,0.002786,358.0,2.554,0.03462
2.51,-2.63,0.76,0.9971,0.002852,349.6,2.544,0.03446
2.51,-2.63,0.77,0.9971,0.002921,341.3,2.533,0.0343
2.51,-2.63,0.78,0.997,0.002992,333.2,2.523,0.03414
2.51,-2.63,0.79,0.9969,0.003065,325.3,2.512,0.03397
2.51,-2.63,0.8,0.9969,0.003139,317.5,2.502,0.03381
2.51,-2.63,0.81,0.9968,0.003216,309.9,2.491,0.03364
2.51,-2.63,0.82,0.9967,0.003296,302.4,2.481,0.03348
2.51,-2.63,0.83,0.9966,0.003377,295.1,2.47,0.03331
2.51,-2.63,0.84,0.9965,0.003461,287.9,2.459,0.03315
2.51,-2.63,0.85,0.9965,0.003547,280.9,2.449,0.03298
2.51,-2.63,0.86,0.9964,0.003635,274.1,2.438,0.03281
2.51,-2.63,0.87,0.9963,0.003726,267.4,2.427,0.03265
2.51,-2.63,0.88,0.9962,0.00382,260.8,2.416,0.03248
2.51,-2.63,0.89,0.9961,0.003916,254.4,2.405,0.03231
2.51,-2.63,0.9,0.996,0.004014,248.1,2.395,0.03214
2.51,-2.63,0.91,0.9959,0.004115,242.0,2.384,0.03197
2.51,-2.63,0.92,0.9958,0.004219,236.0,2.373,0.0318
2.51,-2.63,0.93,0.9957,0.004326,230.2,2.362,0.03163
2.51,-2.63,0.94,0.9956,0.004435,224.5,2.351,0.03146
2.51,-2.63,0.95,0.9955,0.004548,218.9,2.34,0.03129
2.51,-2.63,0.96,0.9953,0.004663,213.5,2.329,0.03111
2.51,-2.63,0.97,0.9952,0.004781,208.2,2.318,0.03094
2.51,-2.63,0.98,0.9951,0.004902,203.0,2.307,0.03077
2.51,-2.63,0.99,0.995,0.005026,198.0,2.297,0.0306
2.51,-2.63,1.0,0.9948,0.005154,193.0,2.286,0.03042
2.51,-2.63,1.01,0.9947,0.005284,188.3,2.275,0.03025
2.51,-2.63,1.02,0.9946,0.005418,183.6,2.264,0.03008
2.51,-2.63,1.03,0.9944,0.005555,179.0,2.253,0.0299
2.51,-2.63,1.04,0.9943,0.005695,174.6,2.242,0.02973
2.51,-2.63,1.05,0.9942,0.005838,170.3,2.231,0.02956
2.51,-2.63,1.06,0.994,0.005985,166.1,2.22,0.02938
2.51,-2.63,1.07,0.9939,0.006135,162.0,2.209,0.02921
2.51,-2.63,1.08,0.9937,0.006289,158.0,2.199,0.02904
2.51,-2.63,1.09,0.9936,0.006447,154.1,2.188,0.02886
2.51,-2.63,1.1,0.9934,0.006608,150.3,2.177,0.02869
2.51,-2.63,1.11,0.9932,0.006772,146.7,2.166,0.02852
2.51,-2.63,1.12,0.9931,0.00694,143.1,2.156,0.02834
2.51,-2.63,1.13,0.9929,0.007112,139.6,2.145,0.02817
2.51,-2.63,1.14,0.9927,0.007288,136.2,2.134,0.028
2.51,-2.63,1.15,0.9925,0.007468,132.9,2.124,0.02782
2.51,-2.63,1.16,0.9923,0.007651,129.7,2.113,0.02765
2.51,-2.63,1.17,0.9922,0.007838,126.6,2.102,0.02748
2.51,-2.63,1.18,0.992,0.008029,123.5,2.092,0.02731
2.51,-2.63,1.19,0.9918,0.008224,120.6,2.081,0.02714
2.51,-2.63,1.2,0.9916,0.008423,117.7,2.071,0.02697
2.51,-2.63,1.21,0.9914,0.008626,114.9,2.06,0.02679
2.51,-2.63,1.22,0.9912,0.008833,112.2,2.05,0.02662
2.51,-2.63,1.23,0.991,0.009044,109.6,2.04,0.02645
2.51,-2.63,1.24,0.9907,0.009259,107.0,2.029,0.02628
2.51,-2.63,1.25,0.9905,0.009478,104.5,2.019,0.02612
2.51,-2.63,1.26,0.9903,0.009702,102.1,2.009,0.02595
2.51,-2.63,1.27,0.9901,0.009929,99.71,1.999,0.02578
2.51,-2.63,1.28,0.9898,0.01016,97.42,1.989,0.02561
2.51,-2.63,1.29,0.9896,0.0104,95.18,1.979,0.02544
2.51,-2.63,1.3,0.9894,0.01064,93.01,1.969,0.02528
2.51,-2.63,1.31,0.9891,0.01088,90.9,1.959,0.02511
2.51,-2.63,1.32,0.9889,0.01113,88.85,1.949,0.02495
2.51,-2.63,1.33,0.9886,0.01138,86.85,1.939,0.02478
2.51,-2.63,1.34,0.9884,0.01164,84.91,1.929,0.02462
2.51,-2.63,1.35,0.9881,0.0119,83.02,1.919,0.02445
2.51,-2.63,1.36,0.9878,0.01217,81.18,1.909,0.02429
2.51,-2.63,1.37,0.9876,0.01244,79.4,1.9,0.02413
2.51,-2.63,1.38,0.9873,0.01271,77.66,1.89,0.02397
2.51,-2.63,1.39,0.987,0.01299,75.97,1.881,0.02381
2.51,-2.63,1.4,0.9867,0.01328,74.33,1.871,0.02365
2.51,-2.63,1.41,0.9864,0.01356,72.73,1.862,0.02349
2.51,-2.63,1.42,0.9861,0.01385,71.18,1.852,0.02333
2.51,-2.63,1.43,0.9858,0.01415,69.67,1.843,0.02317
2.51,-2.63,1.44,0.9855,0.01445,68.2,1.834,0.02302
2.51,-2.63,1.45,0.9852,0.01476,66.77,1.825,0.02286
2.51,-2.63,1.46,0.9849,0.01507,65.38,1.815,0.02271
2.51,-2.63,1.47,0.9846,0.01538,64.02,1.806,0.02255
2.51,-2.63,1.48,0.9843,0.0157,62.7,1.797,0.0224
2.51,-2.63,1.49,0.984,0.01602,61.42,1.788,0.02225
2.51,-2.63,1.5,0.9837,0.01635,60.18,1.779,0.0221
2.51,-2.63,1.51,0.9833,0.01668,58.96,1.771,0.02194
2.51,-2.63,1.52,0.983,0.01701,57.78,1.762,0.02179
2.51,-2.63,1.53,0.9826,0.01735,56.63,1.753,0.02165
2.51,-2.63,1.54,0.9823,0.01769,55.51,1.744,0.0215
2.51,-2.63,1.55,0.982,0.01804,54.42,1.736,0.02135
2.51,-2.63,1.56,0.9816,0.01839,53.36,1.727,0.0212
2.51,-2.63,1.57,0.9812,0.01875,52.33,1.719,0.02106
2.51,-2.63,1.58,0.9809,0.01911,51.33,1.71,0.02091
2.51,-2.63,1.59,0.9805,0.01948,50.35,1.702,0.02077
2.51,-2.63,1.6,0.9802,0.01984,49.39,1.694,0.02063
2.51,-2.63,1.61,0.9798,0.02022,48.47,1.685,0.02049
2.51,-2.63,1.62,0.9794,0.02059,47.56,1.677,0.02035
2.51,-2.63,1.63,0.979,0.02097,46.68,1.669,0.02021
2.51,-2.63,1.64,0.9786,0.02136,45.82,1.661,0.02007
2.51,-2.63,1.65,0.9783,0.02175,44.99,1.653,0.01993
2.51,-2.63,1.66,0.9779,0.02214,44.17,1.645,0.01979
2.51,-2.63,1.67,0.9775,0.02253,43.38,1.637,0.01966
2.51,-2.63,1.68,0.9771,0.02293,42.6,1.629,0.01952
2.51,-2.63,1.69,0.9767,0.02334,41.85,1.622,0.01939
2.51,-2.63,1.7,0.9763,0.02374,41.12,1.614,0.01926
2.51,-2.63,1.71,0.9758,0.02416,40.4,1.606,0.01912
2.51,-2.63,1.72,0.9754,0.02457,39.7,1.599,0.01899
2.51,-2.63,1.73,0.975,0.02499,39.02,1.591,0.01886
2.51,-2.63,1.74,0.9746,0.02541,38.35,1.584,0.01873
2.51,-2.63,1.75,0.9742,0.02584,37.71,1.576,0.0186
2.51,-2.63,1.76,0.9737,0.02626,37.08,1.569,0.01848
2.51,-2.63,1.77,0.9733,0.0267,36.46,1.562,0.01835
2.51,-2.63,1.78,0.9729,0.02713,35.86,1.555,0.01822
2.51,-2.63,1.79,0.9724,0.02757,35.27,1.547,0.0181
2.51,-2.63,1.8,0.972,0.02801,34.7,1.54,0.01798
2.515,-2.635,0.3,0.999,0.0009753,1024.0,3.01,0.04333
2.515,-2.635,0.31,0.999,0.0009892,1010.0,3.004,0.0431
2.515,-2.635,0.32,0.999,0.001004,995.5,2.998,0.04288
2.515,-2.635,0.33,0.999,0.001018,981.0,2.992,0.04266
2.515,-2.635,0.34,0.999,0.001034,966.5,2.985,0.04245
2.515,-2.635,0.35,0.999,0.001049,952.0,2.979,0.04225
2.515,-2.635,0.36,0.9989,0.001066,937.4,2.972,0.04204
2.515,-2.635,0.37,0.9989,0.001082,922.9,2.965,0.04185
2.515,-2.635,0.38,0.9989,0.0011,908.2,2.958,0.04165
2.515,-2.635,0.39,0.9989,0.001118,893.6,2.951,0.04146
2.515,-2.635,0.4,0.9989,0.001136,879.0,2.944,0.04127
2.515,-2.635,0.41,0.9988,0.001156,864.4,2.937,0.04109
2.515,-2.635,0.42,0.9988,0.001175,849.8,2.929,0.04091
2.515,-2.635,0.43,0.9988,0.001196,835.2,2.922,0.04073
2.515,-2.635,0.44,0.9988,0.001217,820.6,2.914,0.04056
2.515,-2.635,0.45,0.9988,0.001239,806.1,2.906,0.04039
2.515,-2.635,0.46,0.9987,0.001262,791.6,2.899,0.04022
2.515,-2.635,0.47,0.9987,0.001285,777.2,2.891,0.04005
2.515,-2.635,0.48,0.9987,0.001309,762.8,2.882,0.03989
2.515,-2.635,0.49,0.9987,0.001334,748.5,2.874,0.03972
2.515,-2.635,0.5,0.9986,0.00136,734.2,2.866,0.03956
2.515,-2.635,0.51,0.9986,0.001387,720.1,2.857,0.0394
2.515,-2.635,0.52,0.9986,0.001414,706.0,2.849,0.03923
2.515,-2.635,0.53,0.9986,0.001443,692.1,2.84,0.03907
2.515,-2.635,0.54,0.9985,0.001472,678.2,2.831,0.03891
2.515,-2.635,0.55,0.9985,0.001503,664.5,2.822,0.03875
2.515,-2.635,0.56,0.9985,0.001534,650.8,2.813,0.03859
2.515,-2.635,0.57,0.9984,0.001567,637.4,2.804,0.03843
2.515,-2.635,0.58,0.9984,0.0016,624.0,2.795,0.03828
2.515,-2.635,0.59,0.9984,0.001635,610.8,2.786,0.03812
2.515,-2.635,0.6,0.9983,0.00167,597.7,2.776,0.03796
2.515,-2.635,0.61,0.9983,0.001707,584.8,2.767,0.0378
2.515,-2.635,0.62,0.9983,0.001745,572.1,2.757,0.03764
2.515,-2.635,0.63,0.9982,0.001784,559.5,2.748,0.03748
2.515,-2.635,0.64,0.9982,0.001825,547.1,2.738,0.03731
2.515,-2.635,0.65,0.9981,0.001866,534.8,2.728,0.03715
2.515,-2.635,0.66,0.9981,0.001909,522.7,2.718,0.03699
2.515,-2.635,0.67,0.998,0.001954,510.8,2.708,0.03683
2.515,-2.635,0.68,0.998,0.001999,499.1,2.698,0.03667
2.515,-2.635,0.69,0.998,0.002047,487.6,2.688,0.0365
2.515,-2.635,0.7,0.9979,0.002095,476.3,2.678,0.03634
2.515,-2.635,0.71,0.9979,0.002145,465.1,2.668,0.03617
2.515,-2.635,0.72,0.9978,0.002197,454.2,2.657,0.03601
2.515,-2.635,0.73,0.9977,0.00225,443.4,2.647,0.03584
2.515,-2.635,0.74,0.9977,0.002305,432.8,2.636,0.03568
2.515,-2.635,0.75,0.9976,0.002362,422.5,2.626,0.03551
2.515,-2.635,0.76,0.9976,0.00242,412.3,2.615,0.03534
2.515,-2.635,0.77,0.9975,0.00248,402.3,2.605,0.03518
2.515,-2.635,0.78,0.9975,0.002541,392.5,2.594,0.03501
2.515,-2.635,0.79,0.9974,0.002605,382.9,2.583,0.03484
2.515,-2.635,0.8,0.9973,0.00267,373.5,2.572,0.03467
2.515,-2.635,0.81,0.9973,0.002738,364.3,2.561,0.0345
2.515,-2.635,0.82,0.9972,0.002807,355.3,2.551,0.03433
2.515,-2.635,0.83,0.9971,0.002878,346.4,2.54,0.03416
2.515,-2.635,0.84,0.997,0.002952,337.8,2.529,0.03399
2.515,-2.635,0.85,0.997,0.003027,329.3,2.518,0.03382
2.515,-2.635,0.86,0.9969,0.003105,321.1,2.507,0.03365
2.515,-2.635,0.87,0.9968,0.003185,313.0,2.496,0.03347
2.515,-2.635,0.88,0.9967,0.003267,305.1,2.484,0.0333
2.515,-2.635,0.89,0.9966,0.003351,297.4,2.473,0.03313
2.515,-2.635,0.9,0.9966,0.003438,289.9,2.462,0.03295
2.515,-2.635,0.91,0.9965,0.003527,282.5,2.451,0.03278
2.515,-2.635,0.92,0.9964,0.003619,275.3,2.44,0.03261
2.515,-2.635,0.93,0.9963,0.003713,268.3,2.429,0.03243
2.515,-2.635,0.94,0.9962,0.00381,261.5,2.417,0.03226
2.515,-2.635,0.95,0.9961,0.003909,254.8,2.406,0.03208
2.515,-2.635,0.96,0.996,0.004011,248.3,2.395,0.03191
2.515,-2.635,0.97,0.9959,0.004115,242.0,2.384,0.03173
2.515,-2.635,0.98,0.9958,0.004223,235.8,2.373,0.03155
2.515,-2.635,0.99,0.9957,0.004333,229.8,2.361,0.03138
2.515,-2.635,1.0,0.9956,0.004446,223.9,2.35,0.0312
2.515,-2.635,1.01,0.9954,0.004562,218.2,2.339,0.03102
2.515,-2.635,1.02,0.9953,0.004681,212.6,2.328,0.03085
2.515,-2.635,1.03,0.9952,0.004803,207.2,2.316,0.03067
2.515,-2.635,1.04,0.9951,0.004928,201.9,2.305,0.03049
2.515,-2.635,1.05,0.9949,0.005056,196.8,2.294,0.03032
2.515,-2.635,1.06,0.9948,0.005187,191.8,2.283,0.03014
2.515,-2.635,1.07,0.9947,0.005321,186.9,2.272,0.02996
2.515,-2.635,1.08,0.9945,0.005459,182.2,2.261,0.02979
2.515,-2.635,1.09,0.9944,0.0056,177.6,2.249,0.02961
2.515,-2.635,1.1,0.9943,0.005744,173.1,2.238,0.02943
2.515,-2.635,1.11,0.9941,0.005892,168.7,2.227,0.02926
2.515,-2.635,1.12,0.994,0.006043,164.5,2.216,0.02908
2.515,-2.635,1.13,0.9938,0.006198,160.3,2.205,0.0289
2.515,-2.635,1.14,0.9936,0.006356,156.3,2.194,0.02873
2.515,-2.635,1.15,0.9935,0.006518,152.4,2.183,0.02855
2.515,-2.635,1.16,0.9933,0.006683,148.6,2.172,0.02837
2.515,-2.635,1.17,0.9931,0.006852,144.9,2.161,0.0282
2.515,-2.635,1.18,0.993,0.007025,141.4,2.15,0.02802
2.515,-2.635,1.19,0.9928,0.007201,137.9,2.139,0.02785
2.515,-2.635,1.2,0.9926,0.007381,134.5,2.129,0.02767
2.515,-2.635,1.21,0.9924,0.007565,131.2,2.118,0.0275
2.515,-2.635,1.22,0.9922,0.007753,128.0,2.107,0.02733
2.515,-2.635,1.23,0.9921,0.007945,124.9,2.096,0.02715
2.515,-2.635,1.24,0.9919,0.00814,121.8,2.086,0.02698
2.515,-2.635,1.25,0.9917,0.00834,118.9,2.075,0.02681
2.515,-2.635,1.26,0.9915,0.008543,116.1,2.065,0.02663
2.515,-2.635,1.27,0.9912,0.008751,113.3,2.054,0.02646
2.515,-2.635,1.28,0.991,0.008962,110.6,2.044,0.02629
2.515,-2.635,1.29,0.9908,0.009178,108.0,2.033,0.02612
2.515,-2.635,1.3,0.9906,0.009398,105.4,2.023,0.02595
2.515,-2.635,1.31,0.9904,0.009621,102.9,2.013,0.02578
2.515,-2.635,1.32,0.9902,0.009849,100.5,2.002,0.02561
2.515,-2.635,1.33,0.9899,0.01008,98.19,1.992,0.02544
2.515,-2.635,1.34,0.9897,0.01032,95.92,1.982,0.02528
2.515,-2.635,1.35,0.9894,0.01056,93.72,1.972,0.02511
2.515,-2.635,1.36,0.9892,0.0108,91.57,1.962,0.02494
2.515,-2.635,1.37,0.9889,0.01105,89.49,1.952,0.02478
2.515,-2.635,1.38,0.9887,0.0113,87.46,1.942,0.02461
2.515,-2.635,1.39,0.9884,0.01156,85.49,1.932,0.02445
2.515,-2.635,1.4,0.9882,0.01182,83.58,1.922,0.02429
2.515,-2.635,1.41,0.9879,0.01209,81.72,1.912,0.02412
2.515,-2.635,1.42,0.9876,0.01236,79.91,1.903,0.02396
2.515,-2.635,1.43,0.9874,0.01263,78.16,1.893,0.0238
2.515,-2.635,1.44,0.9871,0.01291,76.45,1.883,0.02364
2.515,-2.635,1.45,0.9868,0.01319,74.79,1.874,0.02348
2.515,-2.635,1.46,0.9865,0.01348,73.17,1.864,0.02332
2.515,-2.635,1.47,0.9862,0.01377,71.6,1.855,0.02316
2.515,-2.635,1.48,0.9859,0.01407,70.08,1.846,0.02301
2.515,-2.635,1.49,0.9856,0.01437,68.59,1.836,0.02285
2.515,-2.635,1.5,0.9853,0.01467,67.15,1.827,0.0227
2.515,-2.635,1.51,0.985,0.01498,65.75,1.818,0.02254
2.515,-2.635,1.52,0.9847,0.01529,64.38,1.809,0.02239
2.515,-2.635,1.53,0.9844,0.01561,63.05,1.8,0.02224
2.515,-2.635,1.54,0.9841,0.01593,61.76,1.791,0.02209
2.515,-2.635,1.55,0.9837,0.01626,60.51,1.782,0.02193
2.515,-2.635,1.56,0.9834,0.01659,59.28,1.773,0.02178
2.515,-2.635,1.57,0.9831,0.01692,58.1,1.764,0.02164
2.515,-2.635,1.58,0.9827,0.01726,56.94,1.755,0.02149
2.515,-2.635,1.59,0.9824,0.0176,55.81,1.747,0.02134
2.515,-2.635,1.6,0.9821,0.01795,54.72,1.738,0.02119
2.515,-2.635,1.61,0.9817,0.0183,53.65,1.73,0.02105
2.515,-2.635,1.62,0.9813,0.01865,52.61,1.721,0.02091
2.515,-2.635,1.63,0.981,0.01901,51.6,1.713,0.02076
2.515,-2.635,1.64,0.9806,0.01937,50.62,1.704,0.02062
2.515,-2.635,1.65,0.9803,0.01974,49.66,1.696,0.02048
2.515,-2.635,1.66,0.9799,0.02011,48.73,1.688,0.02034
2.515,-2.635,1.67,0.9795,0.02048,47.82,1.68,0.0202
2.515,-2.635,1.68,0.9791,0.02086,46.93,1.671,0.02006
2.515,-2.635,1.69,0.9788,0.02125,46.07,1.663,0.01992
2.515,-2.635,1.7,0.9784,0.02163,45.23,1.655,0.01979
2.515,-2.635,1.71,0.978,0.02202,44.41,1.647,0.01965
2.515,-2.635,1.72,0.9776,0.02241,43.61,1.64,0.01952
2.515,-2.635,1.73,0.9772,0.02281,42.84,1.632,0.01938
2.515,-2.635,1.74,0.9768,0.02321,42.08,1.624,0.01925
2.515,-2.635,1.75,0.9764,0.02362,41.34,1.616,0.01912
2.515,-2.635,1.76,0.976,0.02402,40.62,1.609,0.01899
2.515,-2.635,1.77,0.9756,0.02444,39.92,1.601,0.01886
2.515,-2.635,1.78,0.9751,0.02485,39.24,1.594,0.01873
2.515,-2.635,1.79,0.9747,0.02527,38.57,1.586,0.0186
2.515,-2.635,1.8,0.9743,0.02569,37.92,1.579,0.01847
2.52,-2.64,0.3,0.9992,0.0007903,1264.0,3.102,0.04422
2.52,-2.64,0.31,0.9992,0.000803,1244.0,3.095,0.04408
2.52,-2.64,0.32,0.9992,0.000816,1224.0,3.088,0.04393
2.52,-2.64,0.33,0.9992,0.0008294,1205.0,3.081,0.04378
2.52,-2.64,0.34,0.9992,0.0008433,1185.0,3.074,0.04362
2.52,-2.64,0.35,0.9991,0.0008576,1165.0,3.066,0.04345
2.52,-2.64,0.36,0.9991,0.0008723,1145.0,3.059,0.04328
2.52,-2.64,0.37,0.9991,0.0008875,1126.0,3.051,0.0431
2.52,-2.64,0.38,0.9991,0.0009031,1106.0,3.044,0.04293
2.52,-2.64,0.39,0.9991,0.0009192,1087.0,3.036,0.04275
2.52,-2.64,0.4,0.9991,0.0009358,1068.0,3.028,0.04256
2.52,-2.64,0.41,0.999,0.0009529,1048.0,3.021,0.04238
2.52,-2.64,0.42,0.999,0.0009705,1029.0,3.013,0.0422
2.52,-2.64,0.43,0.999,0.0009887,1010.0,3.004,0.04202
2.52,-2.64,0.44,0.999,0.001008,991.5,2.996,0.04183
2.52,-2.64,0.45,0.999,0.001027,972.8,2.988,0.04165
2.52,-2.64,0.46,0.999,0.001047,954.3,2.98,0.04147
2.52,-2.64,0.47,0.9989,0.001067,935.8,2.971,0.04129
2.52,-2.64,0.48,0.9989,0.001089,917.5,2.963,0.04111
2.52,-2.64,0.49,0.9989,0.001111,899.4,2.954,0.04093
2.52,-2.64,0.5,0.9989,0.001133,881.4,2.945,0.04075
2.52,-2.64,0.51,0.9988,0.001157,863.6,2.936,0.04057
2.52,-2.64,0.52,0.9988,0.001181,845.9,2.927,0.0404
2.52,-2.64,0.53,0.9988,0.001206,828.4,2.918,0.04022
2.52,-2.64,0.54,0.9988,0.001231,811.1,2.909,0.04004
2.52,-2.64,0.55,0.9987,0.001258,794.0,2.9,0.03987
2.52,-2.64,0.56,0.9987,0.001285,777.1,2.89,0.0397
2.52,-2.64,0.57,0.9987,0.001313,760.4,2.881,0.03952
2.52,-2.64,0.58,0.9987,0.001343,743.8,2.871,0.03935
2.52,-2.64,0.59,0.9986,0.001373,727.5,2.862,0.03918
2.52,-2.64,0.6,0.9986,0.001404,711.4,2.852,0.039
2.52,-2.64,0.61,0.9986,0.001436,695.5,2.842,0.03883
2.52,-2.64,0.62,0.9985,0.001469,679.8,2.832,0.03866
2.52,-2.64,0.63,0.9985,0.001503,664.4,2.822,0.03849
2.52,-2.64,0.64,0.9985,0.001538,649.2,2.812,0.03831
2.52,-2.64,0.65,0.9984,0.001574,634.2,2.802,0.03814
2.52,-2.64,0.66,0.9984,0.001612,619.4,2.792,0.03797
2.52,-2.64,0.67,0.9983,0.00165,604.9,2.782,0.0378
2.52,-2.64,0.68,0.9983,0.00169,590.6,2.771,0.03763
2.52,-2.64,0.69,0.9983,0.001731,576.6,2.761,0.03745
2.52,-2.64,0.7,0.9982,0.001774,562.8,2.75,0.03728
2.52,-2.64,0.71,0.9982,0.001817,549.2,2.74,0.03711
2.52,-2.64,0.72,0.9981,0.001862,535.9,2.729,0.03693
2.52,-2.64,0.73,0.9981,0.001909,522.9,2.718,0.03676
2.52,-2.64,0.74,0.998,0.001957,510.0,2.708,0.03659
2.52,-2.64,0.75,0.998,0.002006,497.5,2.697,0.03641
2.52,-2.64,0.76,0.9979,0.002057,485.2,2.686,0.03624
2.52,-2.64,0.77,0.9979,0.002109,473.1,2.675,0.03606
2.52,-2.64,0.78,0.9978,0.002163,461.3,2.664,0.03589
2.52,-2.64,0.79,0.9978,0.002219,449.7,2.653,0.03571
2.52,-2.64,0.8,0.9977,0.002276,438.3,2.642,0.03554
2.52,-2.64,0.81,0.9977,0.002335,427.2,2.631,0.03536
2.52,-2.64,0.82,0.9976,0.002396,416.4,2.619,0.03519
2.52,-2.64,0.83,0.9975,0.002459,405.7,2.608,0.03501
2.52,-2.64,0.84,0.9975,0.002523,395.4,2.597,0.03483
2.52,-2.64,0.85,0.9974,0.002589,385.2,2.586,0.03466
2.52,-2.64,0.86,0.9973,0.002658,375.3,2.574,0.03448
2.52,-2.64,0.87,0.9973,0.002728,365.6,2.563,0.0343
2.52,-2.64,0.88,0.9972,0.0028,356.1,2.552,0.03412
2.52,-2.64,0.89,0.9971,0.002874,346.9,2.54,0.03395
2.52,-2.64,0.9,0.997,0.002951,337.9,2.529,0.03377
2.52,-2.64,0.91,0.997,0.00303,329.1,2.517,0.03359
2.52,-2.64,0.92,0.9969,0.00311,320.5,2.506,0.03341
2.52,-2.64,0.93,0.9968,0.003194,312.1,2.494,0.03323
2.52,-2.64,0.94,0.9967,0.003279,304.0,2.483,0.03305
2.52,-2.64,0.95,0.9966,0.003367,296.0,2.471,0.03287
2.52,-2.64,0.96,0.9965,0.003457,288.3,2.46,0.03269
2.52,-2.64,0.97,0.9965,0.00355,280.7,2.448,0.03251
2.52,-2.64,0.98,0.9964,0.003645,273.3,2.437,0.03233
2.52,-2.64,0.99,0.9963,0.003743,266.2,2.425,0.03215
2.52,-2.64,1.0,0.9962,0.003844,259.2,2.414,0.03197
2.52,-2.64,1.01,0.9961,0.003947,252.4,2.402,0.03179
2.52,-2.64,1.02,0.9959,0.004053,245.8,2.391,0.03161
2.52,-2.64,1.03,0.9958,0.004161,239.3,2.379,0.03143
2.52,-2.64,1.04,0.9957,0.004273,233.0,2.367,0.03125
2.52,-2.64,1.05,0.9956,0.004387,226.9,2.356,0.03107
2.52,-2.64,1.06,0.9955,0.004504,221.0,2.344,0.03089
2.52,-2.64,1.07,0.9954,0.004624,215.2,2.333,0.03071
2.52,-2.64,1.08,0.9953,0.004748,209.6,2.321,0.03053
2.52,-2.64,1.09,0.9951,0.004874,204.2,2.31,0.03035
2.52,-2.64,1.1,0.995,0.005003,198.9,2.299,0.03017
2.52,-2.64,1.11,0.9949,0.005136,193.7,2.287,0.02999
2.52,-2.64,1.12,0.9947,0.005272,188.7,2.276,0.02981
2.52,-2.64,1.13,0.9946,0.005411,183.8,2.264,0.02963
2.52,-2.64,1.14,0.9944,0.005553,179.1,2.253,0.02945
2.52,-2.64,1.15,0.9943,0.005699,174.5,2.242,0.02927
2.52,-2.64,1.16,0.9942,0.005848,170.0,2.23,0.02909
2.52,-2.64,1.17,0.994,0.006001,165.6,2.219,0.02891
2.52,-2.64,1.18,0.9938,0.006157,161.4,2.208,0.02873
2.52,-2.64,1.19,0.9937,0.006316,157.3,2.197,0.02855
2.52,-2.64,1.2,0.9935,0.006479,153.3,2.186,0.02837
2.52,-2.64,1.21,0.9934,0.006646,149.5,2.175,0.02819
2.52,-2.64,1.22,0.9932,0.006816,145.7,2.163,0.02802
2.52,-2.64,1.23,0.993,0.00699,142.1,2.152,0.02784
2.52,-2.64,1.24,0.9928,0.007168,138.5,2.141,0.02766
2.52,-2.64,1.25,0.9927,0.00735,135.1,2.131,0.02749
2.52,-2.64,1.26,0.9925,0.007535,131.7,2.12,0.02731
2.52,-2.64,1.27,0.9923,0.007724,128.5,2.109,0.02714
2.52,-2.64,1.28,0.9921,0.007917,125.3,2.098,0.02696
2.52,-2.64,1.29,0.9919,0.008114,122.2,2.087,0.02679
2.52,-2.64,1.3,0.9917,0.008315,119.3,2.077,0.02662
2.52,-2.64,1.31,0.9915,0.008519,116.4,2.066,0.02644
2.52,-2.64,1.32,0.9913,0.008728,113.6,2.055,0.02627
2.52,-2.64,1.33,0.9911,0.008941,110.8,2.045,0.0261
2.52,-2.64,1.34,0.9908,0.009158,108.2,2.034,0.02593
2.52,-2.64,1.35,0.9906,0.009378,105.6,2.024,0.02576
2.52,-2.64,1.36,0.9904,0.009603,103.1,2.013,0.02559
2.52,-2.64,1.37,0.9902,0.009832,100.7,2.003,0.02542
2.52,-2.64,1.38,0.9899,0.01007,98.35,1.993,0.02525
2.52,-2.64,1.39,0.9897,0.0103,96.07,1.983,0.02508
2.52,-2.64,1.4,0.9895,0.01054,93.84,1.972,0.02492
2.52,-2.64,1.41,0.9892,0.01079,91.69,1.962,0.02475
2.52,-2.64,1.42,0.989,0.01104,89.59,1.952,0.02458
2.52,-2.64,1.43,0.9887,0.01129,87.55,1.942,0.02442
2.52,-2.64,1.44,0.9884,0.01155,85.58,1.932,0.02426
2.52,-2.64,1.45,0.9882,0.01181,83.66,1.922,0.02409
2.52,-2.64,1.46,0.9879,0.01208,81.79,1.913,0.02393
2.52,-2.64,1.47,0.9877,0.01235,79.97,1.903,0.02377
2.52,-2.64,1.48,0.9874,0.01262,78.21,1.893,0.02361
2.52,-2.64,1.49,0.9871,0.0129,76.5,1.884,0.02345
2.52,-2.64,1.5,0.9868,0.01319,74.83,1.874,0.02329
2.52,-2.64,1.51,0.9865,0.01347,73.22,1.865,0.02313
2.52,-2.64,1.52,0.9862,0.01377,71.64,1.855,0.02298
2.52,-2.64,1.53,0.9859,0.01406,70.12,1.846,0.02282
2.52,-2.64,1.54,0.9856,0.01436,68.63,1.837,0.02267
2.52,-2.64,1.55,0.9853,0.01467,67.19,1.827,0.02251
2.52,-2.64,1.56,0.985,0.01497,65.78,1.818,0.02236
2.52,-2.64,1.57,0.9847,0.01529,64.42,1.809,0.02221
2.52,-2.64,1.58,0.9844,0.0156,63.09,1.8,0.02205
2.52,-2.64,1.59,0.9841,0.01592,61.8,1.791,0.0219
2.52,-2.64,1.6,0.9838,0.01625,60.54,1.782,0.02175
2.52,-2.64,1.61,0.9834,0.01658,59.32,1.773,0.02161
2.52,-2.64,1.62,0.9831,0.01691,58.13,1.764,0.02146
2.52,-2.64,1.63,0.9828,0.01725,56.97,1.756,0.02131
2.52,-2.64,1.64,0.9824,0.01759,55.85,1.747,0.02117
2.52,-2.64,1.65,0.9821,0.01794,54.75,1.738,0.02102
2.52,-2.64,1.66,0.9817,0.01829,53.69,1.73,0.02088
2.52,-2.64,1.67,0.9814,0.01864,52.65,1.721,0.02073
2.52,-2.64,1.68,0.981,0.019,51.64,1.713,0.02059
2.52,-2.64,1.69,0.9806,0.01936,50.66,1.705,0.02045
2.52,-2.64,1.7,0.9803,0.01972,49.7,1.696,0.02031
2.52,-2.64,1.71,0.9799,0.02009,48.77,1.688,0.02017
2.52,-2.64,1.72,0.9795,0.02046,47.86,1.68,0.02003
2.52,-2.64,1.73,0.9792,0.02084,46.98,1.672,0.0199
2.52,-2.64,1.74,0.9788,0.02122,46.12,1.664,0.01976
2.52,-2.64,1.75,0.9784,0.02161,45.28,1.656,0.01963
2.52,-2.64,1.76,0.978,0.02199,44.47,1.648,0.01949
2.52,-2.64,1.77,0.9776,0.02239,43.67,1.64,0.01936
2.52,-2.64,1.78,0.9772,0.02278,42.9,1.632,0.01923
2.52,-2.64,1.79,0.9768,0.02318,42.14,1.625,0.0191
2.52,-2.64,1.8,0.9764,0.02358,41.41,1.617,0.01897
2.525,-2.645,0.3,0.9994,0.0006474,1544.0,3.189,0.04399
2.525,-2.645,0.31,0.9993,0.0006577,1519.0,3.182,0.04401
2.525,-2.645,0.32,0.9993,0.0006685,1495.0,3.175,0.04401
2.525,-2.645,0.33,0.9993,0.0006797,1470.0,3.167,0.044
2.525,-2.645,0.34,0.9993,0.0006914,1445.0,3.16,0.04396
2.525,-2.645,0.35,0.9993,0.0007035,1421.0,3.152,0.0439
2.525,-2.645,0.36,0.9993,0.000716,1396.0,3.145,0.04383
2.525,-2.645,0.37,0.9993,0.0007291,1371.0,3.137,0.04375
2.525,-2.645,0.38,0.9993,0.0007425,1346.0,3.129,0.04365
2.525,-2.645,0.39,0.9992,0.0007565,1321.0,3.121,0.04354
2.525,-2.645,0.4,0.9992,0.0007709,1296.0,3.113,0.04341
2.525,-2.645,0.41,0.9992,0.0007858,1272.0,3.104,0.04328
2.525,-2.645,0.42,0.9992,0.0008012,1247.0,3.096,0.04315
2.525,-2.645,0.43,0.9992,0.0008171,1223.0,3.087,0.043
2.525,-2.645,0.44,0.9992,0.0008336,1199.0,3.079,0.04285
2.525,-2.645,0.45,0.9991,0.0008505,1175.0,3.07,0.04269
2.525,-2.645,0.46,0.9991,0.000868,1151.0,3.061,0.04253
2.525,-2.645,0.47,0.9991,0.000886,1128.0,3.052,0.04236
2.525,-2.645,0.48,0.9991,0.0009047,1104.0,3.043,0.04219
2.525,-2.645,0.49,0.9991,0.0009239,1081.0,3.034,0.04202
2.525,-2.645,0.5,0.9991,0.0009437,1059.0,3.025,0.04185
2.525,-2.645,0.51,0.999,0.0009642,1036.0,3.015,0.04167
2.525,-2.645,0.52,0.999,0.0009853,1014.0,3.006,0.04149
2.525,-2.645,0.53,0.999,0.001007,992.0,2.996,0.04132
2.525,-2.645,0.54,0.999,0.00103,970.3,2.987,0.04114
2.525,-2.645,0.55,0.9989,0.001053,948.9,2.977,0.04096
2.525,-2.645,0.56,0.9989,0.001077,927.8,2.967,0.04078
2.525,-2.645,0.57,0.9989,0.001101,907.0,2.958,0.0406
2.525,-2.645,0.58,0.9989,0.001127,886.4,2.948,0.04041
2.525,-2.645,0.59,0.9988,0.001153,866.2,2.938,0.04023
2.525,-2.645,0.6,0.9988,0.00118,846.3,2.928,0.04005
2.525,-2.645,0.61,0.9988,0.001208,826.7,2.917,0.03987
2.525,-2.645,0.62,0.9988,0.001237,807.3,2.907,0.03969
2.525,-2.645,0.63,0.9987,0.001267,788.3,2.897,0.03951
2.525,-2.645,0.64,0.9987,0.001298,769.6,2.886,0.03932
2.525,-2.645,0.65,0.9987,0.001329,751.3,2.876,0.03914
2.525,-2.645,0.66,0.9986,0.001362,733.2,2.865,0.03896
2.525,-2.645,0.67,0.9986,0.001396,715.4,2.855,0.03878
2.525,-2.645,0.68,0.9986,0.001431,698.0,2.844,0.0386
2.525,-2.645,0.69,0.9985,0.001467,680.9,2.833,0.03842
2.525,-2.645,0.7,0.9985,0.001504,664.1,2.822,0.03823
2.525,-2.645,0.71,0.9985,0.001542,647.6,2.811,0.03805
2.525,-2.645,0.72,0.9984,0.001581,631.4,2.8,0.03787
2.525,-2.645,0.73,0.9984,0.001622,615.6,2.789,0.03769
2.525,-2.645,0.74,0.9983,0.001664,600.1,2.778,0.03751
2.525,-2.645,0.75,0.9983,0.001707,584.9,2.767,0.03732
2.525,-2.645,0.76,0.9982,0.001751,570.0,2.756,0.03714
2.525,-2.645,0.77,0.9982,0.001797,555.4,2.745,0.03696
2.525,-2.645,0.78,0.9982,0.001845,541.1,2.733,0.03678
2.525,-2.645,0.79,0.9981,0.001893,527.1,2.722,0.03659
2.525,-2.645,0.8,0.9981,0.001944,513.5,2.711,0.03641
2.525,-2.645,0.81,0.998,0.001996,500.1,2.699,0.03623
2.525,-2.645,0.82,0.998,0.002049,487.0,2.688,0.03605
2.525,-2.645,0.83,0.9979,0.002104,474.3,2.676,0.03586
2.525,-2.645,0.84,0.9978,0.002161,461.8,2.664,0.03568
2.525,-2.645,0.85,0.9978,0.002219,449.7,2.653,0.0355
2.525,-2.645,0.86,0.9977,0.002279,437.8,2.641,0.03531
2.525,-2.645,0.87,0.9977,0.002341,426.2,2.63,0.03513
2.525,-2.645,0.88,0.9976,0.002405,414.8,2.618,0.03495
2.525,-2.645,0.89,0.9975,0.00247,403.8,2.606,0.03476
2.525,-2.645,0.9,0.9975,0.002538,393.0,2.594,0.03458
2.525,-2.645,0.91,0.9974,0.002607,382.5,2.583,0.0344
2.525,-2.645,0.92,0.9973,0.002679,372.3,2.571,0.03421
2.525,-2.645,0.93,0.9972,0.002752,362.3,2.559,0.03403
2.525,-2.645,0.94,0.9972,0.002828,352.6,2.547,0.03384
2.525,-2.645,0.95,0.9971,0.002906,343.1,2.535,0.03366
2.525,-2.645,0.96,0.997,0.002986,333.9,2.524,0.03347
2.525,-2.645,0.97,0.9969,0.003068,324.9,2.512,0.03329
2.525,-2.645,0.98,0.9968,0.003153,316.2,2.5,0.03311
2.525,-2.645,0.99,0.9968,0.00324,307.6,2.488,0.03292
2.525,-2.645,1.0,0.9967,0.003329,299.4,2.476,0.03274
2.525,-2.645,1.01,0.9966,0.003421,291.3,2.464,0.03255
2.525,-2.645,1.02,0.9965,0.003516,283.5,2.452,0.03237
2.525,-2.645,1.03,0.9964,0.003612,275.8,2.441,0.03218
2.525,-2.645,1.04,0.9963,0.003712,268.4,2.429,0.032
2.525,-2.645,1.05,0.9962,0.003814,261.2,2.417,0.03181
2.525,-2.645,1.06,0.9961,0.003919,254.2,2.405,0.03163
2.525,-2.645,1.07,0.996,0.004026,247.4,2.393,0.03144
2.525,-2.645,1.08,0.9959,0.004137,240.7,2.382,0.03126
2.525,-2.645,1.09,0.9957,0.00425,234.3,2.37,0.03108
2.525,-2.645,1.1,0.9956,0.004366,228.0,2.358,0.03089
2.525,-2.645,1.11,0.9955,0.004485,222.0,2.346,0.03071
2.525,-2.645,1.12,0.9954,0.004607,216.0,2.335,0.03052
2.525,-2.645,1.13,0.9953,0.004732,210.3,2.323,0.03034
2.525,-2.645,1.14,0.9951,0.004861,204.7,2.311,0.03016
2.525,-2.645,1.15,0.995,0.004992,199.3,2.3,0.02997
2.525,-2.645,1.16,0.9949,0.005126,194.1,2.288,0.02979
2.525,-2.645,1.17,0.9947,0.005264,189.0,2.276,0.02961
2.525,-2.645,1.18,0.9946,0.005405,184.0,2.265,0.02943
2.525,-2.645,1.19,0.9945,0.005549,179.2,2.253,0.02924
2.525,-2.645,1.2,0.9943,0.005697,174.5,2.242,0.02906
2.525,-2.645,1.21,0.9942,0.005848,170.0,2.23,0.02888
2.525,-2.645,1.22,0.994,0.006003,165.6,2.219,0.0287
2.525,-2.645,1.23,0.9938,0.006161,161.3,2.208,0.02852
2.525,-2.645,1.24,0.9937,0.006322,157.2,2.196,0.02834
2.525,-2.645,1.25,0.9935,0.006487,153.1,2.185,0.02816
2.525,-2.645,1.26,0.9933,0.006656,149.2,2.174,0.02798
2.525,-2.645,1.27,0.9932,0.006828,145.5,2.163,0.0278
2.525,-2.645,1.28,0.993,0.007004,141.8,2.152,0.02763
2.525,-2.645,1.29,0.9928,0.007184,138.2,2.141,0.02745
2.525,-2.645,1.3,0.9926,0.007367,134.7,2.129,0.02727
2.525,-2.645,1.31,0.9924,0.007555,131.4,2.118,0.02709
2.525,-2.645,1.32,0.9923,0.007746,128.1,2.108,0.02692
2.525,-2.645,1.33,0.9921,0.007941,124.9,2.097,0.02674
2.525,-2.645,1.34,0.9919,0.008139,121.9,2.086,0.02657
2.525,-2.645,1.35,0.9917,0.008342,118.9,2.075,0.0264
2.525,-2.645,1.36,0.9915,0.008549,116.0,2.064,0.02622
2.525,-2.645,1.37,0.9912,0.008759,113.2,2.054,0.02605
2.525,-2.645,1.38,0.991,0.008974,110.4,2.043,0.02588
2.525,-2.645,1.39,0.9908,0.009192,107.8,2.033,0.02571
2.525,-2.645,1.4,0.9906,0.009415,105.2,2.022,0.02554
2.525,-2.645,1.41,0.9904,0.009641,102.7,2.012,0.02537
2.525,-2.645,1.42,0.9901,0.009872,100.3,2.001,0.0252
2.525,-2.645,1.43,0.9899,0.01011,97.95,1.991,0.02503
2.525,-2.645,1.44,0.9897,0.01035,95.66,1.981,0.02486
2.525,-2.645,1.45,0.9894,0.01059,93.45,1.971,0.0247
2.525,-2.645,1.46,0.9892,0.01083,91.3,1.96,0.02453
2.525,-2.645,1.47,0.9889,0.01109,89.21,1.95,0.02437
2.525,-2.645,1.48,0.9887,0.01134,87.18,1.94,0.0242
2.525,-2.645,1.49,0.9884,0.0116,85.2,1.93,0.02404
2.525,-2.645,1.5,0.9881,0.01186,83.29,1.921,0.02388
2.525,-2.645,1.51,0.9879,0.01213,81.43,1.911,0.02372
2.525,-2.645,1.52,0.9876,0.0124,79.62,1.901,0.02356
2.525,-2.645,1.53,0.9873,0.01268,77.87,1.891,0.0234
2.525,-2.645,1.54,0.987,0.01296,76.17,1.882,0.02324
2.525,-2.645,1.55,0.9868,0.01324,74.51,1.872,0.02308
2.525,-2.645,1.56,0.9865,0.01353,72.9,1.863,0.02292
2.525,-2.645,1.57,0.9862,0.01382,71.34,1.853,0.02277
2.525,-2.645,1.58,0.9859,0.01412,69.82,1.844,0.02261
2.525,-2.645,1.59,0.9856,0.01442,68.34,1.835,0.02246
2.525,-2.645,1.6,0.9853,0.01473,66.9,1.825,0.02231
2.525,-2.645,1.61,0.985,0.01504,65.51,1.816,0.02215
2.525,-2.645,1.62,0.9847,0.01535,64.15,1.807,0.022
2.525,-2.645,1.63,0.9843,0.01567,62.83,1.798,0.02185
2.525,-2.645,1.64,0.984,0.01599,61.55,1.789,0.0217
2.525,-2.645,1.65,0.9837,0.01631,60.3,1.78,0.02156
2.525,-2.645,1.66,0.9834,0.01664,59.09,1.772,0.02141
2.525,-2.645,1.67,0.983,0.01698,57.91,1.763,0.02126
2.525,-2.645,1.68,0.9827,0.01731,56.76,1.754,0.02112
2.525,-2.645,1.69,0.9823,0.01765,55.65,1.745,0.02097
2.525,-2.645,1.7,0.982,0.018,54.56,1.737,0.02083
2.525,-2.645,1.71,0.9817,0.01835,53.5,1.728,0.02069
2.525,-2.645,1.72,0.9813,0.0187,52.47,1.72,0.02055
2.525,-2.645,1.73,0.9809,0.01906,51.47,1.712,0.02041
2.525,-2.645,1.74,0.9806,0.01942,50.5,1.703,0.02027
2.525,-2.645,1.75,0.9802,0.01978,49.55,1.695,0.02013
2.525,-2.645,1.76,0.9798,0.02015,48.62,1.687,0.01999
2.525,-2.645,1.77,0.9795,0.02052,47.72,1.679,0.01985
2.525,-2.645,1.78,0.9791,0.0209,46.85,1.671,0.01972
2.525,-2.645,1.79,0.9787,0.02128,45.99,1.663,0.01958
2.525,-2.645,1.8,0.9783,0.02166,45.16,1.655,0.01945
2.53,-2.65,0.3,0.9995,0.0005403,1850.0,3.267,0.04378
2.53,-2.65,0.31,0.9995,0.000548,1824.0,3.261,0.04384
2.53,-2.65,0.32,0.9994,0.0005562,1797.0,3.255,0.0439
2.53,-2.65,0.33,0.9994,0.0005648,1769.0,3.248,0.04394
2.53,-2.65,0.34,0.9994,0.0005739,1741.0,3.241,0.04398
2.53,-2.65,0.35,0.9994,0.0005835,1713.0,3.234,0.044
2.53,-2.65,0.36,0.9994,0.0005936,1684.0,3.226,0.044
2.53,-2.65,0.37,0.9994,0.0006041,1654.0,3.219,0.044
2.53,-2.65,0.38,0.9994,0.0006152,1625.0,3.211,0.04397
2.53,-2.65,0.39,0.9994,0.0006267,1595.0,3.203,0.04394
2.53,-2.65,0.4,0.9994,0.0006387,1565.0,3.194,0.04389
2.53,-2.65,0.41,0.9993,0.0006511,1535.0,3.186,0.04383
2.53,-2.65,0.42,0.9993,0.0006641,1505.0,3.177,0.04375
2.53,-2.65,0.43,0.9993,0.0006776,1475.0,3.169,0.04366
2.53,-2.65,0.44,0.9993,0.0006916,1445.0,3.16,0.04357
2.53,-2.65,0.45,0.9993,0.000706,1415.0,3.151,0.04346
2.53,-2.65,0.46,0.9993,0.000721,1386.0,3.142,0.04334
2.53,-2.65,0.47,0.9993,0.0007366,1357.0,3.132,0.04321
2.53,-2.65,0.48,0.9992,0.0007526,1328.0,3.123,0.04308
2.53,-2.65,0.49,0.9992,0.0007693,1299.0,3.114,0.04293
2.53,-2.65,0.5,0.9992,0.0007864,1271.0,3.104,0.04278
2.53,-2.65,0.51,0.9992,0.0008042,1242.0,3.094,0.04263
2.53,-2.65,0.52,0.9992,0.0008225,1215.0,3.084,0.04247
2.53,-2.65,0.53,0.9992,0.0008415,1187.0,3.075,0.0423
2.53,-2.65,0.54,0.9991,0.0008611,1160.0,3.065,0.04214
2.53,-2.65,0.55,0.9991,0.0008813,1134.0,3.054,0.04196
2.53,-2.65,0.56,0.9991,0.0009022,1107.0,3.044,0.04179
2.53,-2.65,0.57,0.9991,0.0009237,1082.0,3.034,0.04161
2.53,-2.65,0.58,0.9991,0.000946,1056.0,3.024,0.04143
2.53,-2.65,0.59,0.999,0.0009689,1031.0,3.013,0.04125
2.53,-2.65,0.6,0.999,0.0009927,1006.0,3.003,0.04107
2.53,-2.65,0.61,0.999,0.001017,982.2,2.992,0.04088
2.53,-2.65,0.62,0.999,0.001042,958.3,2.982,0.0407
2.53,-2.65,0.63,0.9989,0.001068,934.9,2.971,0.04051
2.53,-2.65,0.64,0.9989,0.001095,912.0,2.96,0.04032
2.53,-2.65,0.65,0.9989,0.001123,889.4,2.949,0.04014
2.53,-2.65,0.66,0.9988,0.001152,867.2,2.938,0.03995
2.53,-2.65,0.67,0.9988,0.001181,845.5,2.927,0.03976
2.53,-2.65,0.68,0.9988,0.001212,824.2,2.916,0.03957
2.53,-2.65,0.69,0.9988,0.001243,803.3,2.905,0.03938
2.53,-2.65,0.7,0.9987,0.001276,782.8,2.894,0.03919
2.53,-2.65,0.71,0.9987,0.001309,762.8,2.882,0.039
2.53,-2.65,0.72,0.9987,0.001344,743.1,2.871,0.03881
2.53,-2.65,0.73,0.9986,0.001379,723.9,2.86,0.03862
2.53,-2.65,0.74,0.9986,0.001416,705.1,2.848,0.03843
2.53,-2.65,0.75,0.9985,0.001454,686.7,2.837,0.03824
2.53,-2.65,0.76,0.9985,0.001493,668.7,2.825,0.03805
2.53,-2.65,0.77,0.9985,0.001534,651.0,2.814,0.03786
2.53,-2.65,0.78,0.9984,0.001575,633.8,2.802,0.03767
2.53,-2.65,0.79,0.9984,0.001618,617.0,2.79,0.03748
2.53,-2.65,0.8,0.9983,0.001662,600.5,2.779,0.03729
2.53,-2.65,0.81,0.9983,0.001708,584.5,2.767,0.0371
2.53,-2.65,0.82,0.9982,0.001755,568.8,2.755,0.03691
2.53,-2.65,0.83,0.9982,0.001803,553.5,2.743,0.03672
2.53,-2.65,0.84,0.9981,0.001853,538.5,2.731,0.03653
2.53,-2.65,0.85,0.9981,0.001905,524.0,2.719,0.03634
2.53,-2.65,0.86,0.998,0.001958,509.7,2.707,0.03615
2.53,-2.65,0.87,0.998,0.002013,495.9,2.695,0.03596
2.53,-2.65,0.88,0.9979,0.002069,482.4,2.683,0.03577
2.53,-2.65,0.89,0.9979,0.002127,469.2,2.671,0.03558
2.53,-2.65,0.9,0.9978,0.002187,456.3,2.659,0.03539
2.53,-2.65,0.91,0.9978,0.002248,443.8,2.647,0.0352
2.53,-2.65,0.92,0.9977,0.002311,431.6,2.635,0.03501
2.53,-2.65,0.93,0.9976,0.002377,419.8,2.623,0.03482
2.53,-2.65,0.94,0.9976,0.002444,408.2,2.611,0.03464
2.53,-2.65,0.95,0.9975,0.002513,397.0,2.599,0.03445
2.53,-2.65,0.96,0.9974,0.002584,386.0,2.587,0.03426
2.53,-2.65,0.97,0.9973,0.002657,375.4,2.574,0.03407
2.53,-2.65,0.98,0.9973,0.002732,365.0,2.562,0.03388
2.53,-2.65,0.99,0.9972,0.00281,354.9,2.55,0.03369
2.53,-2.65,1.0,0.9971,0.002889,345.1,2.538,0.0335
2.53,-2.65,1.01,0.997,0.002971,335.6,2.526,0.03331
2.53,-2.65,1.02,0.9969,0.003055,326.3,2.514,0.03312
2.53,-2.65,1.03,0.9969,0.003142,317.3,2.501,0.03293
2.53,-2.65,1.04,0.9968,0.003231,308.5,2.489,0.03274
2.53,-2.65,1.05,0.9967,0.003322,300.0,2.477,0.03255
2.53,-2.65,1.06,0.9966,0.003416,291.8,2.465,0.03236
2.53,-2.65,1.07,0.9965,0.003512,283.7,2.453,0.03218
2.53,-2.65,1.08,0.9964,0.003611,275.9,2.441,0.03199
2.53,-2.65,1.09,0.9963,0.003713,268.4,2.429,0.0318
2.53,-2.65,1.1,0.9962,0.003817,261.0,2.417,0.03161
2.53,-2.65,1.11,0.9961,0.003924,253.9,2.405,0.03142
2.53,-2.65,1.12,0.996,0.004034,246.9,2.393,0.03124
2.53,-2.65,1.13,0.9959,0.004146,240.2,2.381,0.03105
2.53,-2.65,1.14,0.9957,0.004262,233.7,2.369,0.03086
2.53,-2.65,1.15,0.9956,0.00438,227.3,2.357,0.03068
2.53,-2.65,1.16,0.9955,0.004501,221.2,2.345,0.03049
2.53,-2.65,1.17,0.9954,0.004626,215.2,2.333,0.0303
2.53,-2.65,1.18,0.9952,0.004753,209.4,2.321,0.03012
2.53,-2.65,1.19,0.9951,0.004884,203.8,2.309,0.02993
2.53,-2.65,1.2,0.995,0.005017,198.3,2.297,0.02975
2.53,-2.65,1.21,0.9948,0.005154,193.0,2.286,0.02956
2.53,-2.65,1.22,0.9947,0.005295,187.9,2.274,0.02938
2.53,-2.65,1.23,0.9946,0.005438,182.9,2.262,0.02919
2.53,-2.65,1.24,0.9944,0.005585,178.1,2.251,0.02901
2.53,-2.65,1.25,0.9943,0.005735,173.4,2.239,0.02883
2.53,-2.65,1.26,0.9941,0.005888,168.8,2.227,0.02864
2.53,-2.65,1.27,0.994,0.006045,164.4,2.216,0.02846
2.53,-2.65,1.28,0.9938,0.006206,160.1,2.204,0.02828
2.53,-2.65,1.29,0.9936,0.00637,156.0,2.193,0.0281
2.53,-2.65,1.3,0.9935,0.006538,152.0,2.182,0.02792
2.53,-2.65,1.31,0.9933,0.006709,148.1,2.17,0.02774
2.53,-2.65,1.32,0.9931,0.006884,144.3,2.159,0.02756
2.53,-2.65,1.33,0.9929,0.007062,140.6,2.148,0.02738
2.53,-2.65,1.34,0.9928,0.007244,137.0,2.137,0.0272
2.53,-2.65,1.35,0.9926,0.00743,133.6,2.126,0.02703
2.53,-2.65,1.36,0.9924,0.00762,130.2,2.115,0.02685
2.53,-2.65,1.37,0.9922,0.007814,127.0,2.104,0.02667
2.53,-2.65,1.38,0.992,0.008011,123.8,2.093,0.0265
2.53,-2.65,1.39,0.9918,0.008212,120.8,2.082,0.02632
2.53,-2.65,1.4,0.9916,0.008417,117.8,2.071,0.02615
2.53,-2.65,1.41,0.9914,0.008626,114.9,2.06,0.02598
2.53,-2.65,1.42,0.9912,0.008839,112.1,2.05,0.02581
2.53,-2.65,1.43,0.9909,0.009056,109.4,2.039,0.02563
2.53,-2.65,1.44,0.9907,0.009277,106.8,2.029,0.02546
2.53,-2.65,1.45,0.9905,0.009502,104.2,2.018,0.02529
2.53,-2.65,1.46,0.9903,0.00973,101.8,2.008,0.02512
2.53,-2.65,1.47,0.99,0.009963,99.37,1.997,0.02496
2.53,-2.65,1.48,0.9898,0.0102,97.04,1.987,0.02479
2.53,-2.65,1.49,0.9896,0.01044,94.78,1.977,0.02462
2.53,-2.65,1.5,0.9893,0.01069,92.58,1.967,0.02446
2.53,-2.65,1.51,0.9891,0.01093,90.45,1.956,0.02429
2.53,-2.65,1.52,0.9888,0.01119,88.38,1.946,0.02413
2.53,-2.65,1.53,0.9886,0.01145,86.37,1.936,0.02397
2.53,-2.65,1.54,0.9883,0.01171,84.42,1.926,0.0238
2.53,-2.65,1.55,0.988,0.01197,82.53,1.917,0.02364
2.53,-2.65,1.56,0.9878,0.01224,80.69,1.907,0.02348
2.53,-2.65,1.57,0.9875,0.01251,78.91,1.897,0.02332
2.53,-2.65,1.58,0.9872,0.01279,77.17,1.887,0.02317
2.53,-2.65,1.59,0.9869,0.01307,75.49,1.878,0.02301
2.53,-2.65,1.6,0.9866,0.01336,73.85,1.868,0.02285
2.53,-2.65,1.61,0.9864,0.01365,72.26,1.859,0.0227
2.53,-2.65,1.62,0.9861,0.01394,70.72,1.85,0.02254
2.53,-2.65,1.63,0.9858,0.01424,69.22,1.84,0.02239
2.53,-2.65,1.64,0.9855,0.01454,67.76,1.831,0.02224
2.53,-2.65,1.65,0.9852,0.01485,66.34,1.822,0.02209
2.53,-2.65,1.66,0.9848,0.01516,64.96,1.813,0.02193
2.53,-2.65,1.67,0.9845,0.01547,63.62,1.804,0.02179
2.53,-2.65,1.68,0.9842,0.01579,62.32,1.795,0.02164
2.53,-2.65,1.69,0.9839,0.01611,61.06,1.786,0.02149
2.53,-2.65,1.7,0.9836,0.01644,59.83,1.777,0.02134
2.53,-2.65,1.71,0.9832,0.01677,58.63,1.768,0.0212
2.53,-2.65,1.72,0.9829,0.0171,57.46,1.759,0.02105
2.53,-2.65,1.73,0.9826,0.01744,56.33,1.751,0.02091
2.53,-2.65,1.74,0.9822,0.01778,55.23,1.742,0.02077
2.53,-2.65,1.75,0.9819,0.01813,54.16,1.734,0.02063
2.53,-2.65,1.76,0.9815,0.01848,53.12,1.725,0.02048
2.53,-2.65,1.77,0.9812,0.01883,52.1,1.717,0.02035
2.53,-2.65,1.78,0.9808,0.01919,51.11,1.709,0.02021
2.53,-2.65,1.79,0.9805,0.01955,50.15,1.7,0.02007
2.53,-2.65,1.8,0.9801,0.01991,49.21,1.692,0.01993
2.535,-2.655,0.3,0.9995,0.0004554,2195.0,3.341,0.04453
2.535,-2.655,0.31,0.9995,0.0004615,2166.0,3.336,0.0445
2.535,-2.655,0.32,0.9995,0.0004679,2136.0,3.33,0.04448
2.535,-2.655,0.33,0.9995,0.0004746,2106.0,3.323,0.04446
2.535,-2.655,0.34,0.9995,0.0004818,2075.0,3.317,0.04446
2.535,-2.655,0.35,0.9995,0.0004893,2043.0,3.31,0.04445
2.535,-2.655,0.36,0.9995,0.0004972,2010.0,3.303,0.04444
2.535,-2.655,0.37,0.9995,0.0005056,1977.0,3.296,0.04443
2.535,-2.655,0.38,0.9995,0.0005144,1943.0,3.288,0.04442
2.535,-2.655,0.39,0.9995,0.0005236,1909.0,3.281,0.0444
2.535,-2.655,0.4,0.9995,0.0005333,1874.0,3.273,0.04437
2.535,-2.655,0.41,0.9995,0.0005435,1839.0,3.265,0.04433
2.535,-2.655,0.42,0.9994,0.0005541,1804.0,3.256,0.04429
2.535,-2.655,0.43,0.9994,0.0005652,1768.0,3.248,0.04423
2.535,-2.655,0.44,0.9994,0.0005768,1733.0,3.239,0.04417
2.535,-2.655,0.45,0.9994,0.0005889,1697.0,3.23,0.0441
2.535,-2.655,0.46,0.9994,0.0006015,1662.0,3.221,0.04401
2.535,-2.655,0.47,0.9994,0.0006146,1626.0,3.211,0.04392
2.535,-2.655,0.48,0.9994,0.0006281,1591.0,3.202,0.04382
2.535,-2.655,0.49,0.9994,0.0006423,1556.0,3.192,0.04371
2.535,-2.655,0.5,0.9993,0.0006569,1521.0,3.182,0.04359
2.535,-2.655,0.51,0.9993,0.0006721,1487.0,3.172,0.04346
2.535,-2.655,0.52,0.9993,0.0006879,1453.0,3.162,0.04332
2.535,-2.655,0.53,0.9993,0.0007042,1419.0,3.152,0.04318
2.535,-2.655,0.54,0.9993,0.0007211,1386.0,3.142,0.04303
2.535,-2.655,0.55,0.9993,0.0007386,1353.0,3.131,0.04288
2.535,-2.655,0.56,0.9992,0.0007567,1321.0,3.121,0.04272
2.535,-2.655,0.57,0.9992,0.0007754,1289.0,3.11,0.04255
2.535,-2.655,0.58,0.9992,0.0007947,1257.0,3.099,0.04238
2.535,-2.655,0.59,0.9992,0.0008147,1226.0,3.089,0.04221
2.535,-2.655,0.6,0.9992,0.0008354,1196.0,3.078,0.04203
2.535,-2.655,0.61,0.9991,0.0008567,1166.0,3.067,0.04185
2.535,-2.655,0.62,0.9991,0.0008788,1137.0,3.056,0.04167
2.535,-2.655,0.63,0.9991,0.0009015,1108.0,3.045,0.04148
2.535,-2.655,0.64,0.9991,0.0009251,1080.0,3.033,0.04129
2.535,-2.655,0.65,0.9991,0.0009494,1052.0,3.022,0.04111
2.535,-2.655,0.66,0.999,0.0009745,1025.0,3.011,0.04091
2.535,-2.655,0.67,0.999,0.001,998.6,2.999,0.04072
2.535,-2.655,0.68,0.999,0.001027,972.6,2.988,0.04053
2.535,-2.655,0.69,0.9989,0.001055,947.1,2.976,0.04034
2.535,-2.655,0.7,0.9989,0.001083,922.2,2.965,0.04014
2.535,-2.655,0.71,0.9989,0.001113,897.8,2.953,0.03995
2.535,-2.655,0.72,0.9989,0.001143,873.9,2.941,0.03975
2.535,-2.655,0.73,0.9988,0.001174,850.6,2.93,0.03955
2.535,-2.655,0.74,0.9988,0.001207,827.7,2.918,0.03936
2.535,-2.655,0.75,0.9988,0.00124,805.4,2.906,0.03916
2.535,-2.655,0.76,0.9987,0.001274,783.6,2.894,0.03896
2.535,-2.655,0.77,0.9987,0.00131,762.4,2.882,0.03877
2.535,-2.655,0.78,0.9987,0.001347,741.6,2.87,0.03857
2.535,-2.655,0.79,0.9986,0.001384,721.3,2.858,0.03837
2.535,-2.655,0.8,0.9986,0.001423,701.5,2.846,0.03818
2.535,-2.655,0.81,0.9985,0.001464,682.2,2.834,0.03798
2.535,-2.655,0.82,0.9985,0.001505,663.4,2.822,0.03778
2.535,-2.655,0.83,0.9985,0.001548,645.0,2.81,0.03759
2.535,-2.655,0.84,0.9984,0.001592,627.1,2.797,0.03739
2.535,-2.655,0.85,0.9984,0.001638,609.7,2.785,0.03719
2.535,-2.655,0.86,0.9983,0.001684,592.7,2.773,0.037
2.535,-2.655,0.87,0.9983,0.001733,576.1,2.761,0.0368
2.535,-2.655,0.88,0.9982,0.001783,560.0,2.748,0.0366
2.535,-2.655,0.89,0.9982,0.001834,544.3,2.736,0.03641
2.535,-2.655,0.9,0.9981,0.001887,529.0,2.723,0.03621
2.535,-2.655,0.91,0.9981,0.001941,514.1,2.711,0.03601
2.535,-2.655,0.92,0.998,0.001998,499.6,2.699,0.03582
2.535,-2.655,0.93,0.9979,0.002055,485.5,2.686,0.03562
2.535,-2.655,0.94,0.9979,0.002115,471.8,2.674,0.03543
2.535,-2.655,0.95,0.9978,0.002176,458.5,2.661,0.03523
2.535,-2.655,0.96,0.9978,0.00224,445.5,2.649,0.03504
2.535,-2.655,0.97,0.9977,0.002305,432.9,2.636,0.03484
2.535,-2.655,0.98,0.9976,0.002372,420.6,2.624,0.03465
2.535,-2.655,0.99,0.9976,0.002441,408.7,2.611,0.03445
2.535,-2.655,1.0,0.9975,0.002512,397.1,2.599,0.03426
2.535,-2.655,1.01,0.9974,0.002585,385.9,2.586,0.03406
2.535,-2.655,1.02,0.9973,0.00266,375.0,2.574,0.03387
2.535,-2.655,1.03,0.9973,0.002737,364.3,2.562,0.03368
2.535,-2.655,1.04,0.9972,0.002817,354.0,2.549,0.03348
2.535,-2.655,1.05,0.9971,0.002898,344.0,2.537,0.03329
2.535,-2.655,1.06,0.997,0.002982,334.3,2.524,0.0331
2.535,-2.655,1.07,0.9969,0.003069,324.9,2.512,0.0329
2.535,-2.655,1.08,0.9968,0.003157,315.7,2.499,0.03271
2.535,-2.655,1.09,0.9968,0.003249,306.8,2.487,0.03252
2.535,-2.655,1.1,0.9967,0.003342,298.2,2.475,0.03233
2.535,-2.655,1.11,0.9966,0.003438,289.8,2.462,0.03213
2.535,-2.655,1.12,0.9965,0.003537,281.7,2.45,0.03194
2.535,-2.655,1.13,0.9964,0.003639,273.8,2.437,0.03175
2.535,-2.655,1.14,0.9963,0.003743,266.2,2.425,0.03156
2.535,-2.655,1.15,0.9962,0.003849,258.8,2.413,0.03137
2.535,-2.655,1.16,0.996,0.003959,251.6,2.401,0.03118
2.535,-2.655,1.17,0.9959,0.004071,244.6,2.388,0.03099
2.535,-2.655,1.18,0.9958,0.004187,237.9,2.376,0.0308
2.535,-2.655,1.19,0.9957,0.004305,231.3,2.364,0.03061
2.535,-2.655,1.2,0.9956,0.004426,224.9,2.352,0.03042
2.535,-2.655,1.21,0.9954,0.00455,218.8,2.34,0.03023
2.535,-2.655,1.22,0.9953,0.004677,212.8,2.328,0.03005
2.535,-2.655,1.23,0.9952,0.004808,207.0,2.316,0.02986
2.535,-2.655,1.24,0.9951,0.004941,201.4,2.304,0.02967
2.535,-2.655,1.25,0.9949,0.005078,195.9,2.292,0.02948
2.535,-2.655,1.26,0.9948,0.005217,190.7,2.28,0.0293
2.535,-2.655,1.27,0.9946,0.00536,185.6,2.268,0.02911
2.535,-2.655,1.28,0.9945,0.005507,180.6,2.257,0.02893
2.535,-2.655,1.29,0.9943,0.005657,175.8,2.245,0.02874
2.535,-2.655,1.3,0.9942,0.00581,171.1,2.233,0.02856
2.535,-2.655,1.31,0.994,0.005966,166.6,2.222,0.02838
2.535,-2.655,1.32,0.9939,0.006126,162.2,2.21,0.02819
2.535,-2.655,1.33,0.9937,0.00629,158.0,2.199,0.02801
2.535,-2.655,1.34,0.9935,0.006457,153.9,2.187,0.02783
2.535,-2.655,1.35,0.9934,0.006627,149.9,2.176,0.02765
2.535,-2.655,1.36,0.9932,0.006802,146.0,2.164,0.02747
2.535,-2.655,1.37,0.993,0.00698,142.3,2.153,0.02729
2.535,-2.655,1.38,0.9928,0.007161,138.6,2.142,0.02711
2.535,-2.655,1.39,0.9927,0.007346,135.1,2.131,0.02693
2.535,-2.655,1.4,0.9925,0.007535,131.7,2.12,0.02676
2.535,-2.655,1.41,0.9923,0.007728,128.4,2.109,0.02658
2.535,-2.655,1.42,0.9921,0.007925,125.2,2.098,0.02641
2.535,-2.655,1.43,0.9919,0.008125,122.1,2.087,0.02623
2.535,-2.655,1.44,0.9917,0.008329,119.1,2.076,0.02606
2.535,-2.655,1.45,0.9915,0.008537,116.1,2.065,0.02588
2.535,-2.655,1.46,0.9913,0.008749,113.3,2.054,0.02571
2.535,-2.655,1.47,0.991,0.008965,110.5,2.044,0.02554
2.535,-2.655,1.48,0.9908,0.009185,107.9,2.033,0.02537
2.535,-2.655,1.49,0.9906,0.009408,105.3,2.022,0.0252
2.535,-2.655,1.5,0.9904,0.009636,102.8,2.012,0.02503
2.535,-2.655,1.51,0.9901,0.009868,100.3,2.001,0.02486
2.535,-2.655,1.52,0.9899,0.0101,97.98,1.991,0.0247
2.535,-2.655,1.53,0.9897,0.01034,95.69,1.981,0.02453
2.535,-2.655,1.54,0.9894,0.01059,93.46,1.971,0.02436
2.535,-2.655,1.55,0.9892,0.01083,91.3,1.96,0.0242
2.535,-2.655,1.56,0.9889,0.01109,89.21,1.95,0.02404
2.535,-2.655,1.57,0.9887,0.01134,87.18,1.94,0.02387
2.535,-2.655,1.58,0.9884,0.0116,85.2,1.93,0.02371
2.535,-2.655,1.59,0.9881,0.01186,83.29,1.921,0.02355
2.535,-2.655,1.6,0.9879,0.01213,81.43,1.911,0.02339
2.535,-2.655,1.61,0.9876,0.0124,79.62,1.901,0.02323
2.535,-2.655,1.62,0.9873,0.01268,77.87,1.891,0.02308
2.535,-2.655,1.63,0.987,0.01296,76.16,1.882,0.02292
2.535,-2.655,1.64,0.9868,0.01324,74.51,1.872,0.02276
2.535,-2.655,1.65,0.9865,0.01353,72.9,1.863,0.02261
2.535,-2.655,1.66,0.9862,0.01382,71.34,1.853,0.02245
2.535,-2.655,1.67,0.9859,0.01412,69.83,1.844,0.0223
2.535,-2.655,1.68,0.9856,0.01442,68.35,1.835,0.02215
2.535,-2.655,1.69,0.9853,0.01472,66.92,1.826,0.022
2.535,-2.655,1.7,0.985,0.01503,65.53,1.816,0.02185
2.535,-2.655,1.71,0.9847,0.01534,64.18,1.807,0.0217
2.535,-2.655,1.72,0.9843,0.01566,62.87,1.798,0.02155
2.535,-2.655,1.73,0.984,0.01598,61.59,1.79,0.02141
2.535,-2.655,1.74,0.9837,0.0163,60.35,1.781,0.02126
2.535,-2.655,1.75,0.9834,0.01663,59.14,1.772,0.02112
2.535,-2.655,1.76,0.983,0.01696,57.96,1.763,0.02097
2.535,-2.655,1.77,0.9827,0.01729,56.82,1.755,0.02083
2.535,-2.655,1.78,0.9824,0.01763,55.71,1.746,0.02069
2.535,-2.655,1.79,0.982,0.01798,54.63,1.737,0.02055
2.535,-2.655,1.8,0.9817,0.01832,53.58,1.729,0.02041
2.54,-2.66,0.3,0.9996,0.000383,2610.0,3.417,0.04626
2.54,-2.66,0.31,0.9996,0.0003882,2575.0,3.411,0.04614
2.54,-2.66,0.32,0.9996,0.0003936,2540.0,3.405,0.04603
2.54,-2.66,0.33,0.9996,0.0003993,2504.0,3.399,0.04592
2.54,-2.66,0.34,0.9996,0.0004052,2467.0,3.392,0.04582
2.54,-2.66,0.35,0.9996,0.0004114,2429.0,3.386,0.04572
2.54,-2.66,0.36,0.9996,0.000418,2391.0,3.379,0.04562
2.54,-2.66,0.37,0.9996,0.0004249,2353.0,3.372,0.04554
2.54,-2.66,0.38,0.9996,0.0004321,2313.0,3.364,0.04545
2.54,-2.66,0.39,0.9996,0.0004396,2274.0,3.357,0.04537
2.54,-2.66,0.4,0.9996,0.0004476,2233.0,3.349,0.04529
2.54,-2.66,0.41,0.9995,0.0004559,2192.0,3.341,0.04521
2.54,-2.66,0.42,0.9995,0.0004646,2151.0,3.333,0.04514
2.54,-2.66,0.43,0.9995,0.0004738,2110.0,3.324,0.04506
2.54,-2.66,0.44,0.9995,0.0004834,2068.0,3.316,0.04498
2.54,-2.66,0.45,0.9995,0.0004934,2026.0,3.307,0.04489
2.54,-2.66,0.46,0.9995,0.0005039,1984.0,3.297,0.0448
2.54,-2.66,0.47,0.9995,0.0005148,1942.0,3.288,0.04471
2.54,-2.66,0.48,0.9995,0.0005262,1899.0,3.279,0.04461
2.54,-2.66,0.49,0.9995,0.0005381,1858.0,3.269,0.04451
2.54,-2.66,0.5,0.9994,0.0005504,1816.0,3.259,0.0444
2.54,-2.66,0.51,0.9994,0.0005633,1774.0,3.249,0.04428
2.54,-2.66,0.52,0.9994,0.0005767,1733.0,3.239,0.04415
2.54,-2.66,0.53,0.9994,0.0005906,1692.0,3.228,0.04402
2.54,-2.66,0.54,0.9994,0.0006051,1652.0,3.218,0.04389
2.54,-2.66,0.55,0.9994,0.0006201,1612.0,3.207,0.04374
2.54,-2.66,0.56,0.9994,0.0006356,1572.0,3.197,0.0436
2.54,-2.66,0.57,0.9993,0.0006517,1533.0,3.186,0.04344
2.54,-2.66,0.58,0.9993,0.0006684,1495.0,3.175,0.04328
2.54,-2.66,0.59,0.9993,0.0006857,1457.0,3.164,0.04312
2.54,-2.66,0.6,0.9993,0.0007037,1420.0,3.152,0.04295
2.54,-2.66,0.61,0.9993,0.0007222,1384.0,3.141,0.04277
2.54,-2.66,0.62,0.9993,0.0007414,1348.0,3.13,0.0426
2.54,-2.66,0.63,0.9992,0.0007612,1313.0,3.118,0.04242
2.54,-2.66,0.64,0.9992,0.0007818,1278.0,3.107,0.04223
2.54,-2.66,0.65,0.9992,0.000803,1244.0,3.095,0.04205
2.54,-2.66,0.66,0.9992,0.0008249,1211.0,3.083,0.04186
2.54,-2.66,0.67,0.9992,0.0008476,1179.0,3.071,0.04166
2.54,-2.66,0.68,0.9991,0.000871,1147.0,3.06,0.04147
2.54,-2.66,0.69,0.9991,0.0008953,1116.0,3.048,0.04127
2.54,-2.66,0.7,0.9991,0.0009203,1086.0,3.036,0.04108
2.54,-2.66,0.71,0.9991,0.0009461,1056.0,3.024,0.04088
2.54,-2.66,0.72,0.999,0.0009728,1027.0,3.012,0.04068
2.54,-2.66,0.73,0.999,0.001,998.6,2.999,0.04048
2.54,-2.66,0.74,0.999,0.001029,971.0,2.987,0.04028
2.54,-2.66,0.75,0.9989,0.001058,944.0,2.975,0.04008
2.54,-2.66,0.76,0.9989,0.001089,917.7,2.963,0.03987
2.54,-2.66,0.77,0.9989,0.00112,892.0,2.95,0.03967
2.54,-2.66,0.78,0.9988,0.001152,866.9,2.938,0.03947
2.54,-2.66,0.79,0.9988,0.001186,842.5,2.926,0.03926
2.54,-2.66,0.8,0.9988,0.00122,818.7,2.913,0.03906
2.54,-2.66,0.81,0.9987,0.001255,795.5,2.901,0.03886
2.54,-2.66,0.82,0.9987,0.001292,772.9,2.888,0.03865
2.54,-2.66,0.83,0.9987,0.00133,750.9,2.876,0.03845
2.54,-2.66,0.84,0.9986,0.001369,729.5,2.863,0.03825
2.54,-2.66,0.85,0.9986,0.001409,708.6,2.85,0.03804
2.54,-2.66,0.86,0.9985,0.001451,688.3,2.838,0.03784
2.54,-2.66,0.87,0.9985,0.001494,668.5,2.825,0.03764
2.54,-2.66,0.88,0.9985,0.001538,649.3,2.812,0.03743
2.54,-2.66,0.89,0.9984,0.001583,630.6,2.8,0.03723
2.54,-2.66,0.9,0.9984,0.00163,612.4,2.787,0.03703
2.54,-2.66,0.91,0.9983,0.001679,594.7,2.774,0.03683
2.54,-2.66,0.92,0.9983,0.001729,577.5,2.762,0.03662
2.54,-2.66,0.93,0.9982,0.00178,560.7,2.749,0.03642
2.54,-2.66,0.94,0.9982,0.001833,544.5,2.736,0.03622
2.54,-2.66,0.95,0.9981,0.001888,528.7,2.723,0.03602
2.54,-2.66,0.96,0.9981,0.001944,513.4,2.71,0.03582
2.54,-2.66,0.97,0.998,0.002002,498.4,2.698,0.03562
2.54,-2.66,0.98,0.9979,0.002062,484.0,2.685,0.03542
2.54,-2.66,0.99,0.9979,0.002124,469.9,2.672,0.03522
2.54,-2.66,1.0,0.9978,0.002187,456.3,2.659,0.03502
2.54,-2.66,1.01,0.9977,0.002252,443.0,2.646,0.03482
2.54,-2.66,1.02,0.9977,0.002319,430.2,2.634,0.03462
2.54,-2.66,1.03,0.9976,0.002388,417.7,2.621,0.03442
2.54,-2.66,1.04,0.9975,0.00246,405.6,2.608,0.03422
2.54,-2.66,1.05,0.9975,0.002533,393.8,2.595,0.03402
2.54,-2.66,1.06,0.9974,0.002608,382.4,2.583,0.03383
2.54,-2.66,1.07,0.9973,0.002686,371.3,2.57,0.03363
2.54,-2.66,1.08,0.9972,0.002765,360.6,2.557,0.03343
2.54,-2.66,1.09,0.9972,0.002847,350.2,2.544,0.03323
2.54,-2.66,1.1,0.9971,0.002931,340.1,2.532,0.03304
2.54,-2.66,1.11,0.997,0.003018,330.3,2.519,0.03284
2.54,-2.66,1.12,0.9969,0.003107,320.9,2.506,0.03265
2.54,-2.66,1.13,0.9968,0.003198,311.7,2.494,0.03245
2.54,-2.66,1.14,0.9967,0.003292,302.7,2.481,0.03225
2.54,-2.66,1.15,0.9966,0.003389,294.1,2.469,0.03206
2.54,-2.66,1.16,0.9965,0.003488,285.7,2.456,0.03187
2.54,-2.66,1.17,0.9964,0.003589,277.6,2.443,0.03167
2.54,-2.66,1.18,0.9963,0.003693,269.7,2.431,0.03148
2.54,-2.66,1.19,0.9962,0.0038,262.1,2.419,0.03128
2.54,-2.66,1.2,0.9961,0.00391,254.7,2.406,0.03109
2.54,-2.66,1.21,0.996,0.004023,247.6,2.394,0.0309
2.54,-2.66,1.22,0.9959,0.004138,240.6,2.381,0.03071
2.54,-2.66,1.23,0.9957,0.004257,233.9,2.369,0.03052
2.54,-2.66,1.24,0.9956,0.004378,227.4,2.357,0.03033
2.54,-2.66,1.25,0.9955,0.004502,221.1,2.345,0.03014
2.54,-2.66,1.26,0.9954,0.00463,215.0,2.332,0.02995
2.54,-2.66,1.27,0.9952,0.00476,209.1,2.32,0.02976
2.54,-2.66,1.28,0.9951,0.004893,203.4,2.308,0.02957
2.54,-2.66,1.29,0.995,0.00503,197.8,2.296,0.02938
2.54,-2.66,1.3,0.9948,0.00517,192.4,2.284,0.02919
2.54,-2.66,1.31,0.9947,0.005313,187.2,2.272,0.02901
2.54,-2.66,1.32,0.9945,0.00546,182.2,2.26,0.02882
2.54,-2.66,1.33,0.9944,0.00561,177.3,2.249,0.02864
2.54,-2.66,1.34,0.9942,0.005763,172.5,2.237,0.02845
2.54,-2.66,1.35,0.9941,0.005919,167.9,2.225,0.02827
2.54,-2.66,1.36,0.9939,0.006079,163.5,2.213,0.02808
2.54,-2.66,1.37,0.9938,0.006243,159.2,2.202,0.0279
2.54,-2.66,1.38,0.9936,0.00641,155.0,2.19,0.02772
2.54,-2.66,1.39,0.9934,0.00658,151.0,2.179,0.02754
2.54,-2.66,1.4,0.9932,0.006754,147.0,2.167,0.02736
2.54,-2.66,1.41,0.9931,0.006932,143.3,2.156,0.02718
2.54,-2.66,1.42,0.9929,0.007114,139.6,2.145,0.027
2.54,-2.66,1.43,0.9927,0.007299,136.0,2.134,0.02682
2.54,-2.66,1.44,0.9925,0.007487,132.6,2.122,0.02664
2.54,-2.66,1.45,0.9923,0.00768,129.2,2.111,0.02647
2.54,-2.66,1.46,0.9921,0.007876,126.0,2.1,0.02629
2.54,-2.66,1.47,0.9919,0.008076,122.8,2.089,0.02612
2.54,-2.66,1.48,0.9917,0.00828,119.8,2.078,0.02594
2.54,-2.66,1.49,0.9915,0.008488,116.8,2.068,0.02577
2.54,-2.66,1.5,0.9913,0.008699,114.0,2.057,0.0256
2.54,-2.66,1.51,0.9911,0.008914,111.2,2.046,0.02543
2.54,-2.66,1.52,0.9909,0.009134,108.5,2.035,0.02525
2.54,-2.66,1.53,0.9906,0.009357,105.9,2.025,0.02509
2.54,-2.66,1.54,0.9904,0.009584,103.3,2.014,0.02492
2.54,-2.66,1.55,0.9902,0.009815,100.9,2.004,0.02475
2.54,-2.66,1.56,0.99,0.01005,98.51,1.993,0.02458
2.54,-2.66,1.57,0.9897,0.01029,96.2,1.983,0.02442
2.54,-2.66,1.58,0.9895,0.01053,93.96,1.973,0.02425
2.54,-2.66,1.59,0.9892,0.01078,91.78,1.963,0.02409
2.54,-2.66,1.6,0.989,0.01103,89.67,1.953,0.02393
2.54,-2.66,1.61,0.9887,0.01128,87.63,1.943,0.02376
2.54,-2.66,1.62,0.9885,0.01154,85.64,1.933,0.0236
2.54,-2.66,1.63,0.9882,0.0118,83.71,1.923,0.02344
2.54,-2.66,1.64,0.9879,0.01207,81.84,1.913,0.02328
2.54,-2.66,1.65,0.9877,0.01234,80.03,1.903,0.02313
2.54,-2.66,1.66,0.9874,0.01262,78.26,1.894,0.02297
2.54,-2.66,1.67,0.9871,0.01289,76.55,1.884,0.02281
2.54,-2.66,1.68,0.9868,0.01318,74.89,1.874,0.02266
2.54,-2.66,1.69,0.9865,0.01346,73.28,1.865,0.0225
2.54,-2.66,1.7,0.9862,0.01375,71.71,1.856,0.02235
2.54,-2.66,1.71,0.986,0.01405,70.18,1.846,0.0222
2.54,-2.66,1.72,0.9857,0.01435,68.7,1.837,0.02205
2.54,-2.66,1.73,0.9854,0.01465,67.27,1.828,0.0219
2.54,-2.66,1.74,0.985,0.01495,65.87,1.819,0.02175
2.54,-2.66,1.75,0.9847,0.01526,64.51,1.81,0.0216
2.54,-2.66,1.76,0.9844,0.01558,63.19,1.801,0.02146
2.54,-2.66,1.77,0.9841,0.0159,61.91,1.792,0.02131
2.54,-2.66,1.78,0.9838,0.01622,60.66,1.783,0.02117
2.54,-2.66,1.79,0.9835,0.01654,59.45,1.774,0.02102
2.54,-2.66,1.8,0.9831,0.01687,58.27,1.765,0.02088
2.545,-2.665,0.3,0.9997,0.000318,3144.0,3.497,0.04909
2.545,-2.665,0.31,0.9997,0.0003226,3098.0,3.491,0.04885
2.545,-2.665,0.32,0.9997,0.0003275,3053.0,3.485,0.04861
2.545,-2.665,0.33,0.9997,0.0003325,3006.0,3.478,0.04837
2.545,-2.665,0.34,0.9997,0.0003378,2959.0,3.471,0.04814
2.545,-2.665,0.35,0.9997,0.0003433,2912.0,3.464,0.04791
2.545,-2.665,0.36,0.9997,0.0003491,2864.0,3.457,0.04769
2.545,-2.665,0.37,0.9996,0.0003551,2815.0,3.449,0.04748
2.545,-2.665,0.38,0.9996,0.0003614,2766.0,3.442,0.04727
2.545,-2.665,0.39,0.9996,0.0003679,2717.0,3.434,0.04708
2.545,-2.665,0.4,0.9996,0.0003748,2667.0,3.426,0.04689
2.545,-2.665,0.41,0.9996,0.0003819,2618.0,3.418,0.04671
2.545,-2.665,0.42,0.9996,0.0003893,2567.0,3.41,0.04654
2.545,-2.665,0.43,0.9996,0.0003971,2517.0,3.401,0.04638
2.545,-2.665,0.44,0.9996,0.0004052,2467.0,3.392,0.04623
2.545,-2.665,0.45,0.9996,0.0004137,2416.0,3.383,0.04608
2.545,-2.665,0.46,0.9996,0.0004226,2365.0,3.374,0.04593
2.545,-2.665,0.47,0.9996,0.0004318,2315.0,3.364,0.04579
2.545,-2.665,0.48,0.9996,0.0004415,2264.0,3.355,0.04565
2.545,-2.665,0.49,0.9995,0.0004516,2214.0,3.345,0.04551
2.545,-2.665,0.5,0.9995,0.0004621,2163.0,3.335,0.04537
2.545,-2.665,0.51,0.9995,0.000473,2113.0,3.325,0.04524
2.545,-2.665,0.52,0.9995,0.0004844,2064.0,3.315,0.04509
2.545,-2.665,0.53,0.9995,0.0004962,2014.0,3.304,0.04495
2.545,-2.665,0.54,0.9995,0.0005086,1965.0,3.293,0.04481
2.545,-2.665,0.55,0.9995,0.0005214,1917.0,3.283,0.04466
2.545,-2.665,0.56,0.9995,0.0005347,1869.0,3.272,0.04451
2.545,-2.665,0.57,0.9995,0.0005486,1822.0,3.261,0.04435
2.545,-2.665,0.58,0.9994,0.000563,1775.0,3.249,0.04419
2.545,-2.665,0.59,0.9994,0.0005779,1729.0,3.238,0.04403
2.545,-2.665,0.6,0.9994,0.0005934,1684.0,3.226,0.04386
2.545,-2.665,0.61,0.9994,0.0006094,1640.0,3.215,0.04369
2.545,-2.665,0.62,0.9994,0.0006261,1596.0,3.203,0.04351
2.545,-2.665,0.63,0.9994,0.0006433,1553.0,3.191,0.04333
2.545,-2.665,0.64,0.9993,0.0006612,1511.0,3.179,0.04315
2.545,-2.665,0.65,0.9993,0.0006797,1470.0,3.167,0.04297
2.545,-2.665,0.66,0.9993,0.0006988,1430.0,3.155,0.04278
2.545,-2.665,0.67,0.9993,0.0007186,1391.0,3.143,0.04259
2.545,-2.665,0.68,0.9993,0.0007391,1352.0,3.131,0.04239
2.545,-2.665,0.69,0.9992,0.0007603,1314.0,3.119,0.0422
2.545,-2.665,0.7,0.9992,0.0007823,1277.0,3.106,0.042
2.545,-2.665,0.71,0.9992,0.0008049,1241.0,3.094,0.0418
2.545,-2.665,0.72,0.9992,0.0008284,1206.0,3.081,0.0416
2.545,-2.665,0.73,0.9991,0.0008526,1172.0,3.069,0.04139
2.545,-2.665,0.74,0.9991,0.0008777,1138.0,3.056,0.04119
2.545,-2.665,0.75,0.9991,0.0009035,1106.0,3.044,0.04098
2.545,-2.665,0.76,0.9991,0.0009303,1074.0,3.031,0.04078
2.545,-2.665,0.77,0.999,0.0009579,1043.0,3.018,0.04057
2.545,-2.665,0.78,0.999,0.0009864,1013.0,3.006,0.04036
2.545,-2.665,0.79,0.999,0.001016,983.4,2.993,0.04015
2.545,-2.665,0.8,0.999,0.001046,954.7,2.98,0.03994
2.545,-2.665,0.81,0.9989,0.001078,926.9,2.967,0.03974
2.545,-2.665,0.82,0.9989,0.00111,899.7,2.954,0.03953
2.545,-2.665,0.83,0.9989,0.001144,873.4,2.941,0.03932
2.545,-2.665,0.84,0.9988,0.001178,847.7,2.928,0.03911
2.545,-2.665,0.85,0.9988,0.001214,822.7,2.915,0.0389
2.545,-2.665,0.86,0.9987,0.001251,798.5,2.902,0.03869
2.545,-2.665,0.87,0.9987,0.001289,774.9,2.889,0.03848
2.545,-2.665,0.88,0.9987,0.001328,752.0,2.876,0.03827
2.545,-2.665,0.89,0.9986,0.001369,729.7,2.863,0.03806
2.545,-2.665,0.9,0.9986,0.00141,708.1,2.85,0.03785
2.545,-2.665,0.91,0.9985,0.001453,687.0,2.837,0.03764
2.545,-2.665,0.92,0.9985,0.001498,666.6,2.824,0.03743
2.545,-2.665,0.93,0.9985,0.001544,646.8,2.811,0.03722
2.545,-2.665,0.94,0.9984,0.001591,627.6,2.798,0.03702
2.545,-2.665,0.95,0.9984,0.00164,608.9,2.785,0.03681
2.545,-2.665,0.96,0.9983,0.00169,590.8,2.771,0.0366
2.545,-2.665,0.97,0.9983,0.001742,573.2,2.758,0.0364
2.545,-2.665,0.98,0.9982,0.001795,556.1,2.745,0.03619
2.545,-2.665,0.99,0.9981,0.00185,539.5,2.732,0.03598
2.545,-2.665,1.0,0.9981,0.001907,523.5,2.719,0.03578
2.545,-2.665,1.01,0.998,0.001965,507.9,2.706,0.03557
2.545,-2.665,1.02,0.998,0.002025,492.8,2.693,0.03537
2.545,-2.665,1.03,0.9979,0.002087,478.1,2.68,0.03516
2.545,-2.665,1.04,0.9978,0.002151,463.9,2.666,0.03496
2.545,-2.665,1.05,0.9978,0.002217,450.1,2.653,0.03476
2.545,-2.665,1.06,0.9977,0.002284,436.8,2.64,0.03455
2.545,-2.665,1.07,0.9976,0.002354,423.8,2.627,0.03435
2.545,-2.665,1.08,0.9976,0.002425,411.3,2.614,0.03415
2.545,-2.665,1.09,0.9975,0.002499,399.1,2.601,0.03395
2.545,-2.665,1.1,0.9974,0.002575,387.4,2.588,0.03375
2.545,-2.665,1.11,0.9973,0.002653,375.9,2.575,0.03354
2.545,-2.665,1.12,0.9973,0.002733,364.9,2.562,0.03334
2.545,-2.665,1.13,0.9972,0.002816,354.2,2.549,0.03314
2.545,-2.665,1.14,0.9971,0.0029,343.8,2.536,0.03294
2.545,-2.665,1.15,0.997,0.002987,333.7,2.523,0.03275
2.545,-2.665,1.16,0.9969,0.003077,324.0,2.511,0.03255
2.545,-2.665,1.17,0.9968,0.003169,314.6,2.498,0.03235
2.545,-2.665,1.18,0.9967,0.003263,305.4,2.485,0.03215
2.545,-2.665,1.19,0.9966,0.00336,296.6,2.472,0.03195
2.545,-2.665,1.2,0.9965,0.00346,288.0,2.459,0.03176
2.545,-2.665,1.21,0.9964,0.003562,279.7,2.447,0.03156
2.545,-2.665,1.22,0.9963,0.003667,271.7,2.434,0.03137
2.545,-2.665,1.23,0.9962,0.003774,263.9,2.422,0.03117
2.545,-2.665,1.24,0.9961,0.003885,256.4,2.409,0.03098
2.545,-2.665,1.25,0.996,0.003998,249.1,2.396,0.03078
2.545,-2.665,1.26,0.9959,0.004114,242.1,2.384,0.03059
2.545,-2.665,1.27,0.9958,0.004233,235.3,2.372,0.0304
2.545,-2.665,1.28,0.9956,0.004355,228.6,2.359,0.0302
2.545,-2.665,1.29,0.9955,0.004479,222.2,2.347,0.03001
2.545,-2.665,1.3,0.9954,0.004607,216.0,2.335,0.02982
2.545,-2.665,1.31,0.9953,0.004738,210.0,2.322,0.02963
2.545,-2.665,1.32,0.9951,0.004872,204.2,2.31,0.02944
2.545,-2.665,1.33,0.995,0.00501,198.6,2.298,0.02925
2.545,-2.665,1.34,0.9948,0.00515,193.2,2.286,0.02906
2.545,-2.665,1.35,0.9947,0.005294,187.9,2.274,0.02888
2.545,-2.665,1.36,0.9946,0.005441,182.8,2.262,0.02869
2.545,-2.665,1.37,0.9944,0.005591,177.9,2.25,0.0285
2.545,-2.665,1.38,0.9943,0.005745,173.1,2.238,0.02832
2.545,-2.665,1.39,0.9941,0.005902,168.4,2.226,0.02813
2.545,-2.665,1.4,0.9939,0.006062,164.0,2.215,0.02795
2.545,-2.665,1.41,0.9938,0.006226,159.6,2.203,0.02777
2.545,-2.665,1.42,0.9936,0.006394,155.4,2.191,0.02758
2.545,-2.665,1.43,0.9934,0.006565,151.3,2.18,0.0274
2.545,-2.665,1.44,0.9933,0.006739,147.4,2.168,0.02722
2.545,-2.665,1.45,0.9931,0.006917,143.6,2.157,0.02704
2.545,-2.665,1.46,0.9929,0.007099,139.9,2.146,0.02686
2.545,-2.665,1.47,0.9927,0.007284,136.3,2.134,0.02669
2.545,-2.665,1.48,0.9925,0.007473,132.8,2.123,0.02651
2.545,-2.665,1.49,0.9923,0.007666,129.4,2.112,0.02633
2.545,-2.665,1.5,0.9921,0.007862,126.2,2.101,0.02616
2.545,-2.665,1.51,0.9919,0.008063,123.0,2.09,0.02598
2.545,-2.665,1.52,0.9917,0.008266,120.0,2.079,0.02581
2.545,-2.665,1.53,0.9915,0.008474,117.0,2.068,0.02564
2.545,-2.665,1.54,0.9913,0.008686,114.1,2.057,0.02546
2.545,-2.665,1.55,0.9911,0.008901,111.3,2.047,0.02529
2.545,-2.665,1.56,0.9909,0.00912,108.6,2.036,0.02512
2.545,-2.665,1.57,0.9907,0.009343,106.0,2.025,0.02495
2.545,-2.665,1.58,0.9904,0.00957,103.5,2.015,0.02479
2.545,-2.665,1.59,0.9902,0.009801,101.0,2.004,0.02462
2.545,-2.665,1.6,0.99,0.01004,98.65,1.994,0.02445
2.545,-2.665,1.61,0.9897,0.01027,96.33,1.984,0.02429
2.545,-2.665,1.62,0.9895,0.01052,94.09,1.974,0.02412
2.545,-2.665,1.63,0.9892,0.01076,91.91,1.963,0.02396
2.545,-2.665,1.64,0.989,0.01101,89.8,1.953,0.0238
2.545,-2.665,1.65,0.9887,0.01127,87.75,1.943,0.02364
2.545,-2.665,1.66,0.9885,0.01153,85.76,1.933,0.02348
2.545,-2.665,1.67,0.9882,0.01179,83.83,1.923,0.02332
2.545,-2.665,1.68,0.9879,0.01205,81.96,1.914,0.02316
2.545,-2.665,1.69,0.9877,0.01232,80.15,1.904,0.023
2.545,-2.665,1.7,0.9874,0.0126,78.38,1.894,0.02285
2.545,-2.665,1.71,0.9871,0.01288,76.67,1.885,0.02269
2.545,-2.665,1.72,0.9868,0.01316,75.01,1.875,0.02254
2.545,-2.665,1.73,0.9866,0.01344,73.39,1.866,0.02239
2.545,-2.665,1.74,0.9863,0.01373,71.82,1.856,0.02223
2.545,-2.665,1.75,0.986,0.01402,70.3,1.847,0.02208
2.545,-2.665,1.76,0.9857,0.01432,68.82,1.838,0.02193
2.545,-2.665,1.77,0.9854,0.01462,67.39,1.829,0.02178
2.545,-2.665,1.78,0.9851,0.01493,65.99,1.819,0.02164
2.545,-2.665,1.79,0.9848,0.01524,64.63,1.81,0.02149
2.545,-2.665,1.8,0.9845,0.01555,63.31,1.801,0.02134
2.55,-2.67,0.3,0.9997,0.0002568,3893.0,3.59,0.05295
2.55,-2.67,0.31,0.9997,0.0002614,3825.0,3.583,0.05246
2.55,-2.67,0.32,0.9997,0.0002661,3757.0,3.575,0.052
2.55,-2.67,0.33,0.9997,0.000271,3689.0,3.567,0.05156
2.55,-2.67,0.34,0.9997,0.0002761,3621.0,3.559,0.05115
2.55,-2.67,0.35,0.9997,0.0002813,3553.0,3.551,0.05075
2.55,-2.67,0.36,0.9997,0.0002868,3486.0,3.542,0.05037
2.55,-2.67,0.37,0.9997,0.0002924,3419.0,3.534,0.05001
2.55,-2.67,0.38,0.9997,0.0002983,3352.0,3.525,0.04967
2.55,-2.67,0.39,0.9997,0.0003043,3285.0,3.517,0.04934
2.55,-2.67,0.4,0.9997,0.0003105,3219.0,3.508,0.04903
2.55,-2.67,0.41,0.9997,0.000317,3154.0,3.499,0.04873
2.55,-2.67,0.42,0.9997,0.0003237,3088.0,3.49,0.04845
2.55,-2.67,0.43,0.9997,0.0003307,3023.0,3.48,0.04818
2.55,-2.67,0.44,0.9997,0.0003379,2959.0,3.471,0.04793
2.55,-2.67,0.45,0.9997,0.0003454,2895.0,3.462,0.04769
2.55,-2.67,0.46,0.9996,0.0003531,2831.0,3.452,0.04746
2.55,-2.67,0.47,0.9996,0.0003612,2768.0,3.442,0.04724
2.55,-2.67,0.48,0.9996,0.0003696,2705.0,3.432,0.04702
2.55,-2.67,0.49,0.9996,0.0003783,2642.0,3.422,0.04682
2.55,-2.67,0.5,0.9996,0.0003874,2580.0,3.412,0.04662
2.55,-2.67,0.51,0.9996,0.0003968,2519.0,3.401,0.04643
2.55,-2.67,0.52,0.9996,0.0004067,2458.0,3.391,0.04625
2.55,-2.67,0.53,0.9996,0.0004169,2398.0,3.38,0.04606
2.55,-2.67,0.54,0.9996,0.0004275,2338.0,3.369,0.04589
2.55,-2.67,0.55,0.9996,0.0004386,2279.0,3.358,0.04571
2.55,-2.67,0.56,0.9995,0.00045,2221.0,3.347,0.04553
2.55,-2.67,0.57,0.9995,0.000462,2164.0,3.335,0.04536
2.55,-2.67,0.58,0.9995,0.0004744,2107.0,3.324,0.04518
2.55,-2.67,0.59,0.9995,0.0004873,2051.0,3.312,0.045
2.55,-2.67,0.6,0.9995,0.0005007,1996.0,3.3,0.04482
2.55,-2.67,0.61,0.9995,0.0005146,1942.0,3.288,0.04464
2.55,-2.67,0.62,0.9995,0.000529,1889.0,3.276,0.04446
2.55,-2.67,0.63,0.9995,0.000544,1837.0,3.264,0.04428
2.55,-2.67,0.64,0.9994,0.0005595,1786.0,3.252,0.04409
2.55,-2.67,0.65,0.9994,0.0005756,1736.0,3.24,0.0439
2.55,-2.67,0.66,0.9994,0.0005923,1687.0,3.227,0.04371
2.55,-2.67,0.67,0.9994,0.0006096,1640.0,3.215,0.04351
2.55,-2.67,0.68,0.9994,0.0006275,1593.0,3.202,0.04332
2.55,-2.67,0.69,0.9994,0.000646,1547.0,3.189,0.04312
2.55,-2.67,0.7,0.9993,0.0006652,1502.0,3.177,0.04292
2.55,-2.67,0.71,0.9993,0.0006851,1459.0,3.164,0.04272
2.55,-2.67,0.72,0.9993,0.0007057,1416.0,3.151,0.04251
2.55,-2.67,0.73,0.9993,0.000727,1375.0,3.138,0.0423
2.55,-2.67,0.74,0.9993,0.000749,1334.0,3.125,0.0421
2.55,-2.67,0.75,0.9992,0.0007718,1295.0,3.112,0.04189
2.55,-2.67,0.76,0.9992,0.0007954,1256.0,3.099,0.04168
2.55,-2.67,0.77,0.9992,0.0008198,1219.0,3.086,0.04147
2.55,-2.67,0.78,0.9992,0.0008449,1183.0,3.073,0.04125
2.55,-2.67,0.79,0.9991,0.000871,1147.0,3.06,0.04104
2.55,-2.67,0.8,0.9991,0.0008979,1113.0,3.046,0.04083
2.55,-2.67,0.81,0.9991,0.0009257,1079.0,3.033,0.04061
2.55,-2.67,0.82,0.999,0.0009544,1047.0,3.02,0.0404
2.55,-2.67,0.83,0.999,0.0009841,1015.0,3.007,0.04018
2.55,-2.67,0.84,0.999,0.001015,984.4,2.993,0.03997
2.55,-2.67,0.85,0.999,0.001046,954.6,2.98,0.03975
2.55,-2.67,0.86,0.9989,0.001079,925.6,2.966,0.03953
2.55,-2.67,0.87,0.9989,0.001113,897.5,2.953,0.03932
2.55,-2.67,0.88,0.9989,0.001148,870.2,2.94,0.0391
2.55,-2.67,0.89,0.9988,0.001184,843.7,2.926,0.03889
2.55,-2.67,0.9,0.9988,0.001221,818.0,2.913,0.03867
2.55,-2.67,0.91,0.9987,0.001259,793.0,2.899,0.03846
2.55,-2.67,0.92,0.9987,0.001299,768.8,2.886,0.03824
2.55,-2.67,0.93,0.9987,0.00134,745.3,2.872,0.03803
2.55,-2.67,0.94,0.9986,0.001382,722.6,2.859,0.03781
2.55,-2.67,0.95,0.9986,0.001426,700.5,2.845,0.0376
2.55,-2.67,0.96,0.9985,0.00147,679.1,2.832,0.03739
2.55,-2.67,0.97,0.9985,0.001517,658.3,2.818,0.03717
2.55,-2.67,0.98,0.9984,0.001564,638.2,2.805,0.03696
2.55,-2.67,0.99,0.9984,0.001614,618.7,2.791,0.03675
2.55,-2.67,1.0,0.9983,0.001664,599.8,2.778,0.03654
2.55,-2.67,1.01,0.9983,0.001717,581.5,2.765,0.03633
2.55,-2.67,1.02,0.9982,0.001771,563.8,2.751,0.03612
2.55,-2.67,1.03,0.9982,0.001826,546.6,2.738,0.03591
2.55,-2.67,1.04,0.9981,0.001883,529.9,2.724,0.0357
2.55,-2.67,1.05,0.9981,0.001942,513.8,2.711,0.03549
2.55,-2.67,1.06,0.998,0.002003,498.2,2.697,0.03528
2.55,-2.67,1.07,0.9979,0.002066,483.1,2.684,0.03507
2.55,-2.67,1.08,0.9979,0.00213,468.4,2.671,0.03486
2.55,-2.67,1.09,0.9978,0.002197,454.2,2.657,0.03466
2.55,-2.67,1.1,0.9977,0.002265,440.5,2.644,0.03445
2.55,-2.67,1.11,0.9977,0.002335,427.2,2.631,0.03424
2.55,-2.67,1.12,0.9976,0.002408,414.3,2.617,0.03404
2.55,-2.67,1.13,0.9975,0.002482,401.9,2.604,0.03383
2.55,-2.67,1.14,0.9974,0.002559,389.8,2.591,0.03363
2.55,-2.67,1.15,0.9974,0.002637,378.2,2.578,0.03343
2.55,-2.67,1.16,0.9973,0.002718,366.9,2.565,0.03322
2.55,-2.67,1.17,0.9972,0.002802,355.9,2.551,0.03302
2.55,-2.67,1.18,0.9971,0.002887,345.4,2.538,0.03282
2.55,-2.67,1.19,0.997,0.002975,335.1,2.525,0.03262
2.55,-2.67,1.2,0.9969,0.003065,325.2,2.512,0.03242
2.55,-2.67,1.21,0.9968,0.003158,315.6,2.499,0.03222
2.55,-2.67,1.22,0.9967,0.003254,306.4,2.486,0.03202
2.55,-2.67,1.23,0.9966,0.003351,297.4,2.473,0.03182
2.55,-2.67,1.24,0.9965,0.003452,288.7,2.46,0.03162
2.55,-2.67,1.25,0.9964,0.003555,280.3,2.448,0.03142
2.55,-2.67,1.26,0.9963,0.003661,272.2,2.435,0.03123
2.55,-2.67,1.27,0.9962,0.003769,264.3,2.422,0.03103
2.55,-2.67,1.28,0.9961,0.00388,256.7,2.409,0.03083
2.55,-2.67,1.29,0.996,0.003994,249.3,2.397,0.03064
2.55,-2.67,1.3,0.9959,0.004111,242.2,2.384,0.03044
2.55,-2.67,1.31,0.9958,0.004231,235.3,2.372,0.03025
2.55,-2.67,1.32,0.9956,0.004354,228.7,2.359,0.03006
2.55,-2.67,1.33,0.9955,0.00448,222.2,2.347,0.02986
2.55,-2.67,1.34,0.9954,0.004609,216.0,2.334,0.02967
2.55,-2.67,1.35,0.9953,0.004741,209.9,2.322,0.02948
2.55,-2.67,1.36,0.9951,0.004876,204.1,2.31,0.02929
2.55,-2.67,1.37,0.995,0.005014,198.4,2.298,0.0291
2.55,-2.67,1.38,0.9948,0.005155,193.0,2.286,0.02891
2.55,-2.67,1.39,0.9947,0.0053,187.7,2.273,0.02872
2.55,-2.67,1.4,0.9946,0.005448,182.6,2.261,0.02854
2.55,-2.67,1.41,0.9944,0.005599,177.6,2.249,0.02835
2.55,-2.67,1.42,0.9942,0.005754,172.8,2.238,0.02816
2.55,-2.67,1.43,0.9941,0.005911,168.2,2.226,0.02798
2.55,-2.67,1.44,0.9939,0.006073,163.7,2.214,0.0278
2.55,-2.67,1.45,0.9938,0.006238,159.3,2.202,0.02761
2.55,-2.67,1.46,0.9936,0.006406,155.1,2.191,0.02743
2.55,-2.67,1.47,0.9934,0.006578,151.0,2.179,0.02725
2.55,-2.67,1.48,0.9932,0.006753,147.1,2.168,0.02707
2.55,-2.67,1.49,0.9931,0.006932,143.3,2.156,0.02689
2.55,-2.67,1.5,0.9929,0.007114,139.6,2.145,0.02671
2.55,-2.67,1.51,0.9927,0.0073,136.0,2.133,0.02653
2.55,-2.67,1.52,0.9925,0.00749,132.5,2.122,0.02635
2.55,-2.67,1.53,0.9923,0.007683,129.2,2.111,0.02618
2.55,-2.67,1.54,0.9921,0.00788,125.9,2.1,0.026
2.55,-2.67,1.55,0.9919,0.008081,122.7,2.089,0.02583
2.55,-2.67,1.56,0.9917,0.008286,119.7,2.078,0.02566
2.55,-2.67,1.57,0.9915,0.008494,116.7,2.067,0.02548
2.55,-2.67,1.58,0.9913,0.008706,113.9,2.056,0.02531
2.55,-2.67,1.59,0.9911,0.008922,111.1,2.046,0.02514
2.55,-2.67,1.6,0.9909,0.009141,108.4,2.035,0.02497
2.55,-2.67,1.61,0.9906,0.009365,105.8,2.024,0.02481
2.55,-2.67,1.62,0.9904,0.009592,103.3,2.014,0.02464
2.55,-2.67,1.63,0.9902,0.009823,100.8,2.003,0.02447
2.55,-2.67,1.64,0.9899,0.01006,98.42,1.993,0.02431
2.55,-2.67,1.65,0.9897,0.0103,96.12,1.983,0.02414
2.55,-2.67,1.66,0.9895,0.01054,93.88,1.973,0.02398
2.55,-2.67,1.67,0.9892,0.01079,91.71,1.962,0.02382
2.55,-2.67,1.68,0.989,0.01104,89.61,1.952,0.02366
2.55,-2.67,1.69,0.9887,0.01129,87.57,1.942,0.0235
2.55,-2.67,1.7,0.9885,0.01155,85.59,1.932,0.02334
2.55,-2.67,1.71,0.9882,0.01181,83.67,1.923,0.02318
2.55,-2.67,1.72,0.9879,0.01208,81.81,1.913,0.02302
2.55,-2.67,1.73,0.9877,0.01235,80.0,1.903,0.02287
2.55,-2.67,1.74,0.9874,0.01262,78.24,1.893,0.02271
2.55,-2.67,1.75,0.9871,0.0129,76.54,1.884,0.02256
2.55,-2.67,1.76,0.9868,0.01318,74.88,1.874,0.02241
2.55,-2.67,1.77,0.9865,0.01346,73.27,1.865,0.02225
2.55,-2.67,1.78,0.9862,0.01375,71.71,1.856,0.0221
2.55,-2.67,1.79,0.986,0.01405,70.2,1.846,0.02195
2.55,-2.67,1.8,0.9857,0.01434,68.73,1.837,0.0218


==> anc/nova_juno_datarelease_README.txt <==
nova_juno_bayesfactor.csv — Data Release Notes
================================================

Overview
--------
This table provides the neutrino mass ordering sensitivity obtained by combining
NOvA long-baseline constraints with JUNO's potential measurement of Delta-m^2_32, 
tabulated as a function of the JUNO's measured value and experimental precision,
evaluated at the reference IO/NO offset lambda_0 = 0.120 x 10^-3 eV^2.
The Bayes factor quantifies the preference for Normal Ordering (NO) over
Inverted Ordering (IO) from this combination.

Grid
----
  juno_no       : 61 values, 2.250 to 2.550 x 10^-3 eV^2, step 0.005
  pct_precision : 151 values, 0.30% to 1.80%, step 0.01%
  Total rows    : 61 x 151 = 9,211

Column Definitions
------------------
  juno_no        [x10^-3 eV^2]  Value of Delta-m^2_32 under NO measured by JUNO.
  juno_io        [x10^-3 eV^2]  Corresponding IO value: juno_io = -(juno_no + 0.120).
  pct_precision  [%]            JUNO's fractional precision on Delta-m^2_32 (1-sigma).
  no_posterior        [dimensionless] Posterior probability of Normal Ordering, P(NO | data).
  io_posterior        [dimensionless] Posterior probability of Inverted Ordering, P(IO | data).
                                 Note: no_posterior + io_posterior = 1 (equal priors assumed).
  bayes_factor   [dimensionless] BF = P(NO)/P(IO) = no_posterior / io_posterior.
  log10_bf       [dimensionless] log10(bayes_factor). Positive = NO preferred, negative = IO preferred.
                                 Significance thresholds: 1-sigma: |log10_bf| > 0.332,
                                 2-sigma: > 1.317, 3-sigma: > 2.568, 4-sigma: > 4.199.
  offset_slope   [per 0.001 x10^-3 eV^2]
                                 Sensitivity of log10(BF) to a shift in the IO/NO offset:
                                 d(log10_bf) / d(offset) evaluated at the reference offset,
                                 per 0.001 x 10^-3 eV^2 offset shift.


Sign Convention
---------------
  BF > 1  (log10_bf > 0) : data favors NO
  BF < 1  (log10_bf < 0) : data favors IO
  offset_slope > 0        : increasing offset strengthens NO preference
  offset_slope < 0        : increasing offset weakens NO preference (strengthens IO)

